Non-perturbative quarkonium dissociation rates in strongly coupled quark-gluon plasma

Heavy quarks and quarkonia are versatile probes of the transport properties of the hot QCD medium produced in ultra-relativistic heavy-ion collisions (URHICs). A robust description of heavy-flavor transport coefficients requires a microscopic approach that treats the open and hidden heavy-flavor sectors on the same footing. Here, we employ the quantum many-body $T$-matrix formalism to evaluate the dissociation rates of heavy quarkonia in the quark-gluon plasma (QGP). The basic ingredient is the heavy-light $T$-matrix, which utilizes a nonperturbative driving kernel constrained by lattice-QCD data. Its resummation in a ladder series provides a much enhanced interaction strength compared to previously used perturbative coupling to the quasiparticle partons in the QGP. The in-medium quarkonium properties, particularly their temperature-dependent binding energies, are evaluated self-consistently using the same interaction kernel, including interference effects (also referred to as the imaginary part of the heavy-quark potential) as well as off-shell parton spectral functions. We systematically investigate the interplay of these effects and elaborate on the connections to the dipole approximation used in effective field theory.

==> anc/Fig12a_bb_SCS_T194_EB_0.000.txt <==
# P(GeV)	Gamma(GeV)
0.100000	9.566230e-01
0.600000	9.545210e-01
1.100000	9.485010e-01
1.600000	9.387360e-01
2.100000	9.250820e-01
2.600000	9.141600e-01
3.100000	8.945820e-01
3.600000	8.773930e-01
4.100000	8.557390e-01
4.600000	8.330990e-01
5.100000	8.081540e-01
5.600000	7.842110e-01
6.100000	7.612050e-01
6.600000	7.385000e-01
7.100000	7.121780e-01
7.600000	6.872790e-01
8.100000	6.648140e-01
8.600000	6.408920e-01
9.100000	6.197180e-01
9.600000	5.928200e-01
10.000000	5.797260e-01
11.000000	5.364760e-01
12.000000	5.000270e-01
13.000000	4.646740e-01
14.000000	4.338830e-01
15.000000	4.037480e-01
16.000000	3.777870e-01
17.000000	3.550270e-01
18.000000	3.322240e-01
19.000000	3.136300e-01
20.000000	2.955410e-01
21.000000	2.787330e-01
22.000000	2.641040e-01
23.000000	2.495780e-01
24.000000	2.374560e-01
25.000000	2.259640e-01
26.000000	2.146210e-01
27.000000	2.052490e-01
28.000000	1.954390e-01
29.000000	1.874680e-01
30.000000	1.796360e-01
31.000000	1.710970e-01
32.000000	1.649320e-01
33.000000	1.583740e-01
34.000000	1.521520e-01
35.000000	1.467310e-01
36.000000	1.418300e-01
37.000000	1.361340e-01
38.000000	1.318140e-01
39.000000	1.270710e-01
40.000000	1.229220e-01


==> anc/Fig12a_bb_SCS_T194_EB_0.100.txt <==
# P(GeV)	Gamma(GeV)
0.100000	6.977130e-01
0.600000	6.953080e-01
1.100000	6.937300e-01
1.600000	6.914230e-01
2.100000	6.865800e-01
2.600000	6.791570e-01
3.100000	6.724490e-01
3.600000	6.666820e-01
4.100000	6.591350e-01
4.600000	6.496050e-01
5.100000	6.373850e-01
5.600000	6.282420e-01
6.100000	6.144410e-01
6.600000	6.000730e-01
7.100000	5.881480e-01
7.600000	5.758430e-01
8.100000	5.602810e-01
8.600000	5.507570e-01
9.100000	5.359020e-01
9.600000	5.236790e-01
10.000000	5.135800e-01
11.000000	4.856080e-01
12.000000	4.600290e-01
13.000000	4.349160e-01
14.000000	4.119330e-01
15.000000	3.908320e-01
16.000000	3.682460e-01
17.000000	3.492650e-01
18.000000	3.312090e-01
19.000000	3.130080e-01
20.000000	2.986200e-01
21.000000	2.830470e-01
22.000000	2.704820e-01
23.000000	2.566310e-01
24.000000	2.447030e-01
25.000000	2.336250e-01
26.000000	2.241020e-01
27.000000	2.134340e-01
28.000000	2.047900e-01
29.000000	1.970040e-01
30.000000	1.883330e-01
31.000000	1.816150e-01
32.000000	1.743760e-01
33.000000	1.686200e-01
34.000000	1.616320e-01
35.000000	1.560550e-01
36.000000	1.505830e-01
37.000000	1.458760e-01
38.000000	1.404690e-01
39.000000	1.361300e-01
40.000000	1.324070e-01


==> anc/Fig12a_bb_SCS_T194_EB_0.145.txt <==
# P(GeV)	Gamma(GeV)
0.100000	5.475260e-01
0.600000	5.464990e-01
1.100000	5.462280e-01
1.600000	5.450170e-01
2.100000	5.425370e-01
2.600000	5.414740e-01
3.100000	5.407040e-01
3.600000	5.371000e-01
4.100000	5.329310e-01
4.600000	5.309510e-01
5.100000	5.251360e-01
5.600000	5.190920e-01
6.100000	5.152140e-01
6.600000	5.106220e-01
7.100000	4.995150e-01
7.600000	4.936960e-01
8.100000	4.863460e-01
8.600000	4.775220e-01
9.100000	4.656860e-01
9.600000	4.601810e-01
10.000000	4.521430e-01
11.000000	4.319920e-01
12.000000	4.140460e-01
13.000000	3.965170e-01
14.000000	3.773850e-01
15.000000	3.600700e-01
16.000000	3.421300e-01
17.000000	3.265550e-01
18.000000	3.115060e-01
19.000000	2.956630e-01
20.000000	2.832910e-01
21.000000	2.701810e-01
22.000000	2.584490e-01
23.000000	2.461090e-01
24.000000	2.349740e-01
25.000000	2.270770e-01
26.000000	2.159770e-01
27.000000	2.071880e-01
28.000000	1.993200e-01
29.000000	1.917760e-01
30.000000	1.840570e-01
31.000000	1.769350e-01
32.000000	1.705030e-01
33.000000	1.645200e-01
34.000000	1.590620e-01
35.000000	1.534410e-01
36.000000	1.484360e-01
37.000000	1.435570e-01
38.000000	1.387670e-01
39.000000	1.346360e-01
40.000000	1.303930e-01


==> anc/Fig12a_bb_SCS_T194_EB_0.180.txt <==
# P(GeV)	Gamma(GeV)
0.100000	4.454410e-01
0.600000	4.456070e-01
1.100000	4.450280e-01
1.600000	4.465820e-01
2.100000	4.463800e-01
2.600000	4.457320e-01
3.100000	4.485150e-01
3.600000	4.471300e-01
4.100000	4.460850e-01
4.600000	4.445760e-01
5.100000	4.437770e-01
5.600000	4.406800e-01
6.100000	4.387440e-01
6.600000	4.357450e-01
7.100000	4.343440e-01
7.600000	4.284450e-01
8.100000	4.252260e-01
8.600000	4.193280e-01
9.100000	4.129570e-01
9.600000	4.083230e-01
10.000000	4.029410e-01
11.000000	3.901080e-01
12.000000	3.767480e-01
13.000000	3.620120e-01
14.000000	3.466660e-01
15.000000	3.317300e-01
16.000000	3.211730e-01
17.000000	3.040190e-01
18.000000	2.917870e-01
19.000000	2.804070e-01
20.000000	2.655790e-01
21.000000	2.565320e-01
22.000000	2.451750e-01
23.000000	2.354140e-01
24.000000	2.253860e-01
25.000000	2.157930e-01
26.000000	2.082590e-01
27.000000	1.993320e-01
28.000000	1.922500e-01
29.000000	1.847960e-01
30.000000	1.777260e-01
31.000000	1.705220e-01
32.000000	1.656130e-01
33.000000	1.603720e-01
34.000000	1.540870e-01
35.000000	1.493180e-01
36.000000	1.444410e-01
37.000000	1.399030e-01
38.000000	1.352840e-01
39.000000	1.315630e-01
40.000000	1.273440e-01


==> anc/Fig12a_bb_SCS_T194_EB_0.226.txt <==
# P(GeV)	Gamma(GeV)
0.100000	3.296370e-01
0.600000	3.297270e-01
1.100000	3.313620e-01
1.600000	3.312350e-01
2.100000	3.325280e-01
2.600000	3.357580e-01
3.100000	3.362790e-01
3.600000	3.413160e-01
4.100000	3.437280e-01
4.600000	3.454880e-01
5.100000	3.452070e-01
5.600000	3.466100e-01
6.100000	3.475930e-01
6.600000	3.506290e-01
7.100000	3.497520e-01
7.600000	3.493000e-01
8.100000	3.486780e-01
8.600000	3.457070e-01
9.100000	3.445650e-01
9.600000	3.426290e-01
10.000000	3.395090e-01
11.000000	3.309600e-01
12.000000	3.224600e-01
13.000000	3.126190e-01
14.000000	3.039270e-01
15.000000	2.925200e-01
16.000000	2.817920e-01
17.000000	2.718070e-01
18.000000	2.617870e-01
19.000000	2.517360e-01
20.000000	2.430340e-01
21.000000	2.330520e-01
22.000000	2.242250e-01
23.000000	2.162150e-01
24.000000	2.076430e-01
25.000000	2.000040e-01
26.000000	1.926690e-01
27.000000	1.844150e-01
28.000000	1.782330e-01
29.000000	1.724830e-01
30.000000	1.662170e-01
31.000000	1.604690e-01
32.000000	1.551650e-01
33.000000	1.502650e-01
34.000000	1.456950e-01
35.000000	1.409240e-01
36.000000	1.373390e-01
37.000000	1.322960e-01
38.000000	1.285120e-01
39.000000	1.245990e-01
40.000000	1.203570e-01


==> anc/Fig12a_bb_SCS_T194_EB_0.300.txt <==
# P(GeV)	Gamma(GeV)
0.100000	1.944110e-01
0.600000	1.951120e-01
1.100000	1.965160e-01
1.600000	1.981810e-01
2.100000	2.014840e-01
2.600000	2.057840e-01
3.100000	2.082100e-01
3.600000	2.113100e-01
4.100000	2.152420e-01
4.600000	2.210010e-01
5.100000	2.238540e-01
5.600000	2.296740e-01
6.100000	2.316980e-01
6.600000	2.365840e-01
7.100000	2.382900e-01
7.600000	2.416460e-01
8.100000	2.431330e-01
8.600000	2.451230e-01
9.100000	2.444210e-01
9.600000	2.465510e-01
10.000000	2.461160e-01
11.000000	2.439890e-01
12.000000	2.426350e-01
13.000000	2.394190e-01
14.000000	2.349420e-01
15.000000	2.296500e-01
16.000000	2.234410e-01
17.000000	2.190930e-01
18.000000	2.111880e-01
19.000000	2.060920e-01
20.000000	1.982740e-01
21.000000	1.926300e-01
22.000000	1.859630e-01
23.000000	1.806840e-01
24.000000	1.744860e-01
25.000000	1.683520e-01
26.000000	1.632710e-01
27.000000	1.581730e-01
28.000000	1.532440e-01
29.000000	1.489570e-01
30.000000	1.434890e-01
31.000000	1.392890e-01
32.000000	1.349080e-01
33.000000	1.309700e-01
34.000000	1.273190e-01
35.000000	1.239560e-01
36.000000	1.202580e-01
37.000000	1.170830e-01
38.000000	1.135830e-01
39.000000	1.104540e-01
40.000000	1.082680e-01


==> anc/Fig12a_bb_SCS_T194_EB_0.475.txt <==
# P(GeV)	Gamma(GeV)
0.100000	4.700600e-02
0.600000	4.749800e-02
1.100000	4.845300e-02
1.600000	4.992500e-02
2.100000	5.147100e-02
2.600000	5.420600e-02
3.100000	5.690800e-02
3.600000	5.958500e-02
4.100000	6.266600e-02
4.600000	6.684700e-02
5.100000	7.000300e-02
5.600000	7.370600e-02
6.100000	7.709800e-02
6.600000	8.089500e-02
7.100000	8.424000e-02
7.600000	8.752500e-02
8.100000	9.063900e-02
8.600000	9.357100e-02
9.100000	9.585300e-02
9.600000	9.893600e-02
10.000000	1.005260e-01
11.000000	1.039640e-01
12.000000	1.072670e-01
13.000000	1.093900e-01
14.000000	1.106300e-01
15.000000	1.114950e-01
16.000000	1.106660e-01
17.000000	1.103580e-01
18.000000	1.099000e-01
19.000000	1.086430e-01
20.000000	1.078510e-01
21.000000	1.060170e-01
22.000000	1.039450e-01
23.000000	1.023670e-01
24.000000	9.990500e-02
25.000000	9.822300e-02
26.000000	9.612500e-02
27.000000	9.404200e-02
28.000000	9.209500e-02
29.000000	9.046100e-02
30.000000	8.823100e-02
31.000000	8.641800e-02
32.000000	8.461600e-02
33.000000	8.257300e-02
34.000000	8.084200e-02
35.000000	7.911000e-02
36.000000	7.735200e-02
37.000000	7.581800e-02
38.000000	7.410800e-02
39.000000	7.276300e-02
40.000000	7.157600e-02


==> anc/Fig12a_bb_SCS_T194_EB_0.583.txt <==
# P(GeV)	Gamma(GeV)
0.100000	1.821700e-02
0.600000	1.847200e-02
1.100000	1.897600e-02
1.600000	1.976100e-02
2.100000	2.096300e-02
2.600000	2.225300e-02
3.100000	2.404500e-02
3.600000	2.574900e-02
4.100000	2.789500e-02
4.600000	2.994000e-02
5.100000	3.223900e-02
5.600000	3.462100e-02
6.100000	3.707600e-02
6.600000	3.944200e-02
7.100000	4.183200e-02
7.600000	4.447100e-02
8.100000	4.617100e-02
8.600000	4.885300e-02
9.100000	5.109100e-02
9.600000	5.311300e-02
10.000000	5.462800e-02
11.000000	5.804900e-02
12.000000	6.106100e-02
13.000000	6.348400e-02
14.000000	6.554000e-02
15.000000	6.675200e-02
16.000000	6.780900e-02
17.000000	6.842700e-02
18.000000	6.867200e-02
19.000000	6.870600e-02
20.000000	6.881900e-02
21.000000	6.868200e-02
22.000000	6.803200e-02
23.000000	6.755900e-02
24.000000	6.683000e-02
25.000000	6.611300e-02
26.000000	6.513000e-02
27.000000	6.417100e-02
28.000000	6.299000e-02
29.000000	6.236400e-02
30.000000	6.142200e-02
31.000000	6.051500e-02
32.000000	5.925800e-02
33.000000	5.839000e-02
34.000000	5.767500e-02
35.000000	5.666600e-02
36.000000	5.564000e-02
37.000000	5.471300e-02
38.000000	5.400000e-02
39.000000	5.290500e-02
40.000000	5.201700e-02


==> anc/Fig12a_bb_SCS_T194_EB_0.976.txt <==
# P(GeV)	Gamma(GeV)
0.100000	4.880000e-04
0.600000	5.010000e-04
1.100000	5.390000e-04
1.600000	5.970000e-04
2.100000	6.810000e-04
2.600000	7.850000e-04
3.100000	9.140000e-04
3.600000	1.082000e-03
4.100000	1.258000e-03
4.600000	1.475000e-03
5.100000	1.729000e-03
5.600000	2.000000e-03
6.100000	2.296000e-03
6.600000	2.623000e-03
7.100000	2.951000e-03
7.600000	3.303000e-03
8.100000	3.725000e-03
8.600000	4.075000e-03
9.100000	4.513000e-03
9.600000	4.903000e-03
10.000000	5.246000e-03
11.000000	6.107000e-03
12.000000	6.942000e-03
13.000000	7.796000e-03
14.000000	8.499000e-03
15.000000	9.273000e-03
16.000000	9.973000e-03
17.000000	1.056200e-02
18.000000	1.116800e-02
19.000000	1.165600e-02
20.000000	1.201200e-02
21.000000	1.255500e-02
22.000000	1.290000e-02
23.000000	1.318500e-02
24.000000	1.334900e-02
25.000000	1.364100e-02
26.000000	1.381000e-02
27.000000	1.400900e-02
28.000000	1.409900e-02
29.000000	1.420900e-02
30.000000	1.435400e-02
31.000000	1.445900e-02
32.000000	1.449400e-02
33.000000	1.460400e-02
34.000000	1.461900e-02
35.000000	1.465800e-02
36.000000	1.469100e-02
37.000000	1.465200e-02
38.000000	1.467900e-02
39.000000	1.471000e-02
40.000000	1.468400e-02


==> anc/Fig12b_bb_SCS_T194_P0.txt <==
# Eb(GeV)	Gamma_P0(GeV)
0.976326	4.880000e-04
0.583326	1.821700e-02
0.475326	4.700600e-02
0.400000	8.847600e-02
0.300000	1.944110e-01
0.226326	3.296370e-01
0.180000	4.454410e-01
0.145326	5.475260e-01
0.100000	6.977130e-01
0.050000	8.591590e-01
0.000000	9.566230e-01


==> anc/Fig13a_cc_Jpsi_T194_SCS_offshell.txt <==
# P(GeV)	Gamma(MeV)
0.100000	5.962870e+02
0.350000	5.929870e+02
0.600000	5.926250e+02
0.850000	5.856430e+02
1.100000	5.853730e+02
1.350000	5.794860e+02
1.600000	5.703790e+02
1.850000	5.613500e+02
2.100000	5.556610e+02
2.350000	5.423240e+02
2.600000	5.329170e+02
2.850000	5.175580e+02
3.100000	5.052550e+02
3.350000	4.896740e+02
3.600000	4.689720e+02
3.850000	4.596200e+02
4.100000	4.440250e+02
4.350000	4.257340e+02
4.600000	4.118210e+02
4.850000	3.956000e+02
5.000000	3.877050e+02
6.000000	3.323520e+02
7.000000	2.846200e+02
8.000000	2.453670e+02
9.000000	2.125370e+02
10.000000	1.844090e+02
11.000000	1.640450e+02
12.000000	1.457050e+02
13.000000	1.305920e+02
14.000000	1.185260e+02
15.000000	1.082160e+02
16.000000	9.901210e+01
17.000000	9.240600e+01
18.000000	8.552690e+01
19.000000	7.861220e+01
20.000000	7.379360e+01


==> anc/Fig13a_cc_Jpsi_T194_SCS_onshell.txt <==
# P(GeV)	Gamma(MeV)
0.100000	9.978000e+00
0.350000	1.044500e+01
0.600000	1.134500e+01
0.850000	1.283300e+01
1.100000	1.450900e+01
1.350000	1.684300e+01
1.600000	1.927900e+01
1.850000	2.227300e+01
2.100000	2.522100e+01
2.350000	2.857500e+01
2.600000	3.209600e+01
2.850000	3.549300e+01
3.100000	3.889300e+01
3.350000	4.177400e+01
3.600000	4.523500e+01
3.850000	4.796800e+01
4.100000	5.083600e+01
4.350000	5.332600e+01
4.600000	5.609200e+01
4.850000	5.773800e+01
5.000000	5.946300e+01
6.000000	6.487200e+01
7.000000	6.784500e+01
8.000000	6.898300e+01
9.000000	6.868400e+01
10.000000	6.734700e+01
11.000000	6.512400e+01
12.000000	6.298800e+01
13.000000	6.113700e+01
14.000000	5.892800e+01
15.000000	5.660700e+01
16.000000	5.484400e+01
17.000000	5.297400e+01
18.000000	5.108700e+01
19.000000	4.927400e+01
20.000000	4.777000e+01


==> anc/Fig13a_cc_Jpsi_T194_U_potential.txt <==
# P(GeV)	Gamma(MeV)
0.000000	1.106541e+01
0.200000	1.104241e+01
0.400000	1.131385e+01
0.600000	1.176235e+01
0.800000	1.238211e+01
1.000000	1.316508e+01
1.200000	1.410134e+01
1.400000	1.517920e+01
1.600000	1.638562e+01
1.800000	1.770679e+01
2.000000	1.912819e+01
2.200000	2.063546e+01
2.400000	2.221440e+01
2.600000	2.385143e+01
2.800000	2.553393e+01
3.000000	2.725007e+01
3.200000	2.898923e+01
3.400000	3.074195e+01
3.600000	3.249979e+01
3.800000	3.425549e+01
4.000000	3.600266e+01
4.200000	3.773589e+01
4.400000	3.945063e+01
4.600000	4.114312e+01
4.800000	4.281021e+01
5.000000	4.444946e+01
5.200000	4.605897e+01
5.400000	4.763721e+01
5.600000	4.918360e+01
5.800000	5.069703e+01
6.000000	5.217730e+01
6.200000	5.362423e+01
6.400000	5.503570e+01
6.600000	5.641314e+01
6.800000	5.775671e+01
7.000000	5.906607e+01
7.200000	6.034205e+01
7.400000	6.158509e+01
7.600000	6.279864e+01
7.800000	6.397784e+01
8.000000	6.512588e+01
8.200000	6.624692e+01
8.400000	6.733529e+01
8.600000	6.839758e+01
8.800000	6.942942e+01
9.000000	7.043632e+01
9.200000	7.141416e+01
9.400000	7.236870e+01
9.600000	7.329546e+01
9.800000	7.420147e+01
10.000000	7.508019e+01
10.200000	7.593917e+01
10.400000	7.677720e+01
10.600000	7.759374e+01
10.800000	7.838912e+01
11.000000	7.916509e+01
11.200000	7.991981e+01
11.400000	8.065559e+01
11.600000	8.137505e+01
11.800000	8.207540e+01
12.000000	8.275716e+01
12.200000	8.342272e+01
12.400000	8.407191e+01
12.600000	8.470386e+01
12.800000	8.532366e+01
13.000000	8.592606e+01
13.200000	8.651224e+01
13.400000	8.708912e+01
13.600000	8.764805e+01
13.800000	8.819296e+01
14.000000	8.873105e+01
14.200000	8.925096e+01
14.400000	8.975791e+01
14.600000	9.025261e+01
14.800000	9.074469e+01
15.000000	9.121662e+01
15.200000	9.167757e+01
15.400000	9.212740e+01
15.600000	9.257761e+01
15.800000	9.300829e+01
16.000000	9.342901e+01
16.200000	9.383923e+01
16.400000	9.424325e+01
16.600000	9.464607e+01
16.800000	9.502576e+01
17.000000	9.540004e+01
17.200000	9.576627e+01
17.400000	9.612615e+01
17.600000	9.648861e+01
17.800000	9.683233e+01
18.000000	9.716904e+01
18.200000	9.749675e+01
18.400000	9.781709e+01
18.600000	9.813490e+01
18.800000	9.845388e+01
19.000000	9.875809e+01
19.200000	9.905265e+01
19.400000	9.934046e+01
19.600000	9.962230e+01
19.800000	9.989990e+01
20.000000	1.001757e+02


==> anc/Fig13b_cc_Psi2S_T194_SCS_offshell.txt <==
# P(GeV)	Gamma(MeV)
0.100000	1.114710e+03
0.350000	1.112590e+03
0.600000	1.098060e+03
0.850000	1.081290e+03
1.100000	1.062710e+03
1.350000	1.034630e+03
1.600000	1.014010e+03
1.850000	9.830650e+02
2.100000	9.554450e+02
2.350000	9.261110e+02
2.600000	8.824140e+02
2.850000	8.573210e+02
3.100000	8.223110e+02
3.350000	7.861470e+02
3.600000	7.563830e+02
3.850000	7.215140e+02
4.100000	6.948050e+02
4.350000	6.650760e+02
4.600000	6.334800e+02
4.850000	6.015800e+02
5.000000	5.860340e+02
6.000000	5.022800e+02
7.000000	4.204420e+02
8.000000	3.582180e+02
9.000000	3.025280e+02
10.000000	2.682580e+02
11.000000	2.428150e+02
12.000000	2.169980e+02
13.000000	1.943030e+02
14.000000	1.747330e+02
15.000000	1.570490e+02
16.000000	1.455470e+02
17.000000	1.326730e+02
18.000000	1.229010e+02
19.000000	1.158080e+02
20.000000	1.073720e+02


==> anc/Fig13b_cc_Psi2S_T194_SCS_onshell.txt <==
# P(GeV)	Gamma(MeV)
0.100000	1.000197e+03
0.350000	9.927950e+02
0.600000	9.788580e+02
0.850000	9.591820e+02
1.100000	9.349360e+02
1.350000	9.067020e+02
1.600000	8.718790e+02
1.850000	8.368470e+02
2.100000	7.996020e+02
2.350000	7.616800e+02
2.600000	7.245670e+02
2.850000	6.895480e+02
3.100000	6.532220e+02
3.350000	6.203270e+02
3.600000	5.883820e+02
3.850000	5.580370e+02
4.100000	5.309290e+02
4.350000	5.034980e+02
4.600000	4.777100e+02
4.850000	4.552470e+02
5.000000	4.393250e+02
6.000000	3.662410e+02
7.000000	3.092640e+02
8.000000	2.639230e+02
9.000000	2.313170e+02
10.000000	2.036800e+02
11.000000	1.823220e+02
12.000000	1.652110e+02
13.000000	1.499770e+02
14.000000	1.384610e+02
15.000000	1.281670e+02
16.000000	1.200640e+02
17.000000	1.120170e+02
18.000000	1.056710e+02
19.000000	1.001680e+02
20.000000	9.504700e+01


==> anc/Fig13b_cc_Psi2S_T194_U_potential.txt <==
# P(GeV)	Gamma(MeV)
0.000000	2.760446e+02
0.200000	2.756278e+02
0.400000	2.761692e+02
0.600000	2.770559e+02
0.800000	2.782652e+02
1.000000	2.797679e+02
1.200000	2.815297e+02
1.400000	2.835129e+02
1.600000	2.856777e+02
1.800000	2.879840e+02
2.000000	2.903996e+02
2.200000	2.928865e+02
2.400000	2.954315e+02
2.600000	2.979760e+02
2.800000	3.005347e+02
3.000000	3.030798e+02
3.200000	3.055912e+02
3.400000	3.080424e+02
3.600000	3.104608e+02
3.800000	3.127923e+02
4.000000	3.150912e+02
4.200000	3.172919e+02
4.400000	3.194548e+02
4.600000	3.215137e+02
4.800000	3.234933e+02
5.000000	3.254440e+02
5.200000	3.272929e+02
5.400000	3.290610e+02
5.600000	3.308066e+02
5.800000	3.324558e+02
6.000000	3.340303e+02
6.200000	3.355421e+02
6.400000	3.370113e+02
6.600000	3.384574e+02
6.800000	3.398328e+02
7.000000	3.411507e+02
7.200000	3.424299e+02
7.400000	3.436922e+02
7.600000	3.448398e+02
7.800000	3.459579e+02
8.000000	3.470233e+02
8.200000	3.480473e+02
8.400000	3.490336e+02
8.600000	3.499839e+02
8.800000	3.509018e+02
9.000000	3.517774e+02
9.200000	3.526216e+02
9.400000	3.534403e+02
9.600000	3.542268e+02
9.800000	3.549950e+02
10.000000	3.557258e+02
10.200000	3.564197e+02
10.400000	3.570902e+02
10.600000	3.577473e+02
10.800000	3.583774e+02
11.000000	3.589678e+02
11.200000	3.595440e+02
11.400000	3.601020e+02
11.600000	3.606349e+02
11.800000	3.611485e+02
12.000000	3.616426e+02
12.200000	3.621165e+02
12.400000	3.625701e+02
12.600000	3.630100e+02
12.800000	3.634328e+02
13.000000	3.638357e+02
13.200000	3.642258e+02
13.400000	3.646001e+02
13.600000	3.649591e+02
13.800000	3.653052e+02
14.000000	3.656381e+02
14.200000	3.659593e+02
14.400000	3.662672e+02
14.600000	3.665624e+02
14.800000	3.668448e+02
15.000000	3.671160e+02
15.200000	3.673745e+02
15.400000	3.676238e+02
15.600000	3.678617e+02
15.800000	3.680889e+02
16.000000	3.683044e+02
16.200000	3.685117e+02
16.400000	3.687092e+02
16.600000	3.688973e+02
16.800000	3.690761e+02
17.000000	3.692460e+02
17.200000	3.694001e+02
17.400000	3.695522e+02
17.600000	3.696961e+02
17.800000	3.698320e+02
18.000000	3.699601e+02
18.200000	3.700804e+02
18.400000	3.701934e+02
18.600000	3.702991e+02
18.800000	3.703976e+02
19.000000	3.704891e+02
19.200000	3.705737e+02
19.400000	3.706523e+02
19.600000	3.707221e+02
19.800000	3.707874e+02
20.000000	3.708458e+02


==> anc/Fig13c_cc_Jpsi_T400_SCS_offshell.txt <==
# P(GeV)	Gamma(MeV)
0.100000	8.747110e+02
0.350000	8.656530e+02
0.600000	8.590630e+02
0.850000	8.406690e+02
1.100000	8.202080e+02
1.350000	7.992410e+02
1.600000	7.693360e+02
1.850000	7.359600e+02
2.100000	7.134400e+02
2.350000	6.827230e+02
2.600000	6.576680e+02
2.850000	6.288580e+02
3.100000	6.022850e+02
3.350000	5.732230e+02
3.600000	5.464700e+02
3.850000	5.246250e+02
4.100000	5.060620e+02
4.350000	4.849910e+02
4.600000	4.683600e+02
4.850000	4.484080e+02
5.000000	4.382980e+02
6.000000	3.830630e+02
7.000000	3.389460e+02
8.000000	3.067510e+02
9.000000	2.812690e+02
10.000000	2.619210e+02
11.000000	2.442100e+02
12.000000	2.320550e+02
13.000000	2.202620e+02
14.000000	2.120210e+02
15.000000	2.038290e+02
16.000000	1.982560e+02
17.000000	1.920600e+02
18.000000	1.867180e+02
19.000000	1.827930e+02
20.000000	1.784750e+02


==> anc/Fig13c_cc_Jpsi_T400_SCS_onshell.txt <==
# P(GeV)	Gamma(MeV)
0.100000	1.150684e+03
0.350000	1.142316e+03
0.600000	1.121222e+03
0.850000	1.090798e+03
1.100000	1.056494e+03
1.350000	1.015822e+03
1.600000	9.691670e+02
1.850000	9.211350e+02
2.100000	8.745840e+02
2.350000	8.280350e+02
2.600000	7.856240e+02
2.850000	7.446360e+02
3.100000	7.027270e+02
3.350000	6.666300e+02
3.600000	6.320590e+02
3.850000	5.998230e+02
4.100000	5.716650e+02
4.350000	5.442110e+02
4.600000	5.202190e+02
4.850000	4.973960e+02
5.000000	4.853130e+02
6.000000	4.151230e+02
7.000000	3.656340e+02
8.000000	3.275550e+02
9.000000	2.987170e+02
10.000000	2.768830e+02
11.000000	2.594420e+02
12.000000	2.455050e+02
13.000000	2.350430e+02
14.000000	2.243840e+02
15.000000	2.165380e+02
16.000000	2.094130e+02
17.000000	2.035540e+02
18.000000	1.981810e+02
19.000000	1.937290e+02
20.000000	1.901020e+02


==> anc/Fig13c_cc_Jpsi_T400_U_potential.txt <==
# P(GeV)	Gamma(MeV)
0.000000	1.903405e+02
0.200000	1.898741e+02
0.400000	1.903884e+02
0.600000	1.912221e+02
0.800000	1.923428e+02
1.000000	1.937107e+02
1.200000	1.952806e+02
1.400000	1.970075e+02
1.600000	1.988485e+02
1.800000	2.007635e+02
2.000000	2.027195e+02
2.200000	2.046878e+02
2.400000	2.066447e+02
2.600000	2.085733e+02
2.800000	2.104599e+02
3.000000	2.122945e+02
3.200000	2.140708e+02
3.400000	2.157845e+02
3.600000	2.174333e+02
3.800000	2.190165e+02
4.000000	2.205346e+02
4.200000	2.219885e+02
4.400000	2.233798e+02
4.600000	2.247109e+02
4.800000	2.259840e+02
5.000000	2.272016e+02
5.200000	2.283663e+02
5.400000	2.294805e+02
5.600000	2.305469e+02
5.800000	2.315679e+02
6.000000	2.325459e+02
6.200000	2.334830e+02
6.400000	2.343816e+02
6.600000	2.352436e+02
6.800000	2.360710e+02
7.000000	2.368657e+02
7.200000	2.376293e+02
7.400000	2.383636e+02
7.600000	2.390699e+02
7.800000	2.397499e+02
8.000000	2.404047e+02
8.200000	2.410358e+02
8.400000	2.416442e+02
8.600000	2.422311e+02
8.800000	2.427976e+02
9.000000	2.433446e+02
9.200000	2.438731e+02
9.400000	2.443839e+02
9.600000	2.448779e+02
9.800000	2.453558e+02
10.000000	2.458183e+02
10.200000	2.462661e+02
10.400000	2.466999e+02
10.600000	2.471203e+02
10.800000	2.475278e+02
11.000000	2.479230e+02
11.200000	2.483063e+02
11.400000	2.486783e+02
11.600000	2.490395e+02
11.800000	2.493902e+02
12.000000	2.497308e+02
12.200000	2.500618e+02
12.400000	2.503835e+02
12.600000	2.506962e+02
12.800000	2.510003e+02
13.000000	2.512961e+02
13.200000	2.515838e+02
13.400000	2.518639e+02
13.600000	2.521365e+02
13.800000	2.524018e+02
14.000000	2.526602e+02
14.200000	2.529118e+02
14.400000	2.531569e+02
14.600000	2.533958e+02
14.800000	2.536285e+02
15.000000	2.538553e+02
15.200000	2.540763e+02
15.400000	2.542918e+02
15.600000	2.545019e+02
15.800000	2.547067e+02
16.000000	2.549065e+02
16.200000	2.551014e+02
16.400000	2.552914e+02
16.600000	2.554768e+02
16.800000	2.556577e+02
17.000000	2.558341e+02
17.200000	2.560063e+02
17.400000	2.561743e+02
17.600000	2.563382e+02
17.800000	2.564982e+02
18.000000	2.566543e+02
18.200000	2.568066e+02
18.400000	2.569553e+02
18.600000	2.571004e+02
18.800000	2.572420e+02
19.000000	2.573802e+02
19.200000	2.575151e+02
19.400000	2.576468e+02
19.600000	2.577752e+02
19.800000	2.579006e+02
20.000000	2.580230e+02


==> anc/Fig13d_cc_Psi2S_T400_SCS_offshell.txt <==
# P(GeV)	Gamma(MeV)
0.100000	8.747110e+02
0.350000	8.656530e+02
0.600000	8.590630e+02
0.850000	8.406690e+02
1.100000	8.202080e+02
1.350000	7.992410e+02
1.600000	7.693360e+02
1.850000	7.359600e+02
2.100000	7.134400e+02
2.350000	6.827230e+02
2.600000	6.576680e+02
2.850000	6.288580e+02
3.100000	6.022850e+02
3.350000	5.732230e+02
3.600000	5.464700e+02
3.850000	5.246250e+02
4.100000	5.060620e+02
4.350000	4.849910e+02
4.600000	4.683600e+02
4.850000	4.484080e+02
5.000000	4.382980e+02
6.000000	3.830630e+02
7.000000	3.389460e+02
8.000000	3.067510e+02
9.000000	2.812690e+02
10.000000	2.619210e+02
11.000000	2.442100e+02
12.000000	2.320550e+02
13.000000	2.202620e+02
14.000000	2.120210e+02
15.000000	2.038290e+02
16.000000	1.982560e+02
17.000000	1.920600e+02
18.000000	1.867180e+02
19.000000	1.827930e+02
20.000000	1.784750e+02


==> anc/Fig13d_cc_Psi2S_T400_SCS_onshell.txt <==
# P(GeV)	Gamma(MeV)
0.100000	1.148767e+03
0.350000	1.144400e+03
0.600000	1.121686e+03
0.850000	1.091464e+03
1.100000	1.054224e+03
1.350000	1.013191e+03
1.600000	9.691060e+02
1.850000	9.206800e+02
2.100000	8.747200e+02
2.350000	8.286110e+02
2.600000	7.844790e+02
2.850000	7.435130e+02
3.100000	7.040060e+02
3.350000	6.661920e+02
3.600000	6.328160e+02
3.850000	6.013660e+02
4.100000	5.714830e+02
4.350000	5.450080e+02
4.600000	5.203500e+02
4.850000	4.983720e+02
5.000000	4.857100e+02
6.000000	4.160040e+02
7.000000	3.640760e+02
8.000000	3.275190e+02
9.000000	2.984930e+02
10.000000	2.771600e+02
11.000000	2.597210e+02
12.000000	2.454940e+02
13.000000	2.339560e+02
14.000000	2.247340e+02
15.000000	2.164620e+02
16.000000	2.096430e+02
17.000000	2.034520e+02
18.000000	1.981690e+02
19.000000	1.937650e+02
20.000000	1.901580e+02


==> anc/Fig13d_cc_Psi2S_T400_U_potential.txt <==
# P(GeV)	Gamma(MeV)
0.000000	5.710215e+02
0.200000	5.696224e+02
0.400000	5.711651e+02
0.600000	5.736662e+02
0.800000	5.770285e+02
1.000000	5.811320e+02
1.200000	5.858417e+02
1.400000	5.910224e+02
1.600000	5.965456e+02
1.800000	6.022904e+02
2.000000	6.081586e+02
2.200000	6.140633e+02
2.400000	6.199341e+02
2.600000	6.257199e+02
2.800000	6.313797e+02
3.000000	6.368835e+02
3.200000	6.422124e+02
3.400000	6.473535e+02
3.600000	6.523000e+02
3.800000	6.570496e+02
4.000000	6.616037e+02
4.200000	6.659654e+02
4.400000	6.701394e+02
4.600000	6.741326e+02
4.800000	6.779520e+02
5.000000	6.816049e+02
5.200000	6.850989e+02
5.400000	6.884415e+02
5.600000	6.916407e+02
5.800000	6.947037e+02
6.000000	6.976376e+02
6.200000	7.004491e+02
6.400000	7.031448e+02
6.600000	7.057308e+02
6.800000	7.082131e+02
7.000000	7.105971e+02
7.200000	7.128880e+02
7.400000	7.150907e+02
7.600000	7.172098e+02
7.800000	7.192496e+02
8.000000	7.212142e+02
8.200000	7.231073e+02
8.400000	7.249326e+02
8.600000	7.266934e+02
8.800000	7.283929e+02
9.000000	7.300339e+02
9.200000	7.316194e+02
9.400000	7.331518e+02
9.600000	7.346337e+02
9.800000	7.360673e+02
10.000000	7.374548e+02
10.200000	7.387984e+02
10.400000	7.400997e+02
10.600000	7.413609e+02
10.800000	7.425833e+02
11.000000	7.437689e+02
11.200000	7.449190e+02
11.400000	7.460350e+02
11.600000	7.471185e+02
11.800000	7.481705e+02
12.000000	7.491924e+02
12.200000	7.501853e+02
12.400000	7.511504e+02
12.600000	7.520886e+02
12.800000	7.530009e+02
13.000000	7.538882e+02
13.200000	7.547515e+02
13.400000	7.555916e+02
13.600000	7.564094e+02
13.800000	7.572054e+02
14.000000	7.579806e+02
14.200000	7.587355e+02
14.400000	7.594708e+02
14.600000	7.601873e+02
14.800000	7.608854e+02
15.000000	7.615658e+02
15.200000	7.622289e+02
15.400000	7.628754e+02
15.600000	7.635057e+02
15.800000	7.641202e+02
16.000000	7.647196e+02
16.200000	7.653041e+02
16.400000	7.658743e+02
16.600000	7.664304e+02
16.800000	7.669730e+02
17.000000	7.675024e+02
17.200000	7.680189e+02
17.400000	7.685228e+02
17.600000	7.690146e+02
17.800000	7.694945e+02
18.000000	7.699628e+02
18.200000	7.704199e+02
18.400000	7.708659e+02
18.600000	7.713012e+02
18.800000	7.717261e+02
19.000000	7.721407e+02
19.200000	7.725454e+02
19.400000	7.729403e+02
19.600000	7.733257e+02
19.800000	7.737018e+02
20.000000	7.740689e+02


==> anc/Fig14a_Y1S_T194_SCS_offshell.txt <==
# P(GeV)	Gamma(MeV)
0.100000	1.269480e+02
1.100000	1.273250e+02
2.100000	1.289480e+02
3.100000	1.304640e+02
4.100000	1.331530e+02
5.100000	1.337060e+02
6.100000	1.346450e+02
7.100000	1.352900e+02
8.100000	1.339070e+02
9.100000	1.309310e+02
10.000000	1.267910e+02
12.000000	1.184820e+02
14.000000	1.088510e+02
16.000000	1.011300e+02
18.000000	9.269110e+01
20.000000	8.590600e+01
22.000000	7.967030e+01
24.000000	7.409920e+01
26.000000	6.921740e+01
28.000000	6.491510e+01
30.000000	6.010210e+01
32.000000	5.569370e+01
34.000000	5.281810e+01
36.000000	4.980400e+01
38.000000	4.701870e+01
40.000000	4.453870e+01


==> anc/Fig14a_Y1S_T194_SCS_onshell.txt <==
# P(GeV)	Gamma(MeV)
0.100000	4.860000e-01
0.600000	5.030000e-01
1.100000	5.380000e-01
1.600000	5.970000e-01
2.100000	6.790000e-01
2.600000	7.870000e-01
3.100000	9.180000e-01
3.600000	1.069000e+00
4.100000	1.267000e+00
4.600000	1.465000e+00
5.100000	1.716000e+00
5.600000	1.983000e+00
6.100000	2.289000e+00
6.600000	2.606000e+00
7.100000	2.959000e+00
7.600000	3.323000e+00
8.100000	3.703000e+00
8.600000	4.089000e+00
9.100000	4.474000e+00
9.600000	4.922000e+00
10.000000	5.274000e+00
11.000000	6.098000e+00
12.000000	6.976000e+00
13.000000	7.764000e+00
14.000000	8.552000e+00
15.000000	9.271000e+00
16.000000	9.951000e+00
17.000000	1.057300e+01
18.000000	1.107600e+01
19.000000	1.163900e+01
20.000000	1.211900e+01
21.000000	1.238700e+01
22.000000	1.280200e+01
23.000000	1.314600e+01
24.000000	1.339400e+01
25.000000	1.363100e+01
26.000000	1.388200e+01
27.000000	1.409600e+01
28.000000	1.411900e+01
29.000000	1.426500e+01
30.000000	1.432400e+01
31.000000	1.453600e+01
32.000000	1.449700e+01
33.000000	1.459400e+01
34.000000	1.461800e+01
35.000000	1.465900e+01
36.000000	1.470600e+01
37.000000	1.470300e+01
38.000000	1.468900e+01
39.000000	1.471100e+01
40.000000	1.465900e+01


==> anc/Fig14a_Y1S_T194_U_potential.txt <==
# P(GeV)	Gamma(MeV)
0.100000	1.230000e-01
0.600000	1.280000e-01
1.100000	1.400000e-01
1.600000	1.570000e-01
2.100000	1.840000e-01
2.600000	2.180000e-01
3.100000	2.620000e-01
3.600000	3.150000e-01
4.100000	3.800000e-01
4.600000	4.550000e-01
5.100000	5.490000e-01
5.600000	6.480000e-01
6.100000	7.660000e-01
6.600000	8.970000e-01
7.100000	1.044000e+00
7.600000	1.204000e+00
8.100000	1.379000e+00
8.600000	1.568000e+00
9.100000	1.774000e+00
9.600000	1.986000e+00
10.000000	2.167000e+00
11.000000	2.655000e+00
12.000000	3.189000e+00
13.000000	3.753000e+00
14.000000	4.320000e+00
15.000000	4.940000e+00
16.000000	5.546000e+00
17.000000	6.197000e+00
18.000000	6.793000e+00
19.000000	7.445000e+00
20.000000	8.044000e+00
21.000000	8.700000e+00
22.000000	9.254000e+00
23.000000	9.887000e+00
24.000000	1.046400e+01
25.000000	1.105900e+01
26.000000	1.160400e+01
27.000000	1.217800e+01
28.000000	1.271000e+01
29.000000	1.321000e+01
30.000000	1.367100e+01
31.000000	1.415900e+01
32.000000	1.458000e+01
33.000000	1.506900e+01
34.000000	1.556900e+01
35.000000	1.595700e+01
36.000000	1.637700e+01
37.000000	1.675200e+01
38.000000	1.720200e+01
39.000000	1.753200e+01
40.000000	1.782600e+01


==> anc/Fig14b_Y2S_T194_SCS_offshell.txt <==
# P(GeV)	Gamma(MeV)
0.100000	8.289980e+02
1.100000	8.188100e+02
2.100000	8.101810e+02
3.100000	7.915390e+02
4.100000	7.627070e+02
5.100000	7.247420e+02
6.100000	6.909400e+02
7.100000	6.512570e+02
8.100000	6.096770e+02
9.100000	5.683940e+02
10.000000	5.350760e+02
12.000000	4.580150e+02
14.000000	3.947210e+02
16.000000	3.397450e+02
18.000000	2.918030e+02
20.000000	2.567940e+02
22.000000	2.256860e+02
24.000000	1.989010e+02
26.000000	1.753750e+02
28.000000	1.565250e+02
30.000000	1.453570e+02
32.000000	1.301060e+02
34.000000	1.173350e+02
36.000000	1.069990e+02
38.000000	9.928380e+01
40.000000	9.833670e+01


==> anc/Fig14b_Y2S_T194_SCS_onshell.txt <==
# P(GeV)	Gamma(MeV)
0.100000	4.712100e+01
0.600000	4.754300e+01
1.100000	4.828900e+01
1.600000	4.995900e+01
2.100000	5.169000e+01
2.600000	5.430200e+01
3.100000	5.708100e+01
3.600000	5.977400e+01
4.100000	6.364500e+01
4.600000	6.648800e+01
5.100000	7.005200e+01
5.600000	7.376700e+01
6.100000	7.759300e+01
6.600000	8.083100e+01
7.100000	8.439900e+01
7.600000	8.775600e+01
8.100000	9.047900e+01
8.600000	9.361200e+01
9.100000	9.625000e+01
9.600000	9.887600e+01
10.000000	1.010530e+02
11.000000	1.040570e+02
12.000000	1.071070e+02
13.000000	1.096110e+02
14.000000	1.101830e+02
15.000000	1.112940e+02
16.000000	1.110260e+02
17.000000	1.107780e+02
18.000000	1.100420e+02
19.000000	1.079330e+02
20.000000	1.073300e+02
21.000000	1.054700e+02
22.000000	1.041890e+02
23.000000	1.019510e+02
24.000000	1.005700e+02
25.000000	9.803900e+01
26.000000	9.640000e+01
27.000000	9.419000e+01
28.000000	9.224600e+01
29.000000	9.058900e+01
30.000000	8.836700e+01
31.000000	8.635200e+01
32.000000	8.458500e+01
33.000000	8.287400e+01
34.000000	8.101100e+01
35.000000	7.920800e+01
36.000000	7.771600e+01
37.000000	7.602900e+01
38.000000	7.462900e+01
39.000000	7.305700e+01
40.000000	7.130000e+01


==> anc/Fig14b_Y2S_T194_U_potential.txt <==
# P(GeV)	Gamma(MeV)
0.100000	2.958000e+00
0.600000	3.009000e+00
1.100000	3.085000e+00
1.600000	3.228000e+00
2.100000	3.417000e+00
2.600000	3.667000e+00
3.100000	3.937000e+00
3.600000	4.280000e+00
4.100000	4.648000e+00
4.600000	5.068000e+00
5.100000	5.531000e+00
5.600000	5.970000e+00
6.100000	6.495000e+00
6.600000	6.967000e+00
7.100000	7.515000e+00
7.600000	8.079000e+00
8.100000	8.622000e+00
8.600000	9.207000e+00
9.100000	9.768000e+00
9.600000	1.036400e+01
10.000000	1.081600e+01
11.000000	1.190200e+01
12.000000	1.306300e+01
13.000000	1.407800e+01
14.000000	1.515800e+01
15.000000	1.612700e+01
16.000000	1.701500e+01
17.000000	1.797200e+01
18.000000	1.880400e+01
19.000000	1.956800e+01
20.000000	2.030400e+01
21.000000	2.096800e+01
22.000000	2.168800e+01
23.000000	2.229300e+01
24.000000	2.288500e+01
25.000000	2.341600e+01
26.000000	2.395800e+01
27.000000	2.441900e+01
28.000000	2.488900e+01
29.000000	2.522200e+01
30.000000	2.570300e+01
31.000000	2.609300e+01
32.000000	2.649300e+01
33.000000	2.690600e+01
34.000000	2.701500e+01
35.000000	2.751700e+01
36.000000	2.771500e+01
37.000000	2.800500e+01
38.000000	2.837100e+01
39.000000	2.862900e+01
40.000000	2.882100e+01


==> anc/Fig14c_Y1S_T400_SCS_offshell.txt <==
# P(GeV)	Gamma(MeV)
0.100000	7.683780e+02
1.100000	7.642420e+02
2.100000	7.475550e+02
3.100000	7.313230e+02
4.100000	7.069970e+02
5.100000	6.830920e+02
6.100000	6.577940e+02
7.100000	6.180990e+02
8.100000	5.952270e+02
9.100000	5.625330e+02
10.000000	5.294350e+02
12.000000	4.800850e+02
14.000000	4.255080e+02
16.000000	3.886740e+02
18.000000	3.539380e+02
20.000000	3.243720e+02
22.000000	3.022930e+02
24.000000	2.783310e+02
26.000000	2.626090e+02
28.000000	2.441270e+02
30.000000	2.334180e+02
32.000000	2.205040e+02
34.000000	2.096400e+02
36.000000	2.015130e+02
38.000000	1.928960e+02
40.000000	1.863890e+02


==> anc/Fig14c_Y1S_T400_SCS_onshell.txt <==
# P(GeV)	Gamma(MeV)
0.100000	4.863600e+02
0.600000	4.842970e+02
1.100000	4.857510e+02
1.600000	4.864050e+02
2.100000	4.832320e+02
2.600000	4.825740e+02
3.100000	4.806770e+02
3.600000	4.772280e+02
4.100000	4.748910e+02
4.600000	4.709850e+02
5.100000	4.690570e+02
5.600000	4.615980e+02
6.100000	4.591530e+02
6.600000	4.560500e+02
7.100000	4.500190e+02
7.600000	4.448980e+02
8.100000	4.393420e+02
8.600000	4.380700e+02
9.100000	4.283830e+02
9.600000	4.228900e+02
10.000000	4.182660e+02
11.000000	4.081020e+02
12.000000	3.940430e+02
13.000000	3.824240e+02
14.000000	3.715700e+02
15.000000	3.594220e+02
16.000000	3.487900e+02
17.000000	3.391420e+02
18.000000	3.301090e+02
19.000000	3.200690e+02
20.000000	3.103920e+02
21.000000	3.037410e+02
22.000000	2.948390e+02
23.000000	2.882610e+02
24.000000	2.808900e+02
25.000000	2.742200e+02
26.000000	2.679740e+02
27.000000	2.618230e+02
28.000000	2.568020e+02
29.000000	2.503660e+02
30.000000	2.456210e+02
31.000000	2.413080e+02
32.000000	2.365300e+02
33.000000	2.326800e+02
34.000000	2.292340e+02
35.000000	2.249130e+02
36.000000	2.210890e+02
37.000000	2.184430e+02
38.000000	2.147240e+02
39.000000	2.116390e+02
40.000000	2.085340e+02


==> anc/Fig14c_Y1S_T400_U_potential.txt <==
# P(GeV)	Gamma(MeV)
0.100000	8.662400e+01
0.600000	8.688000e+01
1.100000	8.766200e+01
1.600000	8.858900e+01
2.100000	9.004600e+01
2.600000	9.197000e+01
3.100000	9.392900e+01
3.600000	9.647900e+01
4.100000	9.888900e+01
4.600000	1.014840e+02
5.100000	1.042580e+02
5.600000	1.074890e+02
6.100000	1.106060e+02
6.600000	1.138850e+02
7.100000	1.165630e+02
7.600000	1.197860e+02
8.100000	1.233110e+02
8.600000	1.261650e+02
9.100000	1.288700e+02
9.600000	1.320060e+02
10.000000	1.345500e+02
11.000000	1.397220e+02
12.000000	1.452530e+02
13.000000	1.499660e+02
14.000000	1.548970e+02
15.000000	1.591050e+02
16.000000	1.632540e+02
17.000000	1.670200e+02
18.000000	1.703600e+02
19.000000	1.734340e+02
20.000000	1.765290e+02
21.000000	1.789590e+02
22.000000	1.822480e+02
23.000000	1.846520e+02
24.000000	1.870670e+02
25.000000	1.888810e+02
26.000000	1.923240e+02
27.000000	1.933570e+02
28.000000	1.951350e+02
29.000000	1.966900e+02
30.000000	1.989930e+02
31.000000	2.002950e+02
32.000000	2.016190e+02
33.000000	2.027380e+02
34.000000	2.042340e+02
35.000000	2.057350e+02
36.000000	2.066320e+02
37.000000	2.084320e+02
38.000000	2.090470e+02
39.000000	2.100990e+02
40.000000	2.111220e+02


==> anc/Fig14d_Y2S_T400_SCS_offshell.txt <==
# P(GeV)	Gamma(MeV)
0.100000	1.003320e+03
1.100000	9.963080e+02
2.100000	9.722090e+02
3.100000	9.476280e+02
4.100000	8.995740e+02
5.100000	8.651930e+02
6.100000	8.122660e+02
7.100000	7.681230e+02
8.100000	7.149010e+02
9.100000	6.790390e+02
10.000000	6.349420e+02
12.000000	5.642710e+02
14.000000	5.010010e+02
16.000000	4.438820e+02
18.000000	4.015210e+02
20.000000	3.650250e+02
22.000000	3.343490e+02
24.000000	3.112170e+02
26.000000	2.867820e+02
28.000000	2.710410e+02
30.000000	2.513590e+02
32.000000	2.397310e+02
34.000000	2.313750e+02
36.000000	2.213410e+02
38.000000	2.123640e+02
40.000000	2.055340e+02


==> anc/Fig14d_Y2S_T400_SCS_onshell.txt <==
# P(GeV)	Gamma(MeV)
0.100000	1.173061e+03
0.600000	1.169716e+03
1.100000	1.161275e+03
1.600000	1.145838e+03
2.100000	1.135112e+03
2.600000	1.115543e+03
3.100000	1.094527e+03
3.600000	1.065808e+03
4.100000	1.041857e+03
4.600000	1.014668e+03
5.100000	9.849490e+02
5.600000	9.562280e+02
6.100000	9.271370e+02
6.600000	9.002940e+02
7.100000	8.692200e+02
7.600000	8.385000e+02
8.100000	8.105680e+02
8.600000	7.838170e+02
9.100000	7.571240e+02
9.600000	7.329760e+02
10.000000	7.129350e+02
11.000000	6.681080e+02
12.000000	6.266120e+02
13.000000	5.877050e+02
14.000000	5.537800e+02
15.000000	5.228890e+02
16.000000	4.946150e+02
17.000000	4.689600e+02
18.000000	4.479800e+02
19.000000	4.262510e+02
20.000000	4.081920e+02
21.000000	3.921840e+02
22.000000	3.753470e+02
23.000000	3.615480e+02
24.000000	3.482590e+02
25.000000	3.374750e+02
26.000000	3.259110e+02
27.000000	3.158700e+02
28.000000	3.082230e+02
29.000000	2.993330e+02
30.000000	2.912320e+02
31.000000	2.877910e+02
32.000000	2.779360e+02
33.000000	2.717320e+02
34.000000	2.668700e+02
35.000000	2.614580e+02
36.000000	2.545290e+02
37.000000	2.514520e+02
38.000000	2.477180e+02
39.000000	2.398410e+02
40.000000	2.370800e+02


==> anc/Fig14d_Y2S_T400_U_potential.txt <==
# P(GeV)	Gamma(MeV)
0.100000	1.889130e+02
0.600000	1.885840e+02
1.100000	1.889290e+02
1.600000	1.890030e+02
2.100000	1.906490e+02
2.600000	1.910680e+02
3.100000	1.920230e+02
3.600000	1.929110e+02
4.100000	1.942530e+02
4.600000	1.954640e+02
5.100000	1.973580e+02
5.600000	1.984390e+02
6.100000	1.998420e+02
6.600000	2.012500e+02
7.100000	2.023700e+02
7.600000	2.039390e+02
8.100000	2.062010e+02
8.600000	2.073850e+02
9.100000	2.089010e+02
9.600000	2.099590e+02
10.000000	2.115160e+02
11.000000	2.142490e+02
12.000000	2.166070e+02
13.000000	2.188100e+02
14.000000	2.209960e+02
15.000000	2.231740e+02
16.000000	2.251080e+02
17.000000	2.270580e+02
18.000000	2.289110e+02
19.000000	2.306090e+02
20.000000	2.323060e+02
21.000000	2.333700e+02
22.000000	2.346310e+02
23.000000	2.356920e+02
24.000000	2.367480e+02
25.000000	2.380720e+02
26.000000	2.383800e+02
27.000000	2.392220e+02
28.000000	2.406480e+02
29.000000	2.414040e+02
30.000000	2.422530e+02
31.000000	2.416890e+02
32.000000	2.441730e+02
33.000000	2.421850e+02
34.000000	2.453240e+02
35.000000	2.439760e+02
36.000000	2.469450e+02
37.000000	2.436830e+02
38.000000	2.437260e+02
39.000000	2.464590e+02
40.000000	2.472850e+02


==> anc/Fig15_bb_SCS_1P.txt <==
# T(MeV)	r(fm)
194.0	0.278100
258.0	0.351500
320.0	0.365500
400.0	0.386000
500.0	0.490800


==> anc/Fig15_bb_SCS_1S.txt <==
# T(MeV)	r(fm)
194.0	0.220380
258.0	0.234100
320.0	0.215500
400.0	0.205900
500.0	0.295300
700.0	0.331290


==> anc/Fig15_bb_SCS_2P.txt <==
# T(MeV)	r(fm)
194.0	0.473600
258.0	0.605900
320.0	0.700800


==> anc/Fig15_bb_SCS_2S.txt <==
# T(MeV)	r(fm)
194.0	0.353000
258.0	0.442200
320.0	0.479000
400.0	0.558200
500.0	0.684500


==> anc/Fig15_bb_SCS_3P.txt <==
# T(MeV)	r(fm)
194.0	0.760900


==> anc/Fig15_bb_SCS_3S.txt <==
# T(MeV)	r(fm)
194.0	0.565040
258.0	0.708900


==> anc/Fig15_bb_SCS_4S.txt <==
# T(MeV)	r(fm)
194.0	0.881500


==> anc/Fig15_bb_WLC_1P.txt <==
# T(MeV)	r(fm)
195.0	0.232000
251.0	0.260000
293.0	0.273900
352.0	0.280000
500.0	0.304000
700.0	0.320000


==> anc/Fig15_bb_WLC_1S.txt <==
# T(MeV)	r(fm)
195.0	0.145900
251.0	0.166000
293.0	0.169000
352.0	0.194900
500.0	0.198000
700.0	0.207000


==> anc/Fig15_bb_WLC_2P.txt <==
# T(MeV)	r(fm)
195.0	0.467000
251.0	0.505000
293.0	0.519000
352.0	0.547000


==> anc/Fig15_bb_WLC_2S.txt <==
# T(MeV)	r(fm)
195.0	0.314900
251.0	0.339900
293.0	0.364500
352.0	0.364900
500.0	0.400000


==> anc/Fig15_bb_WLC_3P.txt <==
# T(MeV)	r(fm)
195.0	0.790000


==> anc/Fig15_bb_WLC_3S.txt <==
# T(MeV)	r(fm)
195.0	0.587000
251.0	0.629000
293.0	0.646000


==> anc/Fig15_bb_WLC_4S.txt <==
# T(MeV)	r(fm)
195.0	0.978000


==> anc/Fig15_cc_WLC_1P.txt <==
# T(MeV)	r(fm)
195.0	0.474680
251.0	0.511200
293.0	0.543660
352.0	0.561800


==> anc/Fig15_cc_WLC_1S.txt <==
# T(MeV)	r(fm)
195.0	0.311900
251.0	0.315210
293.0	0.336750
352.0	0.339500
500.0	0.421000


==> anc/Fig15_cc_WLC_2S.txt <==
# T(MeV)	r(fm)
195.0	0.649200
251.0	0.750700


==> anc/Fig16a_Y1S_T195_WLC_noInterf.txt <==
# P(GeV)	Gamma(MeV)
0.100000	1.698080e+02
1.100000	1.715430e+02
2.100000	1.731680e+02
3.100000	1.789840e+02
4.100000	1.849560e+02
5.100000	1.910660e+02
6.100000	1.965190e+02
7.100000	2.016320e+02
8.100000	2.054760e+02
9.100000	2.062730e+02
10.000000	2.063120e+02
12.000000	2.030120e+02
14.000000	1.979020e+02
16.000000	1.916000e+02
18.000000	1.831120e+02
20.000000	1.756080e+02
22.000000	1.679260e+02
24.000000	1.601510e+02
26.000000	1.531680e+02
28.000000	1.455210e+02
30.000000	1.407170e+02
32.000000	1.348100e+02
34.000000	1.285940e+02
36.000000	1.236050e+02
38.000000	1.191990e+02
40.000000	1.169680e+02


==> anc/Fig16a_Y1S_T195_WLC_withInterf.txt <==
# P(GeV)	Gamma(MeV)
0.100000	8.077820e+00
1.100000	8.155350e+00
2.100000	8.395510e+00
3.100000	8.802660e+00
4.100000	9.288240e+00
5.100000	9.793460e+00
6.100000	1.038640e+01
7.100000	1.104600e+01
8.100000	1.166660e+01
9.100000	1.211690e+01
10.000000	1.251920e+01
12.000000	1.330750e+01
14.000000	1.388340e+01
16.000000	1.402570e+01
18.000000	1.433730e+01
20.000000	1.451890e+01
22.000000	1.399900e+01
24.000000	1.446800e+01
26.000000	1.420660e+01
28.000000	1.416280e+01
30.000000	1.380170e+01
32.000000	1.313760e+01
34.000000	1.381390e+01
36.000000	1.341770e+01
38.000000	1.308920e+01
40.000000	1.290050e+01


==> anc/Fig16b_Y1S_T352_WLC_noInterf.txt <==
# P(GeV)	Gamma(MeV)
0.100000	1.126270e+03
1.100000	1.117500e+03
2.100000	1.111330e+03
3.100000	1.102470e+03
4.100000	1.096380e+03
5.100000	1.073020e+03
6.100000	1.046350e+03
7.100000	1.024010e+03
8.100000	1.000000e+03
9.100000	9.697710e+02
10.000000	9.332340e+02
12.000000	8.756230e+02
14.000000	8.118060e+02
16.000000	7.576990e+02
18.000000	7.052330e+02
20.000000	6.658880e+02
22.000000	6.236800e+02
24.000000	5.859190e+02
26.000000	5.544870e+02
28.000000	5.217730e+02
30.000000	5.002100e+02
32.000000	4.778650e+02
34.000000	4.638740e+02
36.000000	4.414770e+02
38.000000	4.280980e+02
40.000000	4.023760e+02


==> anc/Fig16b_Y1S_T352_WLC_withInterf.txt <==
# P(GeV)	Gamma(MeV)
0.100000	1.403490e+02
1.100000	1.401620e+02
2.100000	1.415240e+02
3.100000	1.420870e+02
4.100000	1.434560e+02
5.100000	1.446950e+02
6.100000	1.464020e+02
7.100000	1.475440e+02
8.100000	1.487610e+02
9.100000	1.497520e+02
10.000000	1.502900e+02
12.000000	1.496420e+02
14.000000	1.489550e+02
16.000000	1.474000e+02
18.000000	1.446280e+02
20.000000	1.403580e+02
22.000000	1.365980e+02
24.000000	1.331480e+02
26.000000	1.312270e+02
28.000000	1.263880e+02
30.000000	1.218480e+02
32.000000	1.197210e+02
34.000000	1.162800e+02
36.000000	1.126440e+02
38.000000	1.101800e+02
40.000000	1.082940e+02


==> anc/Fig16c_Y2S_T195_WLC_noInterf.txt <==
# P(GeV)	Gamma(MeV)
0.100000	8.105150e+02
1.100000	8.103350e+02
2.100000	8.010880e+02
3.100000	7.946250e+02
4.100000	7.741930e+02
5.100000	7.502890e+02
6.100000	7.267400e+02
7.100000	7.039230e+02
8.100000	6.758820e+02
9.100000	6.453710e+02
10.000000	6.177730e+02
12.000000	5.678920e+02
14.000000	5.088780e+02
16.000000	4.624940e+02
18.000000	4.259560e+02
20.000000	3.870520e+02
22.000000	3.573970e+02
24.000000	3.235600e+02
26.000000	3.040030e+02
28.000000	2.819410e+02
30.000000	2.638950e+02
32.000000	2.460190e+02
34.000000	2.298260e+02
36.000000	2.154130e+02
38.000000	2.085800e+02
40.000000	1.972850e+02


==> anc/Fig16c_Y2S_T195_WLC_withInterf.txt <==
# P(GeV)	Gamma(MeV)
0.100000	1.210310e+02
1.100000	1.208550e+02
2.100000	1.209930e+02
3.100000	1.217000e+02
4.100000	1.222480e+02
5.100000	1.225760e+02
6.100000	1.220890e+02
7.100000	1.224330e+02
8.100000	1.208420e+02
9.100000	1.206050e+02
10.000000	1.182230e+02
12.000000	1.141550e+02
14.000000	1.086180e+02
16.000000	1.018500e+02
18.000000	9.509100e+01
20.000000	8.999740e+01
22.000000	8.538840e+01
24.000000	8.022660e+01
26.000000	7.585270e+01
28.000000	7.191420e+01
30.000000	6.666700e+01
32.000000	6.319980e+01
34.000000	6.065200e+01
36.000000	5.878190e+01
38.000000	5.642000e+01
40.000000	5.154180e+01


==> anc/Fig16d_Y2S_T352_WLC_noInterf.txt <==
# P(GeV)	Gamma(MeV)
0.100000	1.693300e+03
1.100000	1.687820e+03
2.100000	1.666720e+03
3.100000	1.627150e+03
4.100000	1.592580e+03
5.100000	1.550080e+03
6.100000	1.495330e+03
7.100000	1.438170e+03
8.100000	1.381710e+03
9.100000	1.318990e+03
10.000000	1.269980e+03
12.000000	1.166340e+03
14.000000	1.069220e+03
16.000000	9.856360e+02
18.000000	9.158460e+02
20.000000	8.472800e+02
22.000000	7.873570e+02
24.000000	7.371580e+02
26.000000	6.945350e+02
28.000000	6.644680e+02
30.000000	6.244800e+02
32.000000	5.948240e+02
34.000000	5.683610e+02
36.000000	5.419740e+02
38.000000	5.253770e+02
40.000000	5.029970e+02


==> anc/Fig16d_Y2S_T352_WLC_withInterf.txt <==
# P(GeV)	Gamma(MeV)
0.100000	6.017640e+02
1.100000	6.035590e+02
2.100000	5.978210e+02
3.100000	5.949370e+02
4.100000	5.869630e+02
5.100000	5.778430e+02
6.100000	5.729780e+02
7.100000	5.576730e+02
8.100000	5.513110e+02
9.100000	5.351080e+02
10.000000	5.257320e+02
12.000000	4.999550e+02
14.000000	4.723270e+02
16.000000	4.419770e+02
18.000000	4.214080e+02
20.000000	4.002550e+02
22.000000	3.774510e+02
24.000000	3.565460e+02
26.000000	3.371650e+02
28.000000	3.257050e+02
30.000000	3.180310e+02
32.000000	3.044470e+02
34.000000	3.016190e+02
36.000000	2.885720e+02
38.000000	2.852770e+02
40.000000	2.801530e+02


==> anc/Fig16e_Y1S_T194_SCS_noInterf.txt <==
# P(GeV)	Gamma(MeV)
0.100000	1.269480e+02
1.100000	1.273250e+02
2.100000	1.289480e+02
3.100000	1.304640e+02
4.100000	1.331530e+02
5.100000	1.337060e+02
6.100000	1.346450e+02
7.100000	1.352900e+02
8.100000	1.339070e+02
9.100000	1.309310e+02
10.000000	1.267910e+02
12.000000	1.184820e+02
14.000000	1.088510e+02
16.000000	1.011300e+02
18.000000	9.269110e+01
20.000000	8.590600e+01
22.000000	7.967030e+01
24.000000	7.409920e+01
26.000000	6.921740e+01
28.000000	6.491510e+01
30.000000	6.010210e+01
32.000000	5.569370e+01
34.000000	5.281810e+01
36.000000	4.980400e+01
38.000000	4.701870e+01
40.000000	4.453870e+01


==> anc/Fig16e_Y1S_T194_SCS_withInterf.txt <==
# P(GeV)	Gamma(MeV)
0.100000	1.203820e+01
1.100000	1.204790e+01
2.100000	1.229750e+01
3.100000	1.254900e+01
4.100000	1.294790e+01
5.100000	1.344300e+01
6.100000	1.379600e+01
7.100000	1.414550e+01
8.100000	1.440530e+01
9.100000	1.452360e+01
10.000000	1.448780e+01
12.000000	1.426700e+01
14.000000	1.373070e+01
16.000000	1.321450e+01
18.000000	1.264490e+01
20.000000	1.192720e+01
22.000000	1.137630e+01
24.000000	1.093720e+01
26.000000	1.021120e+01
28.000000	1.029370e+01
30.000000	9.384220e+00
32.000000	9.291610e+00
34.000000	8.769540e+00
36.000000	8.078600e+00
38.000000	7.666410e+00
40.000000	7.760470e+00


==> anc/Fig16f_Y1S_T400_SCS_noInterf.txt <==
# P(GeV)	Gamma(MeV)
0.100000	7.683780e+02
1.100000	7.642420e+02
2.100000	7.475550e+02
3.100000	7.313230e+02
4.100000	7.069970e+02
5.100000	6.830920e+02
6.100000	6.577940e+02
7.100000	6.180990e+02
8.100000	5.952270e+02
9.100000	5.625330e+02
10.000000	5.294350e+02
12.000000	4.800850e+02
14.000000	4.255080e+02
16.000000	3.886740e+02
18.000000	3.539380e+02
20.000000	3.243720e+02
22.000000	3.022930e+02
24.000000	2.783310e+02
26.000000	2.626090e+02
28.000000	2.441270e+02
30.000000	2.334180e+02
32.000000	2.205040e+02
34.000000	2.096400e+02
36.000000	2.015130e+02
38.000000	1.928960e+02
40.000000	1.863890e+02


==> anc/Fig16f_Y1S_T400_SCS_withInterf.txt <==
# P(GeV)	Gamma(MeV)
0.100000	9.431260e+01
1.100000	9.424430e+01
2.100000	9.349000e+01
3.100000	9.310410e+01
4.100000	9.233920e+01
5.100000	9.193420e+01
6.100000	9.124830e+01
7.100000	9.112870e+01
8.100000	8.958700e+01
9.100000	8.983310e+01
10.000000	8.874720e+01
12.000000	8.741070e+01
14.000000	8.573010e+01
16.000000	8.470960e+01
18.000000	8.320230e+01
20.000000	8.031040e+01
22.000000	7.802750e+01
24.000000	7.650640e+01
26.000000	7.542900e+01
28.000000	7.313550e+01
30.000000	7.078740e+01
32.000000	7.002670e+01
34.000000	6.914260e+01
36.000000	6.700490e+01
38.000000	6.924970e+01
40.000000	6.628180e+01


==> anc/Fig16g_Y2S_T194_SCS_noInterf.txt <==
# P(GeV)	Gamma(MeV)
0.100000	8.289980e+02
1.100000	8.188100e+02
2.100000	8.101810e+02
3.100000	7.915390e+02
4.100000	7.627070e+02
5.100000	7.247420e+02
6.100000	6.909400e+02
7.100000	6.512570e+02
8.100000	6.096770e+02
9.100000	5.683940e+02
10.000000	5.350760e+02
12.000000	4.580150e+02
14.000000	3.947210e+02
16.000000	3.397450e+02
18.000000	2.918030e+02
20.000000	2.567940e+02
22.000000	2.256860e+02
24.000000	1.989010e+02
26.000000	1.753750e+02
28.000000	1.565250e+02
30.000000	1.453570e+02
32.000000	1.301060e+02
34.000000	1.173350e+02
36.000000	1.069990e+02
38.000000	9.928380e+01
40.000000	9.833670e+01


==> anc/Fig16g_Y2S_T194_SCS_withInterf.txt <==
# P(GeV)	Gamma(MeV)
0.100000	1.334290e+02
1.100000	1.329670e+02
2.100000	1.326370e+02
3.100000	1.304480e+02
4.100000	1.289170e+02
5.100000	1.266450e+02
6.100000	1.238560e+02
7.100000	1.203360e+02
8.100000	1.157160e+02
9.100000	1.108240e+02
10.000000	1.062510e+02
12.000000	9.515010e+01
14.000000	8.512190e+01
16.000000	7.553820e+01
18.000000	6.663190e+01
20.000000	6.061110e+01
22.000000	5.423220e+01
24.000000	4.874680e+01
26.000000	4.552500e+01
28.000000	4.022180e+01
30.000000	3.723630e+01
32.000000	3.268010e+01
34.000000	3.159040e+01
36.000000	3.073740e+01
38.000000	2.856540e+01
40.000000	2.666790e+01


==> anc/Fig16h_Y2S_T400_SCS_noInterf.txt <==
# P(GeV)	Gamma(MeV)
0.100000	1.003320e+03
1.100000	9.963080e+02
2.100000	9.722090e+02
3.100000	9.476280e+02
4.100000	8.995740e+02
5.100000	8.651930e+02
6.100000	8.122660e+02
7.100000	7.681230e+02
8.100000	7.149010e+02
9.100000	6.790390e+02
10.000000	6.349420e+02
12.000000	5.642710e+02
14.000000	5.010010e+02
16.000000	4.438820e+02
18.000000	4.015210e+02
20.000000	3.650250e+02
22.000000	3.343490e+02
24.000000	3.112170e+02
26.000000	2.867820e+02
28.000000	2.710410e+02
30.000000	2.513590e+02
32.000000	2.397310e+02
34.000000	2.313750e+02
36.000000	2.213410e+02
38.000000	2.123640e+02
40.000000	2.055340e+02


==> anc/Fig16h_Y2S_T400_SCS_withInterf.txt <==
# P(GeV)	Gamma(MeV)
0.100000	5.517440e+02
1.100000	5.457920e+02
2.100000	5.374460e+02
3.100000	5.283560e+02
4.100000	5.173520e+02
5.100000	4.964010e+02
6.100000	4.744460e+02
7.100000	4.585530e+02
8.100000	4.345460e+02
9.100000	4.154300e+02
10.000000	3.986830e+02
12.000000	3.614700e+02
14.000000	3.284490e+02
16.000000	2.989670e+02
18.000000	2.763180e+02
20.000000	2.628910e+02
22.000000	2.405670e+02
24.000000	2.277880e+02
26.000000	2.172550e+02
28.000000	2.096730e+02
30.000000	1.973550e+02
32.000000	1.884490e+02
34.000000	1.839680e+02
36.000000	1.766350e+02
38.000000	1.697470e+02
40.000000	1.673320e+02


==> anc/Fig18_U_1P_P0.txt <==
# T(MeV)	Gamma(MeV)
170.0	2.535350e-01
175.0	4.303320e-01
180.0	7.167550e-01
185.0	1.175192e+00
190.0	1.901714e+00
195.0	3.046409e+00
200.0	4.843679e+00
205.0	7.659874e+00
210.0	1.206804e+01
215.0	1.894458e+01
220.0	2.756120e+01
225.0	3.898244e+01
230.0	5.414014e+01
235.0	7.279990e+01
240.0	9.275124e+01
245.0	1.081045e+02
250.0	1.186704e+02
255.0	1.263263e+02
260.0	1.301698e+02
265.0	1.325321e+02
270.0	1.348884e+02
275.0	1.372439e+02
280.0	1.395941e+02
285.0	1.419390e+02
290.0	1.442786e+02
295.0	1.466131e+02
300.0	1.489423e+02
305.0	1.512662e+02
310.0	1.535850e+02
315.0	1.558986e+02
320.0	1.582130e+02
325.0	1.605226e+02
330.0	1.628275e+02
335.0	1.651277e+02
340.0	1.674232e+02
345.0	1.697139e+02
350.0	1.719999e+02
355.0	1.742815e+02
360.0	1.765588e+02
365.0	1.788378e+02
370.0	1.811127e+02
375.0	1.833836e+02
380.0	1.856500e+02
385.0	1.879125e+02
390.0	1.901709e+02
395.0	1.924251e+02
400.0	1.946753e+02
405.0	1.969216e+02
410.0	1.991639e+02
415.0	2.014018e+02
420.0	2.036363e+02
425.0	2.058666e+02
430.0	2.080929e+02
435.0	2.103156e+02
440.0	2.125342e+02
445.0	2.147491e+02
450.0	2.169601e+02
455.0	2.191674e+02
460.0	2.213708e+02
465.0	2.235705e+02
470.0	2.257665e+02
475.0	2.279589e+02
480.0	2.301473e+02
485.0	2.323326e+02
490.0	2.345136e+02
495.0	2.366915e+02
500.0	2.388654e+02
505.0	2.410359e+02
510.0	2.432030e+02
515.0	2.453665e+02
520.0	2.475262e+02
525.0	2.496827e+02
530.0	2.518356e+02
535.0	2.539851e+02
540.0	2.561311e+02
545.0	2.582788e+02
550.0	2.604233e+02
555.0	2.625646e+02
560.0	2.647027e+02
565.0	2.668376e+02
570.0	2.689690e+02
575.0	2.710977e+02
580.0	2.732231e+02
585.0	2.753454e+02
590.0	2.774644e+02
595.0	2.795804e+02
600.0	2.816934e+02
605.0	2.838034e+02
610.0	2.859101e+02
615.0	2.880141e+02
620.0	2.901148e+02
625.0	2.922128e+02
630.0	2.943075e+02
635.0	2.963996e+02
640.0	2.984885e+02
645.0	3.005746e+02
650.0	3.026579e+02
655.0	3.047380e+02
660.0	3.068156e+02
665.0	3.088901e+02
670.0	3.109617e+02
675.0	3.130307e+02
680.0	3.150967e+02
685.0	3.171601e+02
690.0	3.192205e+02
695.0	3.212782e+02
700.0	3.233332e+02
705.0	3.253855e+02
710.0	3.274350e+02
715.0	3.294817e+02
720.0	3.315261e+02


==> anc/Fig18_U_1P_P10.txt <==
# T(MeV)	Gamma(MeV)
170.0	1.809816e+00
175.0	2.523029e+00
180.0	3.503662e+00
185.0	4.853101e+00
190.0	6.713681e+00
195.0	9.287053e+00
200.0	1.285929e+01
205.0	1.783762e+01
210.0	2.479572e+01
215.0	3.451833e+01
220.0	4.560847e+01
225.0	5.911815e+01
230.0	7.565007e+01
235.0	9.449791e+01
240.0	1.135700e+02
245.0	1.283614e+02
250.0	1.350720e+02
255.0	1.408363e+02
260.0	1.446810e+02
265.0	1.473872e+02
270.0	1.500900e+02
275.0	1.527817e+02
280.0	1.554696e+02
285.0	1.581540e+02
290.0	1.608346e+02
295.0	1.635116e+02
300.0	1.661850e+02
305.0	1.688550e+02
310.0	1.715213e+02
315.0	1.741842e+02
320.0	1.768359e+02
325.0	1.794839e+02
330.0	1.821283e+02
335.0	1.847693e+02
340.0	1.874067e+02
345.0	1.900406e+02
350.0	1.926711e+02
355.0	1.952981e+02
360.0	1.979220e+02
365.0	2.005342e+02
370.0	2.031430e+02
375.0	2.057483e+02
380.0	2.083502e+02
385.0	2.109486e+02
390.0	2.135436e+02
395.0	2.161351e+02
400.0	2.187233e+02
405.0	2.213082e+02
410.0	2.238897e+02
415.0	2.264680e+02
420.0	2.290430e+02
425.0	2.316147e+02
430.0	2.341832e+02
435.0	2.367483e+02
440.0	2.393106e+02
445.0	2.418695e+02
450.0	2.444253e+02
455.0	2.469781e+02
460.0	2.495275e+02
465.0	2.520741e+02
470.0	2.546176e+02
475.0	2.571580e+02
480.0	2.596953e+02
485.0	2.622297e+02
490.0	2.647610e+02
495.0	2.672896e+02
500.0	2.698150e+02
505.0	2.723376e+02
510.0	2.748573e+02
515.0	2.773739e+02
520.0	2.798879e+02
525.0	2.823990e+02
530.0	2.849073e+02
535.0	2.874127e+02
540.0	2.899153e+02
545.0	2.924107e+02
550.0	2.949036e+02
555.0	2.973937e+02
560.0	2.998808e+02
565.0	3.023652e+02
570.0	3.048467e+02
575.0	3.073256e+02
580.0	3.098018e+02
585.0	3.122752e+02
590.0	3.147460e+02
595.0	3.172141e+02
600.0	3.196796e+02
605.0	3.221423e+02
610.0	3.246025e+02
615.0	3.270600e+02
620.0	3.295148e+02
625.0	3.319674e+02
630.0	3.344170e+02
635.0	3.368643e+02
640.0	3.393089e+02
645.0	3.417511e+02
650.0	3.441908e+02
655.0	3.466278e+02
660.0	3.490625e+02
665.0	3.514946e+02
670.0	3.539244e+02
675.0	3.563514e+02
680.0	3.587764e+02
685.0	3.611986e+02
690.0	3.636186e+02
695.0	3.660362e+02
700.0	3.684513e+02
705.0	3.708641e+02
710.0	3.732744e+02
715.0	3.756825e+02
720.0	3.780884e+02


==> anc/Fig18_U_1S_P0.txt <==
# T(MeV)	Gamma(MeV)
170.0	6.884000e-03
175.0	1.272500e-02
180.0	2.273900e-02
185.0	3.984500e-02
190.0	6.759100e-02
195.0	1.120250e-01
200.0	1.821190e-01
205.0	2.905980e-01
210.0	4.562360e-01
215.0	7.063630e-01
220.0	1.020952e+00
225.0	1.440681e+00
230.0	2.015827e+00
235.0	2.799585e+00
240.0	3.862885e+00
245.0	5.084105e+00
250.0	6.255676e+00
255.0	7.662770e+00
260.0	9.347319e+00
265.0	1.135731e+01
270.0	1.374738e+01
275.0	1.592718e+01
280.0	1.839298e+01
285.0	2.117379e+01
290.0	2.429902e+01
295.0	2.779955e+01
300.0	3.170603e+01
305.0	3.604873e+01
310.0	4.085580e+01
315.0	4.615227e+01
320.0	5.025506e+01
325.0	5.459275e+01
330.0	5.916471e+01
335.0	6.396740e+01
340.0	6.899559e+01
345.0	7.424054e+01
350.0	7.969180e+01
355.0	8.533437e+01
360.0	9.115175e+01
365.0	9.474823e+01
370.0	9.837893e+01
375.0	1.020390e+02
380.0	1.057252e+02
385.0	1.094344e+02
390.0	1.131615e+02
395.0	1.169036e+02
400.0	1.206573e+02
405.0	1.244188e+02
410.0	1.281847e+02
415.0	1.319521e+02
420.0	1.357175e+02
425.0	1.394780e+02
430.0	1.432315e+02
435.0	1.469747e+02
440.0	1.507051e+02
445.0	1.544218e+02
450.0	1.581213e+02
455.0	1.618025e+02
460.0	1.654645e+02
465.0	1.691052e+02
470.0	1.727236e+02
475.0	1.763196e+02
480.0	1.798917e+02
485.0	1.834400e+02
490.0	1.869643e+02
495.0	1.904640e+02
500.0	1.939397e+02
505.0	1.973920e+02
510.0	2.008204e+02
515.0	2.042262e+02
520.0	2.076103e+02
525.0	2.109727e+02
530.0	2.143149e+02
535.0	2.176388e+02
540.0	2.209442e+02
545.0	2.234102e+02
550.0	2.258706e+02
555.0	2.283252e+02
560.0	2.307743e+02
565.0	2.332182e+02
570.0	2.356569e+02
575.0	2.380908e+02
580.0	2.405196e+02
585.0	2.429441e+02
590.0	2.453645e+02
595.0	2.477800e+02
600.0	2.501918e+02
605.0	2.525996e+02
610.0	2.550034e+02
615.0	2.574041e+02
620.0	2.598013e+02
625.0	2.621954e+02
630.0	2.645865e+02
635.0	2.669749e+02
640.0	2.693606e+02
645.0	2.717440e+02
650.0	2.741251e+02
655.0	2.765041e+02
660.0	2.788813e+02
665.0	2.812567e+02
670.0	2.836305e+02
675.0	2.860027e+02
680.0	2.883740e+02
685.0	2.907438e+02
690.0	2.931122e+02
695.0	2.954795e+02
700.0	2.978458e+02
705.0	3.002109e+02
710.0	3.025751e+02
715.0	3.049381e+02
720.0	3.073000e+02


==> anc/Fig18_U_1S_P10.txt <==
# T(MeV)	Gamma(MeV)
170.0	2.958850e-01
175.0	4.064120e-01
180.0	5.529210e-01
185.0	7.463070e-01
190.0	1.000188e+00
195.0	1.332486e+00
200.0	1.766278e+00
205.0	2.331527e+00
210.0	3.067656e+00
215.0	4.026128e+00
220.0	5.094410e+00
225.0	6.375718e+00
230.0	7.963519e+00
235.0	9.930924e+00
240.0	1.236896e+01
245.0	1.496771e+01
250.0	1.733880e+01
255.0	2.004162e+01
260.0	2.311716e+01
265.0	2.661000e+01
270.0	3.056847e+01
275.0	3.407852e+01
280.0	3.791355e+01
285.0	4.209350e+01
290.0	4.663843e+01
295.0	5.156683e+01
300.0	5.689592e+01
305.0	6.263958e+01
310.0	6.880872e+01
315.0	7.540865e+01
320.0	8.050980e+01
325.0	8.580347e+01
330.0	9.128322e+01
335.0	9.693915e+01
340.0	1.027608e+02
345.0	1.087337e+02
350.0	1.148428e+02
355.0	1.210693e+02
360.0	1.273941e+02
365.0	1.314786e+02
370.0	1.355742e+02
375.0	1.396829e+02
380.0	1.437952e+02
385.0	1.479101e+02
390.0	1.520305e+02
395.0	1.561425e+02
400.0	1.602488e+02
405.0	1.643539e+02
410.0	1.684398e+02
415.0	1.725115e+02
420.0	1.765778e+02
425.0	1.806164e+02
430.0	1.846348e+02
435.0	1.886314e+02
440.0	1.926204e+02
445.0	1.965708e+02
450.0	2.004966e+02
455.0	2.044206e+02
460.0	2.082987e+02
465.0	2.121536e+02
470.0	2.159802e+02
475.0	2.198034e+02
480.0	2.235908e+02
485.0	2.273504e+02
490.0	2.310896e+02
495.0	2.348407e+02
500.0	2.385505e+02
505.0	2.422449e+02
510.0	2.459314e+02
515.0	2.496169e+02
520.0	2.532755e+02
525.0	2.569388e+02
530.0	2.606095e+02
535.0	2.642732e+02
540.0	2.679234e+02
545.0	2.707876e+02
550.0	2.736524e+02
555.0	2.765155e+02
560.0	2.793677e+02
565.0	2.822154e+02
570.0	2.850584e+02
575.0	2.878982e+02
580.0	2.907326e+02
585.0	2.935654e+02
590.0	2.963773e+02
595.0	2.991986e+02
600.0	3.020176e+02
605.0	3.048222e+02
610.0	3.076198e+02
615.0	3.104098e+02
620.0	3.131946e+02
625.0	3.159690e+02
630.0	3.187402e+02
635.0	3.214979e+02
640.0	3.242469e+02
645.0	3.269925e+02
650.0	3.297163e+02
655.0	3.324346e+02
660.0	3.351420e+02
665.0	3.378372e+02
670.0	3.405214e+02
675.0	3.431937e+02
680.0	3.458532e+02
685.0	3.485014e+02
690.0	3.511374e+02
695.0	3.537597e+02
700.0	3.563704e+02
705.0	3.589650e+02
710.0	3.615523e+02
715.0	3.641037e+02
720.0	3.666622e+02


==> anc/Fig18_U_2S_P0.txt <==
# T(MeV)	Gamma(MeV)
170.0	6.821760e-01
175.0	1.147332e+00
180.0	1.902768e+00
185.0	3.120996e+00
190.0	5.078708e+00
195.0	8.219200e+00
200.0	1.324926e+01
205.0	2.126326e+01
210.0	3.380928e+01
215.0	5.248444e+01
220.0	7.256236e+01
225.0	9.220585e+01
230.0	1.096177e+02
235.0	1.182873e+02
240.0	1.206696e+02
245.0	1.230489e+02
250.0	1.254285e+02
255.0	1.278021e+02
260.0	1.301698e+02
265.0	1.325321e+02
270.0	1.348884e+02
275.0	1.372439e+02
280.0	1.395941e+02
285.0	1.419390e+02
290.0	1.442786e+02
295.0	1.466131e+02
300.0	1.489423e+02
305.0	1.512662e+02
310.0	1.535850e+02
315.0	1.558986e+02
320.0	1.582130e+02
325.0	1.605226e+02
330.0	1.628275e+02
335.0	1.651277e+02
340.0	1.674232e+02
345.0	1.697139e+02
350.0	1.719999e+02
355.0	1.742815e+02
360.0	1.765588e+02
365.0	1.788378e+02
370.0	1.811127e+02
375.0	1.833836e+02
380.0	1.856500e+02
385.0	1.879125e+02
390.0	1.901709e+02
395.0	1.924251e+02
400.0	1.946753e+02
405.0	1.969216e+02
410.0	1.991639e+02
415.0	2.014018e+02
420.0	2.036363e+02
425.0	2.058666e+02
430.0	2.080929e+02
435.0	2.103156e+02
440.0	2.125342e+02
445.0	2.147491e+02
450.0	2.169601e+02
455.0	2.191674e+02
460.0	2.213708e+02
465.0	2.235705e+02
470.0	2.257665e+02
475.0	2.279589e+02
480.0	2.301473e+02
485.0	2.323326e+02
490.0	2.345136e+02
495.0	2.366915e+02
500.0	2.388654e+02
505.0	2.410359e+02
510.0	2.432030e+02
515.0	2.453665e+02
520.0	2.475262e+02
525.0	2.496827e+02
530.0	2.518356e+02
535.0	2.539851e+02
540.0	2.561311e+02
545.0	2.582788e+02
550.0	2.604233e+02
555.0	2.625646e+02
560.0	2.647027e+02
565.0	2.668376e+02
570.0	2.689690e+02
575.0	2.710977e+02
580.0	2.732231e+02
585.0	2.753454e+02
590.0	2.774644e+02
595.0	2.795804e+02
600.0	2.816934e+02
605.0	2.838034e+02
610.0	2.859101e+02
615.0	2.880141e+02
620.0	2.901148e+02
625.0	2.922128e+02
630.0	2.943075e+02
635.0	2.963996e+02
640.0	2.984885e+02
645.0	3.005746e+02
650.0	3.026579e+02
655.0	3.047380e+02
660.0	3.068156e+02
665.0	3.088901e+02
670.0	3.109617e+02
675.0	3.130307e+02
680.0	3.150967e+02
685.0	3.171601e+02
690.0	3.192205e+02
695.0	3.212782e+02
700.0	3.233332e+02
705.0	3.253855e+02
710.0	3.274350e+02
715.0	3.294817e+02
720.0	3.315261e+02


==> anc/Fig18_U_2S_P10.txt <==
# T(MeV)	Gamma(MeV)
170.0	3.257446e+00
175.0	4.600207e+00
180.0	6.486875e+00
185.0	9.146470e+00
190.0	1.291158e+01
195.0	1.826409e+01
200.0	2.589383e+01
205.0	3.674688e+01
210.0	5.195661e+01
215.0	7.228551e+01
220.0	9.231457e+01
225.0	1.111521e+02
230.0	1.243768e+02
235.0	1.310697e+02
240.0	1.338103e+02
245.0	1.365410e+02
250.0	1.392580e+02
255.0	1.419712e+02
260.0	1.446810e+02
265.0	1.473872e+02
270.0	1.500900e+02
275.0	1.527817e+02
280.0	1.554696e+02
285.0	1.581540e+02
290.0	1.608346e+02
295.0	1.635116e+02
300.0	1.661850e+02
305.0	1.688550e+02
310.0	1.715213e+02
315.0	1.741842e+02
320.0	1.768359e+02
325.0	1.794839e+02
330.0	1.821283e+02
335.0	1.847693e+02
340.0	1.874067e+02
345.0	1.900406e+02
350.0	1.926711e+02
355.0	1.952981e+02
360.0	1.979220e+02
365.0	2.005342e+02
370.0	2.031430e+02
375.0	2.057483e+02
380.0	2.083502e+02
385.0	2.109486e+02
390.0	2.135436e+02
395.0	2.161351e+02
400.0	2.187233e+02
405.0	2.213082e+02
410.0	2.238897e+02
415.0	2.264680e+02
420.0	2.290430e+02
425.0	2.316147e+02
430.0	2.341832e+02
435.0	2.367483e+02
440.0	2.393106e+02
445.0	2.418695e+02
450.0	2.444253e+02
455.0	2.469781e+02
460.0	2.495275e+02
465.0	2.520741e+02
470.0	2.546176e+02
475.0	2.571580e+02
480.0	2.596953e+02
485.0	2.622297e+02
490.0	2.647610e+02
495.0	2.672896e+02
500.0	2.698150e+02
505.0	2.723376e+02
510.0	2.748573e+02
515.0	2.773739e+02
520.0	2.798879e+02
525.0	2.823990e+02
530.0	2.849073e+02
535.0	2.874127e+02
540.0	2.899153e+02
545.0	2.924107e+02
550.0	2.949036e+02
555.0	2.973937e+02
560.0	2.998808e+02
565.0	3.023652e+02
570.0	3.048467e+02
575.0	3.073256e+02
580.0	3.098018e+02
585.0	3.122752e+02
590.0	3.147460e+02
595.0	3.172141e+02
600.0	3.196796e+02
605.0	3.221423e+02
610.0	3.246025e+02
615.0	3.270600e+02
620.0	3.295148e+02
625.0	3.319674e+02
630.0	3.344170e+02
635.0	3.368643e+02
640.0	3.393089e+02
645.0	3.417511e+02
650.0	3.441908e+02
655.0	3.466278e+02
660.0	3.490625e+02
665.0	3.514946e+02
670.0	3.539244e+02
675.0	3.563514e+02
680.0	3.587764e+02
685.0	3.611986e+02
690.0	3.636186e+02
695.0	3.660362e+02
700.0	3.684513e+02
705.0	3.708641e+02
710.0	3.732744e+02
715.0	3.756825e+02
720.0	3.780884e+02


==> anc/Fig18_U_3S_P0.txt <==
# T(MeV)	Gamma(MeV)
170.0	1.536731e+01
175.0	2.666485e+01
180.0	4.493474e+01
185.0	6.945814e+01
190.0	9.181741e+01
195.0	9.900698e+01
200.0	1.014393e+02
205.0	1.038645e+02
210.0	1.062825e+02
215.0	1.086932e+02
220.0	1.111009e+02
225.0	1.135030e+02
230.0	1.158985e+02
235.0	1.182873e+02
240.0	1.206696e+02
245.0	1.230489e+02
250.0	1.254285e+02
255.0	1.278021e+02
260.0	1.301698e+02
265.0	1.325321e+02
270.0	1.348884e+02
275.0	1.372439e+02
280.0	1.395941e+02
285.0	1.419390e+02
290.0	1.442786e+02
295.0	1.466131e+02
300.0	1.489423e+02
305.0	1.512662e+02
310.0	1.535850e+02
315.0	1.558986e+02
320.0	1.582130e+02
325.0	1.605226e+02
330.0	1.628275e+02
335.0	1.651277e+02
340.0	1.674232e+02
345.0	1.697139e+02
350.0	1.719999e+02
355.0	1.742815e+02
360.0	1.765588e+02
365.0	1.788378e+02
370.0	1.811127e+02
375.0	1.833836e+02
380.0	1.856500e+02
385.0	1.879125e+02
390.0	1.901709e+02
395.0	1.924251e+02
400.0	1.946753e+02
405.0	1.969216e+02
410.0	1.991639e+02
415.0	2.014018e+02
420.0	2.036363e+02
425.0	2.058666e+02
430.0	2.080929e+02
435.0	2.103156e+02
440.0	2.125342e+02
445.0	2.147491e+02
450.0	2.169601e+02
455.0	2.191674e+02
460.0	2.213708e+02
465.0	2.235705e+02
470.0	2.257665e+02
475.0	2.279589e+02
480.0	2.301473e+02
485.0	2.323326e+02
490.0	2.345136e+02
495.0	2.366915e+02
500.0	2.388654e+02
505.0	2.410359e+02
510.0	2.432030e+02
515.0	2.453665e+02
520.0	2.475262e+02
525.0	2.496827e+02
530.0	2.518356e+02
535.0	2.539851e+02
540.0	2.561311e+02
545.0	2.582788e+02
550.0	2.604233e+02
555.0	2.625646e+02
560.0	2.647027e+02
565.0	2.668376e+02
570.0	2.689690e+02
575.0	2.710977e+02
580.0	2.732231e+02
585.0	2.753454e+02
590.0	2.774644e+02
595.0	2.795804e+02
600.0	2.816934e+02
605.0	2.838034e+02
610.0	2.859101e+02
615.0	2.880141e+02
620.0	2.901148e+02
625.0	2.922128e+02
630.0	2.943075e+02
635.0	2.963996e+02
640.0	2.984885e+02
645.0	3.005746e+02
650.0	3.026579e+02
655.0	3.047380e+02
660.0	3.068156e+02
665.0	3.088901e+02
670.0	3.109617e+02
675.0	3.130307e+02
680.0	3.150967e+02
685.0	3.171601e+02
690.0	3.192205e+02
695.0	3.212782e+02
700.0	3.233332e+02
705.0	3.253855e+02
710.0	3.274350e+02
715.0	3.294817e+02
720.0	3.315261e+02


==> anc/Fig18_U_3S_P10.txt <==
# T(MeV)	Gamma(MeV)
170.0	2.693149e+01
175.0	4.084118e+01
180.0	6.076430e+01
185.0	8.484804e+01
190.0	1.030724e+02
195.0	1.089892e+02
200.0	1.117646e+02
205.0	1.145371e+02
210.0	1.173067e+02
215.0	1.200733e+02
220.0	1.228288e+02
225.0	1.255789e+02
230.0	1.283260e+02
235.0	1.310697e+02
240.0	1.338103e+02
245.0	1.365410e+02
250.0	1.392580e+02
255.0	1.419712e+02
260.0	1.446810e+02
265.0	1.473872e+02
270.0	1.500900e+02
275.0	1.527817e+02
280.0	1.554696e+02
285.0	1.581540e+02
290.0	1.608346e+02
295.0	1.635116e+02
300.0	1.661850e+02
305.0	1.688550e+02
310.0	1.715213e+02
315.0	1.741842e+02
320.0	1.768359e+02
325.0	1.794839e+02
330.0	1.821283e+02
335.0	1.847693e+02
340.0	1.874067e+02
345.0	1.900406e+02
350.0	1.926711e+02
355.0	1.952981e+02
360.0	1.979220e+02
365.0	2.005342e+02
370.0	2.031430e+02
375.0	2.057483e+02
380.0	2.083502e+02
385.0	2.109486e+02
390.0	2.135436e+02
395.0	2.161351e+02
400.0	2.187233e+02
405.0	2.213082e+02
410.0	2.238897e+02
415.0	2.264680e+02
420.0	2.290430e+02
425.0	2.316147e+02
430.0	2.341832e+02
435.0	2.367483e+02
440.0	2.393106e+02
445.0	2.418695e+02
450.0	2.444253e+02
455.0	2.469781e+02
460.0	2.495275e+02
465.0	2.520741e+02
470.0	2.546176e+02
475.0	2.571580e+02
480.0	2.596953e+02
485.0	2.622297e+02
490.0	2.647610e+02
495.0	2.672896e+02
500.0	2.698150e+02
505.0	2.723376e+02
510.0	2.748573e+02
515.0	2.773739e+02
520.0	2.798879e+02
525.0	2.823990e+02
530.0	2.849073e+02
535.0	2.874127e+02
540.0	2.899153e+02
545.0	2.924107e+02
550.0	2.949036e+02
555.0	2.973937e+02
560.0	2.998808e+02
565.0	3.023652e+02
570.0	3.048467e+02
575.0	3.073256e+02
580.0	3.098018e+02
585.0	3.122752e+02
590.0	3.147460e+02
595.0	3.172141e+02
600.0	3.196796e+02
605.0	3.221423e+02
610.0	3.246025e+02
615.0	3.270600e+02
620.0	3.295148e+02
625.0	3.319674e+02
630.0	3.344170e+02
635.0	3.368643e+02
640.0	3.393089e+02
645.0	3.417511e+02
650.0	3.441908e+02
655.0	3.466278e+02
660.0	3.490625e+02
665.0	3.514946e+02
670.0	3.539244e+02
675.0	3.563514e+02
680.0	3.587764e+02
685.0	3.611986e+02
690.0	3.636186e+02
695.0	3.660362e+02
700.0	3.684513e+02
705.0	3.708641e+02
710.0	3.732744e+02
715.0	3.756825e+02
720.0	3.780884e+02


==> anc/Fig18_WLC_1P_P0.txt <==
# T(MeV)	Gamma(MeV)
155.0	0.000000e+00
170.0	2.321704e+01
180.0	3.869506e+01
195.0	6.036430e+01
251.0	1.400530e+02
293.0	2.413120e+02
352.0	3.785740e+02
500.0	7.270130e+02
700.0	1.189770e+03


==> anc/Fig18_WLC_1P_P10.txt <==
# T(MeV)	Gamma(MeV)
155.0	0.000000e+00
170.0	2.432508e+01
180.0	4.054179e+01
195.0	6.324520e+01
251.0	1.344870e+02
293.0	2.246900e+02
352.0	3.520860e+02
500.0	6.199350e+02
700.0	1.003580e+03


==> anc/Fig18_WLC_1S_P0.txt <==
# T(MeV)	Gamma(MeV)
160.0	0.000000e+00
170.0	2.375829e+00
180.0	4.751659e+00
195.0	8.077820e+00
251.0	3.198280e+01
293.0	6.008500e+01
352.0	1.403490e+02
500.0	2.999820e+02
700.0	5.791510e+02


==> anc/Fig18_WLC_1S_P10.txt <==
# T(MeV)	Gamma(MeV)
160.0	0.000000e+00
170.0	3.682118e+00
180.0	7.364235e+00
195.0	1.251920e+01
251.0	3.931410e+01
293.0	6.790620e+01
352.0	1.502900e+02
500.0	2.921330e+02
700.0	5.405550e+02


==> anc/Fig18_WLC_2P_P0.txt <==
# T(MeV)	Gamma(MeV)
145.0	0.000000e+00
170.0	1.328490e+02
180.0	1.859886e+02
195.0	2.603840e+02
251.0	4.585980e+02
293.0	7.056640e+02
352.0	1.034280e+03
500.0	1.924980e+03
700.0	2.262230e+03


==> anc/Fig18_WLC_2P_P10.txt <==
# T(MeV)	Gamma(MeV)
145.0	0.000000e+00
170.0	1.214939e+02
180.0	1.700914e+02
195.0	2.381280e+02
251.0	3.856900e+02
293.0	5.764640e+02
352.0	8.347360e+02
500.0	1.428180e+03
700.0	1.717100e+03


==> anc/Fig18_WLC_2Q_P0.txt <==
# T(MeV)	Gamma(MeV)
125.0	0.000000e+00
170.0	6.090880e+02
180.0	7.444409e+02
195.0	9.339350e+02
251.0	1.148475e+03
293.0	1.452210e+03
352.0	1.692585e+03
500.0	1.931585e+03
700.0	2.262930e+03


==> anc/Fig18_WLC_2Q_P10.txt <==
# T(MeV)	Gamma(MeV)
125.0	0.000000e+00
170.0	4.709830e+02
180.0	5.756459e+02
195.0	7.221740e+02
251.0	8.479565e+02
293.0	1.066595e+03
352.0	1.278460e+03
500.0	1.433745e+03
700.0	1.715930e+03


==> anc/Fig18_WLC_2S_P0.txt <==
# T(MeV)	Gamma(MeV)
150.0	0.000000e+00
170.0	5.501409e+01
180.0	8.252114e+01
195.0	1.210310e+02
251.0	2.406750e+02
293.0	4.080190e+02
352.0	6.017640e+02
500.0	1.057110e+03
700.0	2.262230e+03


==> anc/Fig18_WLC_2S_P10.txt <==
# T(MeV)	Gamma(MeV)
150.0	0.000000e+00
170.0	5.373773e+01
180.0	8.060659e+01
195.0	1.182230e+02
251.0	2.209760e+02
293.0	3.620830e+02
352.0	5.257320e+02
500.0	8.621070e+02
700.0	1.717100e+03


==> anc/Fig18_WLC_3P_P0.txt <==
# T(MeV)	Gamma(MeV)
135.0	0.000000e+00
170.0	3.056562e+02
180.0	3.929865e+02
195.0	5.152490e+02
251.0	1.149200e+03
293.0	1.446140e+03
352.0	1.689470e+03
500.0	1.924980e+03
700.0	2.262230e+03


==> anc/Fig18_WLC_3P_P10.txt <==
# T(MeV)	Gamma(MeV)
135.0	0.000000e+00
170.0	2.539452e+02
180.0	3.265009e+02
195.0	4.280790e+02
251.0	8.531350e+02
293.0	1.069960e+03
352.0	1.272520e+03
500.0	1.428180e+03
700.0	1.717100e+03


==> anc/Fig18_WLC_3S_P0.txt <==
# T(MeV)	Gamma(MeV)
140.0	0.000000e+00
170.0	2.008344e+02
180.0	2.677793e+02
195.0	3.615020e+02
251.0	6.194910e+02
293.0	9.136290e+02
352.0	1.689470e+03
500.0	1.924980e+03
700.0	2.262230e+03


==> anc/Fig18_WLC_3S_P10.txt <==
# T(MeV)	Gamma(MeV)
140.0	0.000000e+00
170.0	1.756922e+02
180.0	2.342563e+02
195.0	3.162460e+02
251.0	4.923230e+02
293.0	7.172070e+02
352.0	1.272520e+03
500.0	1.428180e+03
700.0	1.717100e+03


==> anc/Fig18_WLC_4S_P0.txt <==
# T(MeV)	Gamma(MeV)
130.0	0.000000e+00
170.0	4.004894e+02
180.0	5.006117e+02
195.0	6.407830e+02
251.0	1.149200e+03
293.0	1.446140e+03
352.0	1.689470e+03
500.0	1.924980e+03
700.0	2.262230e+03


==> anc/Fig18_WLC_4S_P10.txt <==
# T(MeV)	Gamma(MeV)
130.0	0.000000e+00
170.0	3.215431e+02
180.0	4.019289e+02
195.0	5.144690e+02
251.0	8.531350e+02
293.0	1.069960e+03
352.0	1.272520e+03
500.0	1.428180e+03
700.0	1.717100e+03


==> anc/Fig19a_Y1S_T195_2TEAr2.txt <==
# P(GeV)	Gamma(MeV)
0.000000	2.480087e+01
0.200000	2.480087e+01
2.200000	2.377209e+01
4.200000	2.242589e+01
6.200000	2.032697e+01
8.200000	1.837898e+01
10.200000	1.625930e+01
12.200000	1.416989e+01
14.200000	1.217636e+01
16.200000	1.050113e+01
18.200000	9.250925e+00
20.000000	7.896991e+00
24.000000	5.867500e+00
28.000000	4.949531e+00
32.000000	4.244861e+00
36.000000	3.605048e+00
40.000000	2.815189e+00
44.000000	2.690287e+00
48.000000	1.413237e+00
52.000000	1.949508e+00
56.000000	8.032536e-01
60.000000	9.332950e-01
64.000000	2.397303e+00
68.000000	1.744246e+00
72.000000	2.163688e-01
76.000000	2.107734e-01
80.000000	1.426707e-01


==> anc/Fig19a_Y1S_T195_Full.txt <==
# P(GeV)	Gamma(MeV)
0.100000	8.077820e+00
1.100000	8.155350e+00
2.100000	8.395510e+00
3.100000	8.802660e+00
4.100000	9.288240e+00
5.100000	9.793460e+00
6.100000	1.038640e+01
7.100000	1.104600e+01
8.100000	1.166660e+01
9.100000	1.211690e+01
10.000000	1.251920e+01
12.000000	1.330750e+01
14.000000	1.388340e+01
16.000000	1.402570e+01
18.000000	1.433730e+01
20.000000	1.451890e+01
22.000000	1.399900e+01
24.000000	1.446800e+01
26.000000	1.420660e+01
28.000000	1.416280e+01
30.000000	1.380170e+01
32.000000	1.313760e+01
34.000000	1.381390e+01
36.000000	1.341770e+01
38.000000	1.308920e+01
40.000000	1.290050e+01


==> anc/Fig19a_Y1S_T195_kappa_r2.txt <==
# P(GeV)	Gamma(MeV)
0.100000	2.992830e+01
1.100000	3.012073e+01
2.100000	3.078126e+01
3.100000	3.171426e+01
4.100000	3.299594e+01
5.100000	3.443461e+01
6.100000	3.650911e+01
7.100000	3.776631e+01
8.100000	3.980495e+01
9.100000	4.137858e+01
10.000000	4.348704e+01
12.000000	4.667846e+01
14.000000	4.882598e+01
16.000000	5.254511e+01
18.000000	5.419388e+01
20.000000	5.898735e+01
22.000000	5.668199e+01
24.000000	6.143629e+01
26.000000	6.947823e+01
28.000000	6.925206e+01
30.000000	7.458983e+01
32.000000	8.560235e+01
34.000000	9.254664e+01
36.000000	9.757554e+01
38.000000	8.856026e+01
40.000000	1.020804e+02


==> anc/Fig19a_Y1S_T195_kr2.txt <==
# P(GeV)	Gamma(MeV)
0.100000	8.315330e+00
1.100000	8.399690e+00
2.100000	8.681450e+00
3.100000	9.040410e+00
4.100000	9.580720e+00
5.100000	1.011840e+01
6.100000	1.079070e+01
7.100000	1.139290e+01
8.100000	1.213810e+01
9.100000	1.270690e+01
10.000000	1.325890e+01
12.000000	1.416340e+01
14.000000	1.484690e+01
16.000000	1.554000e+01
18.000000	1.608040e+01
20.000000	1.624090e+01
22.000000	1.714070e+01
24.000000	1.772920e+01
26.000000	1.812730e+01
28.000000	1.826930e+01
30.000000	1.960800e+01
32.000000	2.097660e+01
34.000000	2.187640e+01
36.000000	2.192390e+01
38.000000	2.160800e+01
40.000000	2.233740e+01


==> anc/Fig19b_Y1S_T352_2TEAr2.txt <==
# P(GeV)	Gamma(MeV)
0.000000	1.857961e+02
0.200000	1.857961e+02
2.200000	1.826164e+02
4.200000	1.698361e+02
6.200000	1.541071e+02
8.200000	1.402628e+02
10.200000	1.239122e+02
12.200000	1.101272e+02
14.200000	9.539821e+01
16.200000	8.441943e+01
18.200000	7.453328e+01
20.000000	6.849553e+01
24.000000	5.767959e+01
28.000000	4.550914e+01
32.000000	3.983115e+01
36.000000	3.719378e+01
40.000000	3.475775e+01
44.000000	3.183751e+01
48.000000	3.202775e+01
52.000000	2.576820e+01
56.000000	1.848425e+01
60.000000	2.776383e+01
64.000000	1.872725e+01
68.000000	2.859881e+01
72.000000	1.962398e+01
76.000000	1.384279e+01
80.000000	1.101027e+01


==> anc/Fig19b_Y1S_T352_Full.txt <==
# P(GeV)	Gamma(MeV)
0.100000	1.403490e+02
1.100000	1.401620e+02
2.100000	1.415240e+02
3.100000	1.420870e+02
4.100000	1.434560e+02
5.100000	1.446950e+02
6.100000	1.464020e+02
7.100000	1.475440e+02
8.100000	1.487610e+02
9.100000	1.497520e+02
10.000000	1.502900e+02
12.000000	1.496420e+02
14.000000	1.489550e+02
16.000000	1.474000e+02
18.000000	1.446280e+02
20.000000	1.403580e+02
22.000000	1.365980e+02
24.000000	1.331480e+02
26.000000	1.312270e+02
28.000000	1.263880e+02
30.000000	1.218480e+02
32.000000	1.197210e+02
34.000000	1.162800e+02
36.000000	1.126440e+02
38.000000	1.101800e+02
40.000000	1.082940e+02


==> anc/Fig19b_Y1S_T352_kappa_r2.txt <==
# P(GeV)	Gamma(MeV)
0.100000	2.231199e+02
1.100000	2.235959e+02
2.100000	2.268185e+02
3.100000	2.307971e+02
4.100000	2.364234e+02
5.100000	2.438483e+02
6.100000	2.521154e+02
7.100000	2.622415e+02
8.100000	2.718507e+02
9.100000	2.826248e+02
10.000000	2.933637e+02
12.000000	3.143606e+02
14.000000	3.398557e+02
16.000000	3.628908e+02
18.000000	3.868742e+02
20.000000	4.016641e+02
22.000000	4.228926e+02
24.000000	4.531769e+02
26.000000	4.578074e+02
28.000000	4.820273e+02
30.000000	5.434412e+02
32.000000	5.725099e+02
34.000000	5.660656e+02
36.000000	6.201178e+02
38.000000	7.025664e+02
40.000000	7.516634e+02


==> anc/Fig19b_Y1S_T352_kr2.txt <==
# P(GeV)	Gamma(MeV)
0.100000	1.527300e+02
1.100000	1.521320e+02
2.100000	1.532400e+02
3.100000	1.557310e+02
4.100000	1.572160e+02
5.100000	1.598130e+02
6.100000	1.619760e+02
7.100000	1.649780e+02
8.100000	1.679870e+02
9.100000	1.695420e+02
10.000000	1.724320e+02
12.000000	1.777920e+02
14.000000	1.817640e+02
16.000000	1.876610e+02
18.000000	1.906030e+02
20.000000	1.980560e+02
22.000000	2.018530e+02
24.000000	2.045040e+02
26.000000	2.145880e+02
28.000000	2.224330e+02
30.000000	2.244780e+02
32.000000	2.326140e+02
34.000000	2.571370e+02
36.000000	2.711120e+02
38.000000	2.689720e+02
40.000000	3.150140e+02


==> anc/Fig19c_Y2S_T195_2TEAr2.txt <==
# P(GeV)	Gamma(MeV)
0.000000	1.155318e+02
0.200000	1.155318e+02
2.200000	1.107394e+02
4.200000	1.044683e+02
6.200000	9.469072e+01
8.200000	8.561626e+01
10.200000	7.574195e+01
12.200000	6.600871e+01
14.200000	5.672210e+01
16.200000	4.891825e+01
18.200000	4.309430e+01
20.000000	3.678717e+01
24.000000	2.733303e+01
28.000000	2.305678e+01
32.000000	1.977417e+01
36.000000	1.679368e+01
40.000000	1.311421e+01
44.000000	1.253237e+01
48.000000	6.583391e+00
52.000000	9.081546e+00
56.000000	3.741859e+00
60.000000	4.347641e+00
64.000000	1.116754e+01
68.000000	8.125357e+00
72.000000	1.007928e+00
76.000000	9.818620e-01
80.000000	6.646140e-01


==> anc/Fig19c_Y2S_T195_Full.txt <==
# P(GeV)	Gamma(MeV)
0.100000	1.210310e+02
1.100000	1.208550e+02
2.100000	1.209930e+02
3.100000	1.217000e+02
4.100000	1.222480e+02
5.100000	1.225760e+02
6.100000	1.220890e+02
7.100000	1.224330e+02
8.100000	1.208420e+02
9.100000	1.206050e+02
10.000000	1.182230e+02
12.000000	1.141550e+02
14.000000	1.086180e+02
16.000000	1.018500e+02
18.000000	9.509100e+01
20.000000	8.999740e+01
22.000000	8.538840e+01
24.000000	8.022660e+01
26.000000	7.585270e+01
28.000000	7.191420e+01
30.000000	6.666700e+01
32.000000	6.319980e+01
34.000000	6.065200e+01
36.000000	5.878190e+01
38.000000	5.642000e+01
40.000000	5.154180e+01


==> anc/Fig19c_Y2S_T195_kappa_r2.txt <==
# P(GeV)	Gamma(MeV)
0.100000	1.394173e+02
1.100000	1.403137e+02
2.100000	1.433907e+02
3.100000	1.477370e+02
4.100000	1.537076e+02
5.100000	1.604094e+02
6.100000	1.700733e+02
7.100000	1.759298e+02
8.100000	1.854265e+02
9.100000	1.927571e+02
10.000000	2.025791e+02
12.000000	2.174459e+02
14.000000	2.274499e+02
16.000000	2.447750e+02
18.000000	2.524556e+02
20.000000	2.747854e+02
22.000000	2.640461e+02
24.000000	2.861935e+02
26.000000	3.236559e+02
28.000000	3.226023e+02
30.000000	3.474676e+02
32.000000	3.987681e+02
34.000000	4.311173e+02
36.000000	4.545438e+02
38.000000	4.125472e+02
40.000000	4.755289e+02


==> anc/Fig19c_Y2S_T195_kr2.txt <==
# P(GeV)	Gamma(MeV)
0.100000	1.339230e+02
1.100000	1.348020e+02
2.100000	1.350230e+02
3.100000	1.359210e+02
4.100000	1.372390e+02
5.100000	1.384360e+02
6.100000	1.393230e+02
7.100000	1.411430e+02
8.100000	1.416500e+02
9.100000	1.427830e+02
10.000000	1.430040e+02
12.000000	1.436960e+02
14.000000	1.414940e+02
16.000000	1.398130e+02
18.000000	1.395640e+02
20.000000	1.380520e+02
22.000000	1.427820e+02
24.000000	1.354080e+02
26.000000	1.390460e+02
28.000000	1.371360e+02
30.000000	1.442910e+02
32.000000	1.487630e+02
34.000000	1.601640e+02
36.000000	1.727050e+02
38.000000	1.706630e+02
40.000000	1.846380e+02


==> anc/Fig19d_Y2S_T352_2TEAr2.txt <==
# P(GeV)	Gamma(MeV)
0.000000	6.512693e+02
0.200000	6.512693e+02
2.200000	6.401234e+02
4.200000	5.953248e+02
6.200000	5.401902e+02
8.200000	4.916620e+02
10.200000	4.343484e+02
12.200000	3.860280e+02
14.200000	3.343985e+02
16.200000	2.959147e+02
18.200000	2.612608e+02
20.000000	2.400968e+02
24.000000	2.021837e+02
28.000000	1.595228e+02
32.000000	1.396198e+02
36.000000	1.303750e+02
40.000000	1.218360e+02
44.000000	1.115997e+02
48.000000	1.122666e+02
52.000000	9.032503e+01
56.000000	6.479268e+01
60.000000	9.732030e+01
64.000000	6.564445e+01
68.000000	1.002471e+02
72.000000	6.878776e+01
76.000000	4.852301e+01
80.000000	3.859420e+01


==> anc/Fig19d_Y2S_T352_Full.txt <==
# P(GeV)	Gamma(MeV)
0.100000	6.017640e+02
1.100000	6.035590e+02
2.100000	5.978210e+02
3.100000	5.949370e+02
4.100000	5.869630e+02
5.100000	5.778430e+02
6.100000	5.729780e+02
7.100000	5.576730e+02
8.100000	5.513110e+02
9.100000	5.351080e+02
10.000000	5.257320e+02
12.000000	4.999550e+02
14.000000	4.723270e+02
16.000000	4.419770e+02
18.000000	4.214080e+02
20.000000	4.002550e+02
22.000000	3.774510e+02
24.000000	3.565460e+02
26.000000	3.371650e+02
28.000000	3.257050e+02
30.000000	3.180310e+02
32.000000	3.044470e+02
34.000000	3.016190e+02
36.000000	2.885720e+02
38.000000	2.852770e+02
40.000000	2.801530e+02


==> anc/Fig19d_Y2S_T352_kappa_r2.txt <==
# P(GeV)	Gamma(MeV)
0.100000	7.821003e+02
1.100000	7.837687e+02
2.100000	7.950646e+02
3.100000	8.090110e+02
4.100000	8.287328e+02
5.100000	8.547593e+02
6.100000	8.837379e+02
7.100000	9.192329e+02
8.100000	9.529157e+02
9.100000	9.906822e+02
10.000000	1.028325e+03
12.000000	1.101925e+03
14.000000	1.191293e+03
16.000000	1.272038e+03
18.000000	1.356107e+03
20.000000	1.407949e+03
22.000000	1.482361e+03
24.000000	1.588517e+03
26.000000	1.604748e+03
28.000000	1.689646e+03
30.000000	1.904919e+03
32.000000	2.006814e+03
34.000000	1.984225e+03
36.000000	2.173693e+03
38.000000	2.462700e+03
40.000000	2.634799e+03


==> anc/Fig19d_Y2S_T352_kr2.txt <==
# P(GeV)	Gamma(MeV)
0.100000	7.796980e+02
1.100000	7.809790e+02
2.100000	7.774600e+02
3.100000	7.811330e+02
4.100000	7.809670e+02
5.100000	7.838400e+02
6.100000	7.844130e+02
7.100000	7.893030e+02
8.100000	7.881770e+02
9.100000	7.930930e+02
10.000000	7.932260e+02
12.000000	8.070100e+02
14.000000	8.219310e+02
16.000000	8.319400e+02
18.000000	8.375130e+02
20.000000	8.340450e+02
22.000000	8.896150e+02
24.000000	8.839140e+02
26.000000	8.849770e+02
28.000000	9.996470e+02
30.000000	1.005070e+03
32.000000	9.898610e+02
34.000000	1.020590e+03
36.000000	1.066880e+03
38.000000	1.140510e+03
40.000000	1.188330e+03


==> anc/Fig20a_JPsi_T195_2TEAr2.txt <==
# P(GeV)	Gamma(MeV)
0.100000	1.020239e+02
0.350000	1.023577e+02
0.600000	1.027844e+02
0.850000	1.036324e+02
1.100000	1.047613e+02
1.350000	1.052807e+02
1.600000	1.053937e+02
1.850000	1.052398e+02
2.100000	1.049080e+02
2.350000	1.044970e+02
2.600000	1.040332e+02
2.850000	1.032432e+02
3.100000	1.022357e+02
3.350000	1.012541e+02
3.600000	1.002897e+02
3.850000	9.934834e+01
4.100000	9.842222e+01
4.350000	9.761510e+01
4.600000	9.688731e+01
4.850000	9.557948e+01
5.000000	9.456276e+01
6.000000	8.905615e+01
7.000000	8.316588e+01
8.000000	7.812258e+01
9.000000	7.239862e+01
10.000000	7.071859e+01
11.000000	6.601847e+01
12.000000	6.131835e+01
13.000000	6.006998e+01
14.000000	5.882161e+01
15.000000	5.738574e+01
16.000000	5.594986e+01
17.000000	5.489563e+01
18.000000	5.384140e+01
19.000000	5.338431e+01
20.000000	5.292722e+01


==> anc/Fig20a_JPsi_T195_Full.txt <==
# P(GeV)	Gamma(MeV)
0.100000	8.075930e+01
0.350000	8.030680e+01
0.600000	8.156840e+01
0.850000	8.227290e+01
1.100000	8.338080e+01
1.350000	8.440320e+01
1.600000	8.579510e+01
1.850000	8.787130e+01
2.100000	8.936720e+01
2.350000	9.128760e+01
2.600000	9.250850e+01
2.850000	9.451700e+01
3.100000	9.540260e+01
3.350000	9.725130e+01
3.600000	9.803230e+01
3.850000	9.908320e+01
4.100000	9.975520e+01
4.350000	1.002140e+02
4.600000	1.012390e+02
4.850000	1.012400e+02
5.000000	1.013810e+02
6.000000	9.941650e+01
7.000000	9.673440e+01
8.000000	9.211210e+01
9.000000	8.766260e+01
10.000000	8.221540e+01
11.000000	7.723790e+01
12.000000	7.278180e+01
13.000000	6.925890e+01
14.000000	6.479320e+01
15.000000	6.345020e+01
16.000000	6.066260e+01
17.000000	5.802000e+01
18.000000	5.552140e+01
19.000000	5.370100e+01
20.000000	5.248320e+01


==> anc/Fig20a_JPsi_T195_kappa_r2.txt <==
# P(GeV)	Gamma(MeV)
0.100000	1.308637e+02
0.350000	1.315987e+02
0.600000	1.327281e+02
0.850000	1.344208e+02
1.100000	1.369224e+02
1.350000	1.405140e+02
1.600000	1.429758e+02
1.850000	1.471209e+02
2.100000	1.504241e+02
2.350000	1.540576e+02
2.600000	1.600949e+02
2.850000	1.624146e+02
3.100000	1.666877e+02
3.350000	1.712297e+02
3.600000	1.750860e+02
3.850000	1.805946e+02
4.100000	1.830164e+02
4.350000	1.869441e+02
4.600000	1.893329e+02
4.850000	1.923131e+02
5.000000	1.939756e+02
6.000000	2.086438e+02
7.000000	2.130852e+02
8.000000	2.182571e+02
9.000000	2.272343e+02
10.000000	2.345338e+02
11.000000	2.361779e+02
12.000000	2.420070e+02
13.000000	2.387918e+02
14.000000	2.457684e+02
15.000000	2.607186e+02
16.000000	2.657325e+02
17.000000	2.736152e+02
18.000000	2.710387e+02
19.000000	2.754188e+02
20.000000	2.751581e+02


==> anc/Fig20a_JPsi_T195_kr2.txt <==
# P(GeV)	Gamma(MeV)
0.100000	8.778630e+01
0.350000	8.888480e+01
0.600000	8.924370e+01
0.850000	9.035310e+01
1.100000	9.158990e+01
1.350000	9.340230e+01
1.600000	9.450780e+01
1.850000	9.713920e+01
2.100000	9.913520e+01
2.350000	1.012740e+02
2.600000	1.036470e+02
2.850000	1.055510e+02
3.100000	1.075690e+02
3.350000	1.101950e+02
3.600000	1.113770e+02
3.850000	1.135330e+02
4.100000	1.156950e+02
4.350000	1.165670e+02
4.600000	1.172980e+02
4.850000	1.190890e+02
5.000000	1.184130e+02
6.000000	1.225580e+02
7.000000	1.244460e+02
8.000000	1.243860e+02
9.000000	1.258700e+02
10.000000	1.231730e+02
11.000000	1.217240e+02
12.000000	1.228890e+02
13.000000	1.188870e+02
14.000000	1.155670e+02
15.000000	1.275140e+02
16.000000	1.274180e+02
17.000000	1.106310e+02
18.000000	1.348580e+02
19.000000	1.358090e+02
20.000000	1.316120e+02


==> anc/Fig20b_JPsi_T352_2TEAr2.txt <==
# P(GeV)	Gamma(MeV)
0.100000	4.398774e+02
0.350000	4.409774e+02
0.600000	4.421416e+02
0.850000	4.440891e+02
1.100000	4.465589e+02
1.350000	4.461789e+02
1.600000	4.438992e+02
1.850000	4.437085e+02
2.100000	4.449105e+02
2.350000	4.468013e+02
2.600000	4.491512e+02
2.850000	4.480032e+02
3.100000	4.445232e+02
3.350000	4.437227e+02
3.600000	4.447085e+02
3.850000	4.431661e+02
4.100000	4.399381e+02
4.350000	4.361299e+02
4.600000	4.319350e+02
4.850000	4.285999e+02
5.000000	4.269427e+02
6.000000	4.104638e+02
7.000000	3.985292e+02
8.000000	3.861762e+02
9.000000	3.732448e+02
10.000000	3.655947e+02
11.000000	3.574718e+02
12.000000	3.493490e+02
13.000000	3.433363e+02
14.000000	3.373236e+02
15.000000	3.342070e+02
16.000000	3.310903e+02
17.000000	3.286854e+02
18.000000	3.262804e+02
19.000000	3.254247e+02
20.000000	3.245690e+02


==> anc/Fig20b_JPsi_T352_Full.txt <==
# P(GeV)	Gamma(MeV)
0.100000	4.530500e+02
0.350000	4.541970e+02
0.600000	4.519640e+02
0.850000	4.489900e+02
1.100000	4.492060e+02
1.350000	4.446840e+02
1.600000	4.422040e+02
1.850000	4.396820e+02
2.100000	4.372590e+02
2.350000	4.324110e+02
2.600000	4.261670e+02
2.850000	4.245040e+02
3.100000	4.224450e+02
3.350000	4.165220e+02
3.600000	4.102170e+02
3.850000	4.092780e+02
4.100000	4.079350e+02
4.350000	4.005620e+02
4.600000	3.950790e+02
4.850000	3.905210e+02
5.000000	3.912620e+02
6.000000	3.699620e+02
7.000000	3.496210e+02
8.000000	3.294810e+02
9.000000	3.126730e+02
10.000000	2.964650e+02
11.000000	2.865710e+02
12.000000	2.714770e+02
13.000000	2.621400e+02
14.000000	2.499540e+02
15.000000	2.443520e+02
16.000000	2.408350e+02
17.000000	2.341570e+02
18.000000	2.265460e+02
19.000000	2.248580e+02
20.000000	2.189990e+02


==> anc/Fig20b_JPsi_T352_kappa_r2.txt <==
# P(GeV)	Gamma(MeV)
0.100000	5.839321e+02
0.350000	5.857365e+02
0.600000	5.869548e+02
0.850000	5.920470e+02
1.100000	5.933707e+02
1.350000	5.978492e+02
1.600000	6.042409e+02
1.850000	6.100154e+02
2.100000	6.170780e+02
2.350000	6.292074e+02
2.600000	6.349301e+02
2.850000	6.469212e+02
3.100000	6.580963e+02
3.350000	6.645675e+02
3.600000	6.767114e+02
3.850000	6.934224e+02
4.100000	7.044499e+02
4.350000	7.168329e+02
4.600000	7.251443e+02
4.850000	7.297564e+02
5.000000	7.439894e+02
6.000000	7.864783e+02
7.000000	8.269813e+02
8.000000	8.671299e+02
9.000000	8.976935e+02
10.000000	9.540892e+02
11.000000	9.732610e+02
12.000000	1.033105e+03
13.000000	1.065541e+03
14.000000	1.094157e+03
15.000000	1.120486e+03
16.000000	1.178841e+03
17.000000	1.202741e+03
18.000000	1.274508e+03
19.000000	1.364047e+03
20.000000	1.397018e+03


==> anc/Fig20b_JPsi_T352_kr2.txt <==
# P(GeV)	Gamma(MeV)
0.100000	5.241490e+02
0.350000	5.215330e+02
0.600000	5.206970e+02
0.850000	5.191210e+02
1.100000	5.195840e+02
1.350000	5.168750e+02
1.600000	5.190930e+02
1.850000	5.166600e+02
2.100000	5.163030e+02
2.350000	5.134020e+02
2.600000	5.120060e+02
2.850000	5.117720e+02
3.100000	5.073040e+02
3.350000	5.108880e+02
3.600000	5.136040e+02
3.850000	5.099230e+02
4.100000	5.126830e+02
4.350000	5.134770e+02
4.600000	5.141310e+02
4.850000	5.126570e+02
5.000000	5.120810e+02
6.000000	5.176940e+02
7.000000	5.198620e+02
8.000000	5.271610e+02
9.000000	5.343920e+02
10.000000	5.345350e+02
11.000000	5.478000e+02
12.000000	5.579340e+02
13.000000	5.702140e+02
14.000000	5.655430e+02
15.000000	6.011990e+02
16.000000	6.042570e+02
17.000000	6.401700e+02
18.000000	6.449610e+02
19.000000	6.627250e+02
20.000000	6.741960e+02


==> anc/Fig20c_PSI2S_T195_2TEAr2.txt <==
# P(GeV)	Gamma(MeV)
0.100000	4.420059e+02
0.350000	4.434523e+02
0.600000	4.453006e+02
0.850000	4.489745e+02
1.100000	4.538655e+02
1.350000	4.561156e+02
1.600000	4.566052e+02
1.850000	4.559385e+02
2.100000	4.545010e+02
2.350000	4.527204e+02
2.600000	4.507111e+02
2.850000	4.472884e+02
3.100000	4.429236e+02
3.350000	4.386709e+02
3.600000	4.344930e+02
3.850000	4.304145e+02
4.100000	4.264022e+02
4.350000	4.229054e+02
4.600000	4.197524e+02
4.850000	4.140864e+02
5.000000	4.096816e+02
6.000000	3.858248e+02
7.000000	3.603060e+02
8.000000	3.384565e+02
9.000000	3.136581e+02
10.000000	3.063796e+02
11.000000	2.860169e+02
12.000000	2.656542e+02
13.000000	2.602458e+02
14.000000	2.548374e+02
15.000000	2.486167e+02
16.000000	2.423959e+02
17.000000	2.378286e+02
18.000000	2.332612e+02
19.000000	2.312810e+02
20.000000	2.293007e+02


==> anc/Fig20c_PSI2S_T195_Full.txt <==
# P(GeV)	Gamma(MeV)
0.100000	4.111120e+02
0.350000	4.102950e+02
0.600000	4.081060e+02
0.850000	4.063240e+02
1.100000	4.031420e+02
1.350000	4.021440e+02
1.600000	3.984160e+02
1.850000	3.941040e+02
2.100000	3.913480e+02
2.350000	3.822540e+02
2.600000	3.832650e+02
2.850000	3.777600e+02
3.100000	3.667950e+02
3.350000	3.637800e+02
3.600000	3.508180e+02
3.850000	3.546600e+02
4.100000	3.448660e+02
4.350000	3.365820e+02
4.600000	3.307200e+02
4.850000	3.274140e+02
5.000000	3.225510e+02
6.000000	2.907260e+02
7.000000	2.656660e+02
8.000000	2.427360e+02
9.000000	2.244570e+02
10.000000	2.091520e+02
11.000000	1.967650e+02
12.000000	1.850180e+02
13.000000	1.745230e+02
14.000000	1.681860e+02
15.000000	1.624690e+02
16.000000	1.578180e+02
17.000000	1.542080e+02
18.000000	1.489970e+02
19.000000	1.463590e+02
20.000000	1.419240e+02


==> anc/Fig20c_PSI2S_T195_kappa_r2.txt <==
# P(GeV)	Gamma(MeV)
0.100000	5.669510e+02
0.350000	5.701351e+02
0.600000	5.750283e+02
0.850000	5.823617e+02
1.100000	5.931995e+02
1.350000	6.087599e+02
1.600000	6.194249e+02
1.850000	6.373834e+02
2.100000	6.516941e+02
2.350000	6.674356e+02
2.600000	6.935915e+02
2.850000	7.036412e+02
3.100000	7.221538e+02
3.350000	7.418318e+02
3.600000	7.585385e+02
3.850000	7.824037e+02
4.100000	7.928960e+02
4.350000	8.099125e+02
4.600000	8.202614e+02
4.850000	8.331729e+02
5.000000	8.403757e+02
6.000000	9.039235e+02
7.000000	9.231653e+02
8.000000	9.455722e+02
9.000000	9.844646e+02
10.000000	1.016089e+03
11.000000	1.023212e+03
12.000000	1.048466e+03
13.000000	1.034536e+03
14.000000	1.064761e+03
15.000000	1.129531e+03
16.000000	1.151253e+03
17.000000	1.185404e+03
18.000000	1.174242e+03
19.000000	1.193218e+03
20.000000	1.192089e+03


==> anc/Fig20c_PSI2S_T195_kr2.txt <==
# P(GeV)	Gamma(MeV)
0.100000	5.600770e+02
0.350000	5.583870e+02
0.600000	5.622050e+02
0.850000	5.612820e+02
1.100000	5.595930e+02
1.350000	5.627070e+02
1.600000	5.640080e+02
1.850000	5.607940e+02
2.100000	5.617570e+02
2.350000	5.617180e+02
2.600000	5.654890e+02
2.850000	5.672750e+02
3.100000	5.624620e+02
3.350000	5.698840e+02
3.600000	5.616310e+02
3.850000	5.627610e+02
4.100000	5.599070e+02
4.350000	5.650570e+02
4.600000	5.663630e+02
4.850000	5.649410e+02
5.000000	5.507080e+02
6.000000	5.580110e+02
7.000000	5.541910e+02
8.000000	5.425500e+02
9.000000	5.228640e+02
10.000000	5.340150e+02
11.000000	5.681880e+02
12.000000	5.512920e+02
13.000000	5.535410e+02
14.000000	5.350550e+02
15.000000	5.670300e+02
16.000000	5.966260e+02
17.000000	6.136590e+02
18.000000	6.088770e+02
19.000000	6.499480e+02
20.000000	6.628800e+02


==> anc/Fig20d_PSI2S_T352_2TEAr2.txt <==
# P(GeV)	Gamma(MeV)
0.100000	1.608456e+03
0.350000	1.612478e+03
0.600000	1.616735e+03
0.850000	1.623856e+03
1.100000	1.632887e+03
1.350000	1.631498e+03
1.600000	1.623162e+03
1.850000	1.622464e+03
2.100000	1.626860e+03
2.350000	1.633774e+03
2.600000	1.642366e+03
2.850000	1.638169e+03
3.100000	1.625444e+03
3.350000	1.622516e+03
3.600000	1.626121e+03
3.850000	1.620481e+03
4.100000	1.608678e+03
4.350000	1.594753e+03
4.600000	1.579413e+03
4.850000	1.567218e+03
5.000000	1.561159e+03
6.000000	1.500902e+03
7.000000	1.457262e+03
8.000000	1.412092e+03
9.000000	1.364807e+03
10.000000	1.336833e+03
11.000000	1.307131e+03
12.000000	1.277430e+03
13.000000	1.255444e+03
14.000000	1.233458e+03
15.000000	1.222061e+03
16.000000	1.210665e+03
17.000000	1.201871e+03
18.000000	1.193077e+03
19.000000	1.189948e+03
20.000000	1.186819e+03


==> anc/Fig20d_PSI2S_T352_Full.txt <==
# P(GeV)	Gamma(MeV)
0.100000	1.674850e+03
0.350000	1.682200e+03
0.600000	1.663350e+03
0.850000	1.635960e+03
1.100000	1.609240e+03
1.350000	1.586330e+03
1.600000	1.558710e+03
1.850000	1.523240e+03
2.100000	1.482000e+03
2.350000	1.437590e+03
2.600000	1.408750e+03
2.850000	1.368530e+03
3.100000	1.322000e+03
3.350000	1.278350e+03
3.600000	1.232560e+03
3.850000	1.204940e+03
4.100000	1.163210e+03
4.350000	1.147670e+03
4.600000	1.094140e+03
4.850000	1.068720e+03
5.000000	1.054880e+03
6.000000	9.444550e+02
7.000000	8.528330e+02
8.000000	7.865330e+02
9.000000	7.341980e+02
10.000000	6.888890e+02
11.000000	6.393050e+02
12.000000	6.119390e+02
13.000000	5.869770e+02
14.000000	5.576980e+02
15.000000	5.417250e+02
16.000000	5.251810e+02
17.000000	5.062700e+02
18.000000	4.917030e+02
19.000000	4.791350e+02
20.000000	4.675880e+02


==> anc/Fig20d_PSI2S_T352_kappa_r2.txt <==
# P(GeV)	Gamma(MeV)
0.100000	2.135206e+03
0.350000	2.141804e+03
0.600000	2.146259e+03
0.850000	2.164879e+03
1.100000	2.169719e+03
1.350000	2.186095e+03
1.600000	2.209467e+03
1.850000	2.230583e+03
2.100000	2.256408e+03
2.350000	2.300760e+03
2.600000	2.321685e+03
2.850000	2.365532e+03
3.100000	2.406395e+03
3.350000	2.430058e+03
3.600000	2.474463e+03
3.850000	2.535568e+03
4.100000	2.575892e+03
4.350000	2.621171e+03
4.600000	2.651563e+03
4.850000	2.668427e+03
5.000000	2.720472e+03
6.000000	2.875837e+03
7.000000	3.023940e+03
8.000000	3.170747e+03
9.000000	3.282506e+03
10.000000	3.488723e+03
11.000000	3.558826e+03
12.000000	3.777653e+03
13.000000	3.896258e+03
14.000000	4.000894e+03
15.000000	4.097171e+03
16.000000	4.310552e+03
17.000000	4.397942e+03
18.000000	4.660364e+03
19.000000	4.987776e+03
20.000000	5.108335e+03


==> anc/Fig20d_PSI2S_T352_kr2.txt <==
# P(GeV)	Gamma(MeV)
0.100000	1.688690e+03
0.350000	1.667330e+03
0.600000	1.662880e+03
0.850000	1.644320e+03
1.100000	1.621600e+03
1.350000	1.582800e+03
1.600000	1.558280e+03
1.850000	1.527740e+03
2.100000	1.486720e+03
2.350000	1.444420e+03
2.600000	1.407850e+03
2.850000	1.359060e+03
3.100000	1.307800e+03
3.350000	1.287480e+03
3.600000	1.240690e+03
3.850000	1.201240e+03
4.100000	1.165070e+03
4.350000	1.135600e+03
4.600000	1.099070e+03
4.850000	1.063450e+03
5.000000	1.051730e+03
6.000000	9.430100e+02
7.000000	8.589010e+02
8.000000	7.862340e+02
9.000000	7.347430e+02
10.000000	6.815300e+02
11.000000	6.428350e+02
12.000000	6.112240e+02
13.000000	5.858130e+02
14.000000	5.652390e+02
15.000000	5.399080e+02
16.000000	5.252700e+02
17.000000	5.098630e+02
18.000000	4.903650e+02
19.000000	4.832540e+02
20.000000	4.685920e+02


==> anc/Fig4_SCS_cg_imag_T194.txt <==
# E(GeV)	-Im_Tmatrix(GeV^-2)
0.000000	7.077030e-07
0.010000	7.623560e-07
0.020000	8.170090e-07
0.030000	8.716630e-07
0.040000	9.263160e-07
0.050000	9.809690e-07
0.060000	1.045120e-06
0.070000	1.118530e-06
0.080000	1.201220e-06
0.090000	1.293170e-06
0.100000	1.394400e-06
0.110000	1.495500e-06
0.120000	1.610560e-06
0.130000	1.739600e-06
0.140000	1.882610e-06
0.150000	2.039580e-06
0.160000	2.200290e-06
0.170000	2.380090e-06
0.180000	2.578980e-06
0.190000	2.796950e-06
0.200000	3.034020e-06
0.210000	3.265040e-06
0.220000	3.527720e-06
0.230000	3.822040e-06
0.240000	4.148020e-06
0.250000	4.505650e-06
0.260000	4.859510e-06
0.270000	5.262730e-06
0.280000	5.715310e-06
0.290000	6.217250e-06
0.300000	6.768540e-06
0.310000	7.326900e-06
0.320000	7.955770e-06
0.330000	8.655120e-06
0.340000	9.424980e-06
0.350000	1.026530e-05
0.360000	1.110950e-05
0.370000	1.205740e-05
0.380000	1.310930e-05
0.390000	1.426500e-05
0.400000	1.552450e-05
0.410000	1.680380e-05
0.420000	1.822910e-05
0.430000	1.980010e-05
0.440000	2.151710e-05
0.450000	2.338000e-05
0.460000	2.525200e-05
0.470000	2.733820e-05
0.480000	2.963870e-05
0.490000	3.215350e-05
0.500000	3.488260e-05
0.510000	3.767950e-05
0.520000	4.076380e-05
0.530000	4.413580e-05
0.540000	4.779520e-05
0.550000	5.174220e-05
0.560000	5.570600e-05
0.570000	6.009280e-05
0.580000	6.490240e-05
0.590000	7.013490e-05
0.600000	7.579020e-05
0.610000	8.136410e-05
0.620000	8.761300e-05
0.630000	9.453700e-05
0.640000	1.021360e-04
0.650000	1.104100e-04
0.660000	1.185510e-04
0.670000	1.277710e-04
0.680000	1.380700e-04
0.690000	1.494490e-04
0.700000	1.619080e-04
0.710000	1.742470e-04
0.720000	1.882650e-04
0.730000	2.039620e-04
0.740000	2.213380e-04
0.750000	2.403930e-04
0.760000	2.590990e-04
0.770000	2.804990e-04
0.780000	3.045910e-04
0.790000	3.313760e-04
0.800000	3.608540e-04
0.810000	3.897370e-04
0.820000	4.229560e-04
0.830000	4.605130e-04
0.840000	5.024060e-04
0.850000	5.486370e-04
0.860000	5.945420e-04
0.870000	6.471140e-04
0.880000	7.063550e-04
0.890000	7.722630e-04
0.900000	8.448390e-04
0.910000	9.165220e-04
0.920000	9.986530e-04
0.930000	1.091230e-03
0.940000	1.194260e-03
0.950000	1.307730e-03
0.960000	1.421260e-03
0.970000	1.550430e-03
0.980000	1.695250e-03
0.990000	1.855710e-03
1.000000	2.031820e-03
1.010000	2.206780e-03
1.020000	2.405780e-03
1.030000	2.628820e-03
1.040000	2.875920e-03
1.050000	3.147060e-03
1.060000	3.413940e-03
1.070000	3.719030e-03
1.080000	4.062310e-03
1.090000	4.443800e-03
1.100000	4.863490e-03
1.110000	5.283870e-03
1.120000	5.761200e-03
1.130000	6.295500e-03
1.140000	6.886750e-03
1.150000	7.534960e-03
1.160000	8.170600e-03
1.170000	8.897960e-03
1.180000	9.717040e-03
1.190000	1.062780e-02
1.200000	1.163040e-02
1.210000	1.263540e-02
1.220000	1.377680e-02
1.230000	1.505450e-02
1.240000	1.646850e-02
1.250000	1.801880e-02
1.260000	1.954870e-02
1.270000	2.129320e-02
1.280000	2.325240e-02
1.290000	2.542630e-02
1.300000	2.781480e-02
1.310000	3.010490e-02
1.320000	3.276620e-02
1.330000	3.579870e-02
1.340000	3.920230e-02
1.350000	4.297720e-02
1.360000	4.681900e-02
1.370000	5.118410e-02
1.380000	5.607250e-02
1.390000	6.148420e-02
1.400000	6.741930e-02
1.410000	7.326010e-02
1.420000	7.993300e-02
1.430000	8.743810e-02
1.440000	9.577520e-02
1.450000	1.049440e-01
1.460000	1.139760e-01
1.470000	1.243250e-01
1.480000	1.359910e-01
1.490000	1.489730e-01
1.500000	1.632720e-01
1.510000	1.773780e-01
1.520000	1.935560e-01
1.530000	2.118050e-01
1.540000	2.321270e-01
1.550000	2.545200e-01
1.560000	2.765370e-01
1.570000	3.018490e-01
1.580000	3.304580e-01
1.590000	3.623630e-01
1.600000	3.975640e-01
1.610000	4.323650e-01
1.620000	4.723100e-01
1.630000	5.173990e-01
1.640000	5.676330e-01
1.650000	6.230120e-01
1.660000	6.774290e-01
1.670000	7.400440e-01
1.680000	8.108560e-01
1.690000	8.898660e-01
1.700000	9.770730e-01
1.710000	1.062230e+00
1.720000	1.160710e+00
1.730000	1.272510e+00
1.740000	1.397630e+00
1.750000	1.536070e+00
1.760000	1.671700e+00
1.770000	1.828720e+00
1.780000	2.007130e+00
1.790000	2.206930e+00
1.800000	2.428130e+00
1.810000	2.644340e+00
1.820000	2.895130e+00
1.830000	3.180500e+00
1.840000	3.500450e+00
1.850000	3.854970e+00
1.860000	4.203090e+00
1.870000	4.606280e+00
1.880000	5.064550e+00
1.890000	5.577890e+00
1.900000	6.146310e+00
1.910000	6.712670e+00
1.920000	7.362670e+00
1.930000	8.096310e+00
1.940000	8.913610e+00
1.950000	9.814540e+00
1.960000	1.074720e+01
1.970000	1.178950e+01
1.980000	1.294140e+01
1.990000	1.420280e+01
2.000000	1.557390e+01
2.010000	1.708300e+01
2.020000	1.868750e+01
2.030000	2.038730e+01
2.040000	2.218240e+01
2.050000	2.407280e+01
2.060000	2.630420e+01
2.070000	2.850810e+01
2.080000	3.068440e+01
2.090000	3.283320e+01
2.100000	3.495430e+01
2.110000	3.744020e+01
2.120000	3.970240e+01
2.130000	4.174070e+01
2.140000	4.355530e+01
2.150000	4.514610e+01
2.160000	4.664160e+01
2.170000	4.784900e+01
2.180000	4.876850e+01
2.190000	4.940000e+01
2.200000	4.974340e+01
2.210000	4.954810e+01
2.220000	4.919020e+01
2.230000	4.866980e+01
2.240000	4.798670e+01
2.250000	4.714090e+01
2.260000	4.585480e+01
2.270000	4.454500e+01
2.280000	4.321150e+01
2.290000	4.185430e+01
2.300000	4.047340e+01
2.310000	3.893970e+01
2.320000	3.744680e+01
2.330000	3.599480e+01
2.340000	3.458360e+01
2.350000	3.321330e+01
2.360000	3.185670e+01
2.370000	3.055460e+01
2.380000	2.930680e+01
2.390000	2.811340e+01
2.400000	2.697450e+01
2.410000	2.590240e+01
2.420000	2.487850e+01
2.430000	2.390260e+01
2.440000	2.297490e+01
2.450000	2.209540e+01
2.460000	2.128150e+01
2.470000	2.050690e+01
2.480000	1.977170e+01
2.490000	1.907580e+01
2.500000	1.841920e+01
2.510000	1.782000e+01
2.520000	1.725110e+01
2.530000	1.671250e+01
2.540000	1.620440e+01
2.550000	1.572660e+01
2.560000	1.529270e+01
2.570000	1.488240e+01
2.580000	1.449580e+01
2.590000	1.413270e+01
2.600000	1.379330e+01
2.610000	1.348870e+01
2.620000	1.320220e+01
2.630000	1.293370e+01
2.640000	1.268320e+01
2.650000	1.245070e+01
2.660000	1.224550e+01
2.670000	1.205380e+01
2.680000	1.187540e+01
2.690000	1.171050e+01
2.700000	1.155890e+01
2.710000	1.142870e+01
2.720000	1.130800e+01
2.730000	1.119670e+01
2.740000	1.109490e+01
2.750000	1.100250e+01
2.760000	1.092650e+01
2.770000	1.085660e+01
2.780000	1.079270e+01
2.790000	1.073480e+01
2.800000	1.068290e+01
2.810000	1.064250e+01
2.820000	1.060540e+01
2.830000	1.057160e+01
2.840000	1.054110e+01
2.850000	1.051390e+01
2.860000	1.049470e+01
2.870000	1.047640e+01
2.880000	1.045910e+01
2.890000	1.044280e+01
2.900000	1.042740e+01
2.910000	1.041620e+01
2.920000	1.040430e+01
2.930000	1.039190e+01
2.940000	1.037880e+01
2.950000	1.036520e+01
2.960000	1.035290e+01
2.970000	1.033900e+01
2.980000	1.032360e+01
2.990000	1.030650e+01
3.000000	1.028780e+01
3.010000	1.026860e+01
3.020000	1.024720e+01
3.030000	1.022370e+01
3.040000	1.019800e+01
3.050000	1.017020e+01
3.060000	1.014020e+01
3.070000	1.010810e+01
3.080000	1.007380e+01
3.090000	1.003750e+01
3.100000	9.998980e+00
3.110000	9.958320e+00
3.120000	9.915590e+00
3.130000	9.870770e+00
3.140000	9.823880e+00
3.150000	9.774910e+00
3.160000	9.723130e+00
3.170000	9.669640e+00
3.180000	9.614420e+00
3.190000	9.557490e+00
3.200000	9.498830e+00
3.210000	9.437650e+00
3.220000	9.375150e+00
3.230000	9.311340e+00
3.240000	9.246210e+00
3.250000	9.179760e+00
3.260000	9.111200e+00
3.270000	9.041710e+00
3.280000	8.971320e+00
3.290000	8.900000e+00
3.300000	8.827770e+00
3.310000	8.753900e+00
3.320000	8.679480e+00
3.330000	8.604500e+00
3.340000	8.528960e+00
3.350000	8.452880e+00
3.360000	8.375660e+00
3.370000	8.298180e+00
3.380000	8.220430e+00
3.390000	8.142410e+00
3.400000	8.064130e+00
3.410000	7.985140e+00
3.420000	7.906110e+00
3.430000	7.827030e+00
3.440000	7.747900e+00
3.450000	7.668730e+00
3.460000	7.589220e+00
3.470000	7.509810e+00
3.480000	7.430500e+00
3.490000	7.351310e+00
3.500000	7.272210e+00
3.510000	7.193030e+00
3.520000	7.114050e+00
3.530000	7.035270e+00
3.540000	6.956690e+00
3.550000	6.878320e+00
3.560000	6.800020e+00
3.570000	6.721990e+00
3.580000	6.644220e+00
3.590000	6.566720e+00
3.600000	6.489470e+00
3.610000	6.412430e+00
3.620000	6.335680e+00
3.630000	6.259230e+00
3.640000	6.183070e+00
3.650000	6.107200e+00
3.660000	6.031580e+00
3.670000	5.956280e+00
3.680000	5.881290e+00
3.690000	5.806620e+00
3.700000	5.732260e+00
3.710000	5.658180e+00
3.720000	5.584430e+00
3.730000	5.511020e+00
3.740000	5.437950e+00
3.750000	5.365200e+00
3.760000	5.292760e+00
3.770000	5.220670e+00
3.780000	5.148930e+00
3.790000	5.077550e+00
3.800000	5.006530e+00
3.810000	4.935800e+00
3.820000	4.865460e+00
3.830000	4.795500e+00
3.840000	4.725930e+00
3.850000	4.656750e+00
3.860000	4.587880e+00
3.870000	4.519430e+00
3.880000	4.451400e+00
3.890000	4.383800e+00
3.900000	4.316620e+00
3.910000	4.249780e+00
3.920000	4.183410e+00
3.930000	4.117490e+00
3.940000	4.052050e+00
3.950000	3.987060e+00
3.960000	3.922460e+00
3.970000	3.858360e+00
3.980000	3.794770e+00
3.990000	3.731690e+00
4.000000	3.669120e+00
4.010000	3.606970e+00
4.020000	3.545360e+00
4.030000	3.484310e+00
4.040000	3.423810e+00
4.050000	3.363860e+00
4.060000	3.304390e+00
4.070000	3.245510e+00
4.080000	3.187210e+00
4.090000	3.129490e+00
4.100000	3.072370e+00
4.110000	3.015760e+00
4.120000	2.959770e+00
4.130000	2.904400e+00
4.140000	2.849660e+00
4.150000	2.795540e+00
4.160000	2.742020e+00
4.170000	2.689130e+00
4.180000	2.636880e+00
4.190000	2.585280e+00
4.200000	2.534320e+00
4.210000	2.483950e+00
4.220000	2.434250e+00
4.230000	2.385210e+00
4.240000	2.336830e+00
4.250000	2.289110e+00
4.260000	2.242030e+00
4.270000	2.195620e+00
4.280000	2.149880e+00
4.290000	2.104810e+00
4.300000	2.060400e+00
4.310000	2.016670e+00
4.320000	1.973600e+00
4.330000	1.931190e+00
4.340000	1.889450e+00
4.350000	1.848360e+00
4.360000	1.807960e+00
4.370000	1.768210e+00
4.380000	1.729110e+00
4.390000	1.690660e+00
4.400000	1.652860e+00
4.410000	1.615740e+00
4.420000	1.579250e+00
4.430000	1.543390e+00
4.440000	1.508160e+00
4.450000	1.473560e+00
4.460000	1.439640e+00
4.470000	1.406330e+00
4.480000	1.373620e+00
4.490000	1.341510e+00
4.500000	1.309990e+00
4.510000	1.279140e+00
4.520000	1.248850e+00
4.530000	1.219150e+00
4.540000	1.190020e+00
4.550000	1.161460e+00
4.560000	1.133560e+00
4.570000	1.106190e+00
4.580000	1.079360e+00
4.590000	1.053070e+00
4.600000	1.027320e+00
4.610000	1.002180e+00
4.620000	9.775420e-01
4.630000	9.534040e-01
4.640000	9.297660e-01
4.650000	9.066290e-01
4.660000	8.840650e-01
4.670000	8.619650e-01
4.680000	8.403290e-01
4.690000	8.191570e-01
4.700000	7.984480e-01
4.710000	7.782800e-01
4.720000	7.585370e-01
4.730000	7.392200e-01
4.740000	7.203300e-01
4.750000	7.018650e-01
4.760000	6.839010e-01
4.770000	6.663260e-01
4.780000	6.491400e-01
4.790000	6.323430e-01
4.800000	6.159350e-01
4.810000	5.999930e-01
4.820000	5.844010e-01
4.830000	5.691600e-01
4.840000	5.542700e-01
4.850000	5.397300e-01
4.860000	5.256040e-01
4.870000	5.117960e-01
4.880000	4.983080e-01
4.890000	4.851380e-01
4.900000	4.722870e-01
4.910000	4.598230e-01
4.920000	4.476430e-01
4.930000	4.357490e-01
4.940000	4.241400e-01
4.950000	4.128170e-01
4.960000	4.018400e-01
4.970000	3.911180e-01
4.980000	3.806510e-01
4.990000	3.704390e-01
5.000000	3.604820e-01
5.010000	3.508350e-01
5.020000	3.414160e-01
5.030000	3.322250e-01
5.040000	3.232610e-01
5.050000	3.145240e-01
5.060000	3.060710e-01
5.070000	2.978170e-01
5.080000	2.897640e-01
5.090000	2.819110e-01
5.100000	2.742580e-01
5.110000	2.668510e-01
5.120000	2.596210e-01
5.130000	2.525680e-01
5.140000	2.456920e-01
5.150000	2.389930e-01
5.160000	2.325100e-01
5.170000	2.261850e-01
5.180000	2.200170e-01
5.190000	2.140060e-01
5.200000	2.081530e-01
5.210000	2.024950e-01
5.220000	1.969750e-01
5.230000	1.915940e-01
5.240000	1.863520e-01
5.250000	1.812480e-01
5.260000	1.763180e-01
5.270000	1.715090e-01
5.280000	1.668220e-01
5.290000	1.622550e-01
5.300000	1.578100e-01
5.310000	1.535180e-01
5.320000	1.493320e-01
5.330000	1.452500e-01
5.340000	1.412740e-01
5.350000	1.374040e-01
5.360000	1.336630e-01
5.370000	1.300160e-01
5.380000	1.264610e-01
5.390000	1.229990e-01
5.400000	1.196290e-01
5.410000	1.163760e-01
5.420000	1.132040e-01
5.430000	1.101120e-01
5.440000	1.071010e-01
5.450000	1.041710e-01
5.460000	1.013430e-01
5.470000	9.858430e-02
5.480000	9.589530e-02
5.490000	9.327560e-02
5.500000	9.072540e-02
5.510000	8.825560e-02
5.520000	8.584970e-02
5.530000	8.350780e-02
5.540000	8.122980e-02
5.550000	7.901580e-02
5.560000	7.688640e-02
5.570000	7.481060e-02
5.580000	7.278850e-02
5.590000	7.082010e-02
5.600000	6.890540e-02
5.610000	6.706440e-02
5.620000	6.526700e-02
5.630000	6.351340e-02
5.640000	6.180340e-02
5.650000	6.013720e-02
5.660000	5.852440e-02
5.670000	5.695040e-02
5.680000	5.541540e-02
5.690000	5.391920e-02
5.700000	5.246190e-02
5.710000	5.104550e-02
5.720000	4.966700e-02
5.730000	4.832640e-02
5.740000	4.702370e-02
5.750000	4.575890e-02
5.760000	4.454830e-02
5.770000	4.336740e-02
5.780000	4.221640e-02
5.790000	4.109530e-02
5.800000	4.000410e-02
5.810000	3.895260e-02
5.820000	3.792600e-02
5.830000	3.692430e-02
5.840000	3.594750e-02
5.850000	3.499560e-02
5.860000	3.406860e-02
5.870000	3.316640e-02
5.880000	3.228920e-02
5.890000	3.143680e-02
5.900000	3.060920e-02
5.910000	2.981500e-02
5.920000	2.904150e-02
5.930000	2.828850e-02
5.940000	2.755610e-02
5.950000	2.684440e-02
5.960000	2.615920e-02
5.970000	2.549160e-02
5.980000	2.484170e-02
5.990000	2.420940e-02
6.000000	2.359470e-02
6.010000	2.300400e-02
6.020000	2.242780e-02
6.030000	2.186610e-02
6.040000	2.131880e-02
6.050000	2.078610e-02
6.060000	2.027250e-02
6.070000	1.977110e-02
6.080000	1.928190e-02
6.090000	1.880490e-02
6.100000	1.834010e-02
6.110000	1.789050e-02
6.120000	1.745150e-02
6.130000	1.702330e-02
6.140000	1.660590e-02
6.150000	1.619910e-02
6.160000	1.580610e-02
6.170000	1.542230e-02
6.180000	1.504780e-02
6.190000	1.468250e-02
6.200000	1.432650e-02
6.210000	1.398050e-02
6.220000	1.364330e-02
6.230000	1.331500e-02
6.240000	1.299560e-02
6.250000	1.268500e-02
6.260000	1.238070e-02
6.270000	1.208660e-02
6.280000	1.180250e-02
6.290000	1.152860e-02
6.300000	1.126480e-02
6.310000	1.102070e-02
6.320000	1.078190e-02
6.330000	1.054850e-02
6.340000	1.032040e-02
6.350000	1.009760e-02
6.360000	9.885160e-03
6.370000	9.675580e-03
6.380000	9.468900e-03
6.390000	9.265120e-03
6.400000	9.064230e-03
6.410000	8.861620e-03
6.420000	8.664220e-03
6.430000	8.472010e-03
6.440000	8.285000e-03
6.450000	8.103180e-03
6.460000	7.920760e-03
6.470000	7.746440e-03
6.480000	7.580220e-03
6.490000	7.422110e-03
6.500000	7.272090e-03
6.510000	7.147170e-03
6.520000	7.021850e-03
6.530000	6.896150e-03
6.540000	6.770060e-03
6.550000	6.643570e-03
6.560000	6.507490e-03
6.570000	6.375620e-03
6.580000	6.247970e-03
6.590000	6.124520e-03
6.600000	6.005290e-03
6.610000	5.891870e-03
6.620000	5.781860e-03
6.630000	5.675260e-03
6.640000	5.572070e-03
6.650000	5.472280e-03
6.660000	5.381300e-03
6.670000	5.291030e-03
6.680000	5.201460e-03
6.690000	5.112590e-03
6.700000	5.024430e-03
6.710000	4.935980e-03
6.720000	4.848720e-03
6.730000	4.762680e-03
6.740000	4.677830e-03
6.750000	4.594200e-03
6.760000	4.508360e-03
6.770000	4.425430e-03
6.780000	4.345410e-03
6.790000	4.268290e-03
6.800000	4.194070e-03
6.810000	4.123950e-03
6.820000	4.056140e-03
6.830000	3.990640e-03
6.840000	3.927450e-03
6.850000	3.866580e-03
6.860000	3.810580e-03
6.870000	3.755610e-03
6.880000	3.701670e-03
6.890000	3.648770e-03
6.900000	3.596900e-03
6.910000	3.546160e-03
6.920000	3.496400e-03
6.930000	3.447630e-03
6.940000	3.399840e-03
6.950000	3.353030e-03
6.960000	3.307040e-03
6.970000	3.262110e-03
6.980000	3.218260e-03
6.990000	3.175460e-03
7.000000	3.133740e-03
7.010000	3.091800e-03
7.020000	3.051570e-03
7.030000	3.013040e-03
7.040000	2.976220e-03
7.050000	2.941090e-03
7.060000	2.911010e-03
7.070000	2.880960e-03
7.080000	2.850940e-03
7.090000	2.820960e-03
7.100000	2.791000e-03
7.110000	2.758540e-03
7.120000	2.727380e-03
7.130000	2.697530e-03
7.140000	2.668980e-03
7.150000	2.641740e-03
7.160000	2.618620e-03
7.170000	2.595400e-03
7.180000	2.572080e-03
7.190000	2.548660e-03
7.200000	2.525150e-03
7.210000	2.498980e-03
7.220000	2.473990e-03
7.230000	2.450170e-03
7.240000	2.427530e-03
7.250000	2.406060e-03
7.260000	2.387980e-03
7.270000	2.369970e-03
7.280000	2.352030e-03
7.290000	2.334160e-03
7.300000	2.316370e-03
7.310000	2.298100e-03
7.320000	2.280180e-03
7.330000	2.262610e-03
7.340000	2.245390e-03
7.350000	2.228510e-03
7.360000	2.212690e-03
7.370000	2.196860e-03
7.380000	2.181020e-03
7.390000	2.165180e-03
7.400000	2.149330e-03
7.410000	2.131680e-03
7.420000	2.114930e-03
7.430000	2.099050e-03
7.440000	2.084070e-03
7.450000	2.069960e-03
7.460000	2.058700e-03
7.470000	2.047340e-03
7.480000	2.035900e-03
7.490000	2.024360e-03
7.500000	2.012740e-03
7.510000	2.000470e-03
7.520000	1.988380e-03
7.530000	1.976490e-03
7.540000	1.964780e-03
7.550000	1.953260e-03
7.560000	1.942000e-03
7.570000	1.930900e-03
7.580000	1.919950e-03
7.590000	1.909150e-03
7.600000	1.898520e-03
7.610000	1.888070e-03
7.620000	1.877760e-03
7.630000	1.867590e-03
7.640000	1.857560e-03
7.650000	1.847670e-03
7.660000	1.837960e-03
7.670000	1.828370e-03
7.680000	1.818890e-03
7.690000	1.809530e-03
7.700000	1.800280e-03
7.710000	1.791160e-03
7.720000	1.782150e-03
7.730000	1.773240e-03
7.740000	1.764450e-03
7.750000	1.755770e-03
7.760000	1.747250e-03
7.770000	1.738820e-03
7.780000	1.730470e-03
7.790000	1.722200e-03
7.800000	1.714020e-03
7.810000	1.705970e-03
7.820000	1.697980e-03
7.830000	1.690050e-03
7.840000	1.682180e-03
7.850000	1.674380e-03
7.860000	1.666730e-03
7.870000	1.659100e-03
7.880000	1.651480e-03
7.890000	1.643870e-03
7.900000	1.636260e-03
7.910000	1.628680e-03
7.920000	1.621110e-03
7.930000	1.613530e-03
7.940000	1.605960e-03
7.950000	1.598390e-03
7.960000	1.590770e-03
7.970000	1.583190e-03
7.980000	1.575620e-03
7.990000	1.568080e-03
8.000000	1.560560e-03


==> anc/Fig4_SCS_cg_imag_T258.txt <==
# E(GeV)	-Im_Tmatrix(GeV^-2)
0.000000	2.015950e-05
0.010000	2.127200e-05
0.020000	2.238450e-05
0.030000	2.349710e-05
0.040000	2.460960e-05
0.050000	2.572210e-05
0.060000	2.715520e-05
0.070000	2.871570e-05
0.080000	3.040370e-05
0.090000	3.221910e-05
0.100000	3.416200e-05
0.110000	3.610440e-05
0.120000	3.823820e-05
0.130000	4.056350e-05
0.140000	4.308020e-05
0.150000	4.578840e-05
0.160000	4.851070e-05
0.170000	5.151310e-05
0.180000	5.479560e-05
0.190000	5.835830e-05
0.200000	6.220120e-05
0.210000	6.609330e-05
0.220000	7.038100e-05
0.230000	7.506430e-05
0.240000	8.014310e-05
0.250000	8.561760e-05
0.260000	9.110800e-05
0.270000	9.718370e-05
0.280000	1.038450e-04
0.290000	1.110910e-04
0.300000	1.189230e-04
0.310000	1.268470e-04
0.320000	1.356040e-04
0.330000	1.451920e-04
0.340000	1.556110e-04
0.350000	1.668630e-04
0.360000	1.782540e-04
0.370000	1.908230e-04
0.380000	2.045700e-04
0.390000	2.194940e-04
0.400000	2.355960e-04
0.410000	2.519850e-04
0.420000	2.699970e-04
0.430000	2.896320e-04
0.440000	3.108900e-04
0.450000	3.337720e-04
0.460000	3.568880e-04
0.470000	3.823220e-04
0.480000	4.100740e-04
0.490000	4.401440e-04
0.500000	4.725320e-04
0.510000	5.053640e-04
0.520000	5.414510e-04
0.530000	5.807920e-04
0.540000	6.233880e-04
0.550000	6.692370e-04
0.560000	7.156480e-04
0.570000	7.666590e-04
0.580000	8.222710e-04
0.590000	8.824840e-04
0.600000	9.472970e-04
0.610000	1.012740e-03
0.620000	1.084760e-03
0.630000	1.163380e-03
0.640000	1.248580e-03
0.650000	1.340370e-03
0.660000	1.433330e-03
0.670000	1.535590e-03
0.680000	1.647140e-03
0.690000	1.767990e-03
0.700000	1.898130e-03
0.710000	2.029540e-03
0.720000	2.174260e-03
0.730000	2.332290e-03
0.740000	2.503620e-03
0.750000	2.688250e-03
0.760000	2.874700e-03
0.770000	3.080200e-03
0.780000	3.304740e-03
0.790000	3.548330e-03
0.800000	3.810970e-03
0.810000	4.076030e-03
0.820000	4.368450e-03
0.830000	4.688220e-03
0.840000	5.035360e-03
0.850000	5.409860e-03
0.860000	5.788630e-03
0.870000	6.206300e-03
0.880000	6.662880e-03
0.890000	7.158370e-03
0.900000	7.692760e-03
0.910000	8.231040e-03
0.920000	8.825740e-03
0.930000	9.476860e-03
0.940000	1.018440e-02
0.950000	1.094830e-02
0.960000	1.171540e-02
0.970000	1.256550e-02
0.980000	1.349870e-02
0.990000	1.451500e-02
1.000000	1.561430e-02
1.010000	1.671950e-02
1.020000	1.794630e-02
1.030000	1.929490e-02
1.040000	2.076530e-02
1.050000	2.235730e-02
1.060000	2.395860e-02
1.070000	2.573790e-02
1.080000	2.769520e-02
1.090000	2.983040e-02
1.100000	3.214360e-02
1.110000	3.446170e-02
1.120000	3.704440e-02
1.130000	3.989160e-02
1.140000	4.300340e-02
1.150000	4.637970e-02
1.160000	4.975580e-02
1.170000	5.352890e-02
1.180000	5.769880e-02
1.190000	6.226570e-02
1.200000	6.722950e-02
1.210000	7.220650e-02
1.220000	7.777220e-02
1.230000	8.392680e-02
1.240000	9.067010e-02
1.250000	9.800230e-02
1.260000	1.053570e-01
1.270000	1.135830e-01
1.280000	1.226820e-01
1.290000	1.326520e-01
1.300000	1.434950e-01
1.310000	1.543350e-01
1.320000	1.664850e-01
1.330000	1.799440e-01
1.340000	1.947120e-01
1.350000	2.107900e-01
1.360000	2.269140e-01
1.370000	2.449790e-01
1.380000	2.649850e-01
1.390000	2.869330e-01
1.400000	3.108220e-01
1.410000	3.348350e-01
1.420000	3.616990e-01
1.430000	3.914120e-01
1.440000	4.239750e-01
1.450000	4.593890e-01
1.460000	4.951700e-01
1.470000	5.350420e-01
1.480000	5.790050e-01
1.490000	6.270600e-01
1.500000	6.792060e-01
1.510000	7.321190e-01
1.520000	7.907850e-01
1.530000	8.552050e-01
1.540000	9.253800e-01
1.550000	1.001310e+00
1.560000	1.078980e+00
1.570000	1.164410e+00
1.580000	1.257600e+00
1.590000	1.358550e+00
1.600000	1.467260e+00
1.610000	1.579650e+00
1.620000	1.701830e+00
1.630000	1.833810e+00
1.640000	1.975590e+00
1.650000	2.127160e+00
1.660000	2.285530e+00
1.670000	2.455190e+00
1.680000	2.636150e+00
1.690000	2.828400e+00
1.700000	3.031940e+00
1.710000	3.247260e+00
1.720000	3.473620e+00
1.730000	3.711050e+00
1.740000	3.959530e+00
1.750000	4.219060e+00
1.760000	4.496080e+00
1.770000	4.780940e+00
1.780000	5.073640e+00
1.790000	5.374180e+00
1.800000	5.682560e+00
1.810000	6.012490e+00
1.820000	6.343400e+00
1.830000	6.675290e+00
1.840000	7.008160e+00
1.850000	7.342010e+00
1.860000	7.695540e+00
1.870000	8.040700e+00
1.880000	8.377470e+00
1.890000	8.705870e+00
1.900000	9.025900e+00
1.910000	9.354710e+00
1.920000	9.666560e+00
1.930000	9.961450e+00
1.940000	1.023940e+01
1.950000	1.050030e+01
1.960000	1.075340e+01
1.970000	1.098490e+01
1.980000	1.119500e+01
1.990000	1.138360e+01
2.000000	1.155070e+01
2.010000	1.169490e+01
2.020000	1.181840e+01
2.030000	1.192110e+01
2.040000	1.200300e+01
2.050000	1.206430e+01
2.060000	1.209580e+01
2.070000	1.211100e+01
2.080000	1.211000e+01
2.090000	1.209270e+01
2.100000	1.205910e+01
2.110000	1.199780e+01
2.120000	1.192590e+01
2.130000	1.184350e+01
2.140000	1.175050e+01
2.150000	1.164700e+01
2.160000	1.152260e+01
2.170000	1.139280e+01
2.180000	1.125760e+01
2.190000	1.111690e+01
2.200000	1.097070e+01
2.210000	1.081140e+01
2.220000	1.065060e+01
2.230000	1.048800e+01
2.240000	1.032390e+01
2.250000	1.015810e+01
2.260000	9.985830e+00
2.270000	9.814350e+00
2.280000	9.643660e+00
2.290000	9.473740e+00
2.300000	9.304590e+00
2.310000	9.133330e+00
2.320000	8.964290e+00
2.330000	8.797480e+00
2.340000	8.632890e+00
2.350000	8.470530e+00
2.360000	8.309020e+00
2.370000	8.150430e+00
2.380000	7.994750e+00
2.390000	7.841990e+00
2.400000	7.692140e+00
2.410000	7.544730e+00
2.420000	7.400470e+00
2.430000	7.259360e+00
2.440000	7.121410e+00
2.450000	6.986610e+00
2.460000	6.855010e+00
2.470000	6.726540e+00
2.480000	6.601190e+00
2.490000	6.478970e+00
2.500000	6.359880e+00
2.510000	6.244290e+00
2.520000	6.131640e+00
2.530000	6.021920e+00
2.540000	5.915140e+00
2.550000	5.811300e+00
2.560000	5.710920e+00
2.570000	5.613220e+00
2.580000	5.518180e+00
2.590000	5.425810e+00
2.600000	5.336100e+00
2.610000	5.249670e+00
2.620000	5.165600e+00
2.630000	5.083890e+00
2.640000	5.004560e+00
2.650000	4.927580e+00
2.660000	4.853620e+00
2.670000	4.781700e+00
2.680000	4.711820e+00
2.690000	4.643990e+00
2.700000	4.578210e+00
2.710000	4.515100e+00
2.720000	4.453720e+00
2.730000	4.394070e+00
2.740000	4.336140e+00
2.750000	4.279950e+00
2.760000	4.226050e+00
2.770000	4.173600e+00
2.780000	4.122580e+00
2.790000	4.073020e+00
2.800000	4.024890e+00
2.810000	3.978770e+00
2.820000	3.933810e+00
2.830000	3.890020e+00
2.840000	3.847380e+00
2.850000	3.805910e+00
2.860000	3.766140e+00
2.870000	3.727260e+00
2.880000	3.689280e+00
2.890000	3.652170e+00
2.900000	3.615960e+00
2.910000	3.581020e+00
2.920000	3.546770e+00
2.930000	3.513220e+00
2.940000	3.480370e+00
2.950000	3.448210e+00
2.960000	3.417150e+00
2.970000	3.386590e+00
2.980000	3.356530e+00
2.990000	3.326970e+00
3.000000	3.297910e+00
3.010000	3.269660e+00
3.020000	3.241760e+00
3.030000	3.214200e+00
3.040000	3.186990e+00
3.050000	3.160130e+00
3.060000	3.133830e+00
3.070000	3.107760e+00
3.080000	3.081930e+00
3.090000	3.056330e+00
3.100000	3.030970e+00
3.110000	3.006020e+00
3.120000	2.981220e+00
3.130000	2.956550e+00
3.140000	2.932020e+00
3.150000	2.907620e+00
3.160000	2.883480e+00
3.170000	2.859410e+00
3.180000	2.835430e+00
3.190000	2.811520e+00
3.200000	2.787690e+00
3.210000	2.764020e+00
3.220000	2.740390e+00
3.230000	2.716800e+00
3.240000	2.693250e+00
3.250000	2.669750e+00
3.260000	2.646340e+00
3.270000	2.622950e+00
3.280000	2.599580e+00
3.290000	2.576230e+00
3.300000	2.552900e+00
3.310000	2.529580e+00
3.320000	2.506280e+00
3.330000	2.483010e+00
3.340000	2.459760e+00
3.350000	2.436530e+00
3.360000	2.413350e+00
3.370000	2.390170e+00
3.380000	2.367020e+00
3.390000	2.343880e+00
3.400000	2.320760e+00
3.410000	2.297620e+00
3.420000	2.274510e+00
3.430000	2.251440e+00
3.440000	2.228400e+00
3.450000	2.205400e+00
3.460000	2.182410e+00
3.470000	2.159470e+00
3.480000	2.136560e+00
3.490000	2.113700e+00
3.500000	2.090890e+00
3.510000	2.068080e+00
3.520000	2.045330e+00
3.530000	2.022640e+00
3.540000	2.000010e+00
3.550000	1.977430e+00
3.560000	1.954890e+00
3.570000	1.932420e+00
3.580000	1.910030e+00
3.590000	1.887720e+00
3.600000	1.865490e+00
3.610000	1.843310e+00
3.620000	1.821220e+00
3.630000	1.799220e+00
3.640000	1.777310e+00
3.650000	1.755480e+00
3.660000	1.733700e+00
3.670000	1.712030e+00
3.680000	1.690460e+00
3.690000	1.668990e+00
3.700000	1.647620e+00
3.710000	1.626330e+00
3.720000	1.605150e+00
3.730000	1.584090e+00
3.740000	1.563140e+00
3.750000	1.542310e+00
3.760000	1.521550e+00
3.770000	1.500920e+00
3.780000	1.480430e+00
3.790000	1.460070e+00
3.800000	1.439840e+00
3.810000	1.419740e+00
3.820000	1.399770e+00
3.830000	1.379940e+00
3.840000	1.360250e+00
3.850000	1.340690e+00
3.860000	1.321250e+00
3.870000	1.301950e+00
3.880000	1.282810e+00
3.890000	1.263810e+00
3.900000	1.244970e+00
3.910000	1.226250e+00
3.920000	1.207700e+00
3.930000	1.189300e+00
3.940000	1.171070e+00
3.950000	1.152990e+00
3.960000	1.135050e+00
3.970000	1.117280e+00
3.980000	1.099670e+00
3.990000	1.082230e+00
4.000000	1.064960e+00
4.010000	1.047850e+00
4.020000	1.030900e+00
4.030000	1.014130e+00
4.040000	9.975210e-01
4.050000	9.810850e-01
4.060000	9.648010e-01
4.070000	9.486960e-01
4.080000	9.327700e-01
4.090000	9.170220e-01
4.100000	9.014530e-01
4.110000	8.860640e-01
4.120000	8.708520e-01
4.130000	8.558190e-01
4.140000	8.409640e-01
4.150000	8.262860e-01
4.160000	8.117780e-01
4.170000	7.974520e-01
4.180000	7.833070e-01
4.190000	7.693450e-01
4.200000	7.555640e-01
4.210000	7.419830e-01
4.220000	7.285750e-01
4.230000	7.153400e-01
4.240000	7.022770e-01
4.250000	6.893860e-01
4.260000	6.766620e-01
4.270000	6.641130e-01
4.280000	6.517400e-01
4.290000	6.395430e-01
4.300000	6.275210e-01
4.310000	6.156830e-01
4.320000	6.040170e-01
4.330000	5.925230e-01
4.340000	5.811990e-01
4.350000	5.700480e-01
4.360000	5.590770e-01
4.370000	5.482730e-01
4.380000	5.376360e-01
4.390000	5.271670e-01
4.400000	5.168640e-01
4.410000	5.067490e-01
4.420000	4.967910e-01
4.430000	4.869900e-01
4.440000	4.773450e-01
4.450000	4.678580e-01
4.460000	4.585360e-01
4.470000	4.493670e-01
4.480000	4.403510e-01
4.490000	4.314870e-01
4.500000	4.227760e-01
4.510000	4.142390e-01
4.520000	4.058440e-01
4.530000	3.975910e-01
4.540000	3.894820e-01
4.550000	3.815140e-01
4.560000	3.737080e-01
4.570000	3.660350e-01
4.580000	3.584960e-01
4.590000	3.510900e-01
4.600000	3.438170e-01
4.610000	3.366970e-01
4.620000	3.297010e-01
4.630000	3.228290e-01
4.640000	3.160810e-01
4.650000	3.094570e-01
4.660000	3.029690e-01
4.670000	2.965980e-01
4.680000	2.903460e-01
4.690000	2.842120e-01
4.700000	2.781960e-01
4.710000	2.723190e-01
4.720000	2.665500e-01
4.730000	2.608880e-01
4.740000	2.553330e-01
4.750000	2.498860e-01
4.760000	2.445610e-01
4.770000	2.393370e-01
4.780000	2.342120e-01
4.790000	2.291870e-01
4.800000	2.242620e-01
4.810000	2.194510e-01
4.820000	2.147330e-01
4.830000	2.101070e-01
4.840000	2.055730e-01
4.850000	2.011320e-01
4.860000	1.968030e-01
4.870000	1.925570e-01
4.880000	1.883920e-01
4.890000	1.843100e-01
4.900000	1.803090e-01
4.910000	1.764010e-01
4.920000	1.725690e-01
4.930000	1.688140e-01
4.940000	1.651360e-01
4.950000	1.615350e-01
4.960000	1.580250e-01
4.970000	1.545850e-01
4.980000	1.512150e-01
4.990000	1.479130e-01
5.000000	1.446820e-01
5.010000	1.415340e-01
5.020000	1.384490e-01
5.030000	1.354250e-01
5.040000	1.324640e-01
5.050000	1.295660e-01
5.060000	1.267390e-01
5.070000	1.239700e-01
5.080000	1.212580e-01
5.090000	1.186040e-01
5.100000	1.160060e-01
5.110000	1.134800e-01
5.120000	1.110040e-01
5.130000	1.085780e-01
5.140000	1.062020e-01
5.150000	1.038770e-01
5.160000	1.016100e-01
5.170000	9.938880e-02
5.180000	9.721370e-02
5.190000	9.508450e-02
5.200000	9.300130e-02
5.210000	9.097190e-02
5.220000	8.898440e-02
5.230000	8.703890e-02
5.240000	8.513530e-02
5.250000	8.327370e-02
5.260000	8.146340e-02
5.270000	7.969030e-02
5.280000	7.795450e-02
5.290000	7.625590e-02
5.300000	7.459450e-02
5.310000	7.297670e-02
5.320000	7.139300e-02
5.330000	6.984330e-02
5.340000	6.832770e-02
5.350000	6.684610e-02
5.360000	6.540980e-02
5.370000	6.400200e-02
5.380000	6.262250e-02
5.390000	6.127150e-02
5.400000	5.994880e-02
5.410000	5.865770e-02
5.420000	5.739340e-02
5.430000	5.615600e-02
5.440000	5.494540e-02
5.450000	5.376170e-02
5.460000	5.260880e-02
5.470000	5.148070e-02
5.480000	5.037760e-02
5.490000	4.929940e-02
5.500000	4.824610e-02
5.510000	4.722650e-02
5.520000	4.622750e-02
5.530000	4.524890e-02
5.540000	4.429080e-02
5.550000	4.335310e-02
5.560000	4.243850e-02
5.570000	4.154310e-02
5.580000	4.066690e-02
5.590000	3.980970e-02
5.600000	3.897170e-02
5.610000	3.815600e-02
5.620000	3.735780e-02
5.630000	3.657730e-02
5.640000	3.581430e-02
5.650000	3.506890e-02
5.660000	3.434740e-02
5.670000	3.364040e-02
5.680000	3.294780e-02
5.690000	3.226970e-02
5.700000	3.160600e-02
5.710000	3.095820e-02
5.720000	3.032410e-02
5.730000	2.970380e-02
5.740000	2.909730e-02
5.750000	2.850460e-02
5.760000	2.792910e-02
5.770000	2.736560e-02
5.780000	2.681430e-02
5.790000	2.627490e-02
5.800000	2.574770e-02
5.810000	2.523560e-02
5.820000	2.473400e-02
5.830000	2.424300e-02
5.840000	2.376250e-02
5.850000	2.329260e-02
5.860000	2.283570e-02
5.870000	2.238810e-02
5.880000	2.194980e-02
5.890000	2.152090e-02
5.900000	2.110130e-02
5.910000	2.069300e-02
5.920000	2.029300e-02
5.930000	1.990140e-02
5.940000	1.951820e-02
5.950000	1.914340e-02
5.960000	1.877730e-02
5.970000	1.841950e-02
5.980000	1.806980e-02
5.990000	1.772830e-02
6.000000	1.739500e-02
6.010000	1.707380e-02
6.020000	1.675890e-02
6.030000	1.645020e-02
6.040000	1.614770e-02
6.050000	1.585150e-02
6.060000	1.556200e-02
6.070000	1.527850e-02
6.080000	1.500100e-02
6.090000	1.472960e-02
6.100000	1.446420e-02
6.110000	1.421630e-02
6.120000	1.396870e-02
6.130000	1.372140e-02
6.140000	1.347440e-02
6.150000	1.322770e-02
6.160000	1.296420e-02
6.170000	1.270960e-02
6.180000	1.246380e-02
6.190000	1.222690e-02
6.200000	1.199880e-02
6.210000	1.178770e-02
6.220000	1.158130e-02
6.230000	1.137970e-02
6.240000	1.118280e-02
6.250000	1.099050e-02
6.260000	1.080440e-02
6.270000	1.062230e-02
6.280000	1.044430e-02
6.290000	1.027020e-02
6.300000	1.010010e-02
6.310000	9.934530e-03
6.320000	9.772730e-03
6.330000	9.614710e-03
6.340000	9.460480e-03
6.350000	9.310040e-03
6.360000	9.163380e-03
6.370000	9.020500e-03
6.380000	8.881420e-03
6.390000	8.746140e-03
6.400000	8.614650e-03
6.410000	8.490430e-03
6.420000	8.368270e-03
6.430000	8.248160e-03
6.440000	8.130100e-03
6.450000	8.014080e-03
6.460000	7.901970e-03
6.470000	7.790980e-03
6.480000	7.681120e-03
6.490000	7.572390e-03
6.500000	7.464780e-03
6.510000	7.355920e-03
6.520000	7.249380e-03
6.530000	7.145160e-03
6.540000	7.043270e-03
6.550000	6.943700e-03
6.560000	6.848270e-03
6.570000	6.754260e-03
6.580000	6.661660e-03
6.590000	6.570480e-03
6.600000	6.480710e-03
6.610000	6.392170e-03
6.620000	6.305140e-03
6.630000	6.219620e-03
6.640000	6.135610e-03
6.650000	6.053100e-03
6.660000	5.972400e-03
6.670000	5.893070e-03
6.680000	5.815090e-03
6.690000	5.738470e-03
6.700000	5.663210e-03
6.710000	5.589640e-03
6.720000	5.517260e-03
6.730000	5.446080e-03
6.740000	5.376080e-03
6.750000	5.307270e-03
6.760000	5.239610e-03
6.770000	5.173160e-03
6.780000	5.107920e-03
6.790000	5.043890e-03
6.800000	4.981070e-03
6.810000	4.919590e-03
6.820000	4.859250e-03
6.830000	4.800050e-03
6.840000	4.741990e-03
6.850000	4.685070e-03
6.860000	4.629750e-03
6.870000	4.575330e-03
6.880000	4.521820e-03
6.890000	4.469210e-03
6.900000	4.417500e-03
6.910000	4.366820e-03
6.920000	4.316990e-03
6.930000	4.267990e-03
6.940000	4.219830e-03
6.950000	4.172510e-03
6.960000	4.126030e-03
6.970000	4.080380e-03
6.980000	4.035590e-03
6.990000	3.991640e-03
7.000000	3.948540e-03
7.010000	3.906580e-03
7.020000	3.865320e-03
7.030000	3.824760e-03
7.040000	3.784900e-03
7.050000	3.745740e-03
7.060000	3.707520e-03
7.070000	3.669870e-03
7.080000	3.632810e-03
7.090000	3.596330e-03
7.100000	3.560440e-03
7.110000	3.525190e-03
7.120000	3.490490e-03
7.130000	3.456330e-03
7.140000	3.422720e-03
7.150000	3.389660e-03
7.160000	3.356960e-03
7.170000	3.324900e-03
7.180000	3.293470e-03
7.190000	3.262680e-03
7.200000	3.232520e-03
7.210000	3.203450e-03
7.220000	3.174790e-03
7.230000	3.146540e-03
7.240000	3.118690e-03
7.250000	3.091260e-03
7.260000	3.064270e-03
7.270000	3.037670e-03
7.280000	3.011460e-03
7.290000	2.985630e-03
7.300000	2.960190e-03
7.310000	2.935160e-03
7.320000	2.910510e-03
7.330000	2.886230e-03
7.340000	2.862320e-03
7.350000	2.838790e-03
7.360000	2.815690e-03
7.370000	2.792930e-03
7.380000	2.770530e-03
7.390000	2.748470e-03
7.400000	2.726770e-03
7.410000	2.705460e-03
7.420000	2.684480e-03
7.430000	2.663830e-03
7.440000	2.643500e-03
7.450000	2.623510e-03
7.460000	2.603930e-03
7.470000	2.584630e-03
7.480000	2.565620e-03
7.490000	2.546900e-03
7.500000	2.528470e-03
7.510000	2.510380e-03
7.520000	2.492550e-03
7.530000	2.474980e-03
7.540000	2.457670e-03
7.550000	2.440620e-03
7.560000	2.423870e-03
7.570000	2.407360e-03
7.580000	2.391080e-03
7.590000	2.375040e-03
7.600000	2.359230e-03
7.610000	2.343730e-03
7.620000	2.328420e-03
7.630000	2.313310e-03
7.640000	2.298390e-03
7.650000	2.283670e-03
7.660000	2.269170e-03
7.670000	2.254860e-03
7.680000	2.240720e-03
7.690000	2.226770e-03
7.700000	2.213010e-03
7.710000	2.199450e-03
7.720000	2.186060e-03
7.730000	2.172840e-03
7.740000	2.159790e-03
7.750000	2.146910e-03
7.760000	2.134220e-03
7.770000	2.121690e-03
7.780000	2.109320e-03
7.790000	2.097100e-03
7.800000	2.085040e-03
7.810000	2.073180e-03
7.820000	2.061450e-03
7.830000	2.049850e-03
7.840000	2.038390e-03
7.850000	2.027070e-03
7.860000	2.015950e-03
7.870000	2.004930e-03
7.880000	1.994010e-03
7.890000	1.983190e-03
7.900000	1.972480e-03
7.910000	1.961900e-03
7.920000	1.951410e-03
7.930000	1.941000e-03
7.940000	1.930680e-03
7.950000	1.920430e-03
7.960000	1.910260e-03
7.970000	1.900180e-03
7.980000	1.890180e-03
7.990000	1.880270e-03
8.000000	1.870450e-03


==> anc/Fig4_SCS_cg_imag_T320.txt <==
# E(GeV)	-Im_Tmatrix(GeV^-2)
0.000000	6.150370e-05
0.010000	6.431660e-05
0.020000	6.712950e-05
0.030000	6.994230e-05
0.040000	7.275520e-05
0.050000	7.556810e-05
0.060000	7.958570e-05
0.070000	8.393900e-05
0.080000	8.862800e-05
0.090000	9.365290e-05
0.100000	9.901340e-05
0.110000	1.043890e-04
0.120000	1.102610e-04
0.130000	1.166290e-04
0.140000	1.234930e-04
0.150000	1.308520e-04
0.160000	1.384700e-04
0.170000	1.467020e-04
0.180000	1.555500e-04
0.190000	1.650130e-04
0.200000	1.750920e-04
0.210000	1.852560e-04
0.220000	1.963000e-04
0.230000	2.082240e-04
0.240000	2.210290e-04
0.250000	2.347130e-04
0.260000	2.485380e-04
0.270000	2.636120e-04
0.280000	2.799360e-04
0.290000	2.975100e-04
0.300000	3.163330e-04
0.310000	3.358890e-04
0.320000	3.569530e-04
0.330000	3.795250e-04
0.340000	4.036050e-04
0.350000	4.291930e-04
0.360000	4.550540e-04
0.370000	4.830400e-04
0.380000	5.131510e-04
0.390000	5.453870e-04
0.400000	5.797480e-04
0.410000	6.147530e-04
0.420000	6.526230e-04
0.430000	6.933600e-04
0.440000	7.369620e-04
0.450000	7.834290e-04
0.460000	8.310120e-04
0.470000	8.823360e-04
0.480000	9.374020e-04
0.490000	9.962080e-04
0.500000	1.058760e-03
0.510000	1.122000e-03
0.520000	1.190510e-03
0.530000	1.264280e-03
0.540000	1.343320e-03
0.550000	1.427610e-03
0.560000	1.513450e-03
0.570000	1.606410e-03
0.580000	1.706480e-03
0.590000	1.813680e-03
0.600000	1.927990e-03
0.610000	2.043900e-03
0.620000	2.169700e-03
0.630000	2.305370e-03
0.640000	2.450920e-03
0.650000	2.606350e-03
0.660000	2.764250e-03
0.670000	2.935730e-03
0.680000	3.120800e-03
0.690000	3.319460e-03
0.700000	3.531700e-03
0.710000	3.746720e-03
0.720000	3.980730e-03
0.730000	4.233730e-03
0.740000	4.505710e-03
0.750000	4.796670e-03
0.760000	5.090570e-03
0.770000	5.411480e-03
0.780000	5.759400e-03
0.790000	6.134330e-03
0.800000	6.536270e-03
0.810000	6.944500e-03
0.820000	7.390100e-03
0.830000	7.873070e-03
0.840000	8.393410e-03
0.850000	8.951120e-03
0.860000	9.514670e-03
0.870000	1.013140e-02
0.880000	1.080120e-02
0.890000	1.152410e-02
0.900000	1.230020e-02
0.910000	1.308240e-02
0.920000	1.394130e-02
0.930000	1.487680e-02
0.940000	1.588900e-02
0.950000	1.697790e-02
0.960000	1.807830e-02
0.970000	1.928800e-02
0.980000	2.060680e-02
0.990000	2.203480e-02
1.000000	2.357200e-02
1.010000	2.512330e-02
1.020000	2.683130e-02
1.030000	2.869600e-02
1.040000	3.071730e-02
1.050000	3.289530e-02
1.060000	3.509270e-02
1.070000	3.751550e-02
1.080000	4.016350e-02
1.090000	4.303670e-02
1.100000	4.613530e-02
1.110000	4.925200e-02
1.120000	5.269760e-02
1.130000	5.647200e-02
1.140000	6.057520e-02
1.150000	6.500730e-02
1.160000	6.948490e-02
1.170000	7.443290e-02
1.180000	7.985150e-02
1.190000	8.574050e-02
1.200000	9.210010e-02
1.210000	9.851430e-02
1.220000	1.056070e-01
1.230000	1.133780e-01
1.240000	1.218270e-01
1.250000	1.309550e-01
1.260000	1.401600e-01
1.270000	1.503440e-01
1.280000	1.615070e-01
1.290000	1.736490e-01
1.300000	1.867690e-01
1.310000	2.001060e-01
1.320000	2.148030e-01
1.330000	2.308600e-01
1.340000	2.482770e-01
1.350000	2.670550e-01
1.360000	2.861910e-01
1.370000	3.071880e-01
1.380000	3.300470e-01
1.390000	3.547670e-01
1.400000	3.813480e-01
1.410000	4.086020e-01
1.420000	4.383120e-01
1.430000	4.704770e-01
1.440000	5.050980e-01
1.450000	5.421740e-01
1.460000	5.805190e-01
1.470000	6.219140e-01
1.480000	6.663570e-01
1.490000	7.138500e-01
1.500000	7.643920e-01
1.510000	8.170920e-01
1.520000	8.732870e-01
1.530000	9.329760e-01
1.540000	9.961610e-01
1.550000	1.062840e+00
1.560000	1.132900e+00
1.570000	1.206520e+00
1.580000	1.283680e+00
1.590000	1.364400e+00
1.600000	1.448660e+00
1.610000	1.537570e+00
1.620000	1.629470e+00
1.630000	1.724390e+00
1.640000	1.822320e+00
1.650000	1.923250e+00
1.660000	2.029800e+00
1.670000	2.138060e+00
1.680000	2.248020e+00
1.690000	2.359680e+00
1.700000	2.473040e+00
1.710000	2.591940e+00
1.720000	2.710630e+00
1.730000	2.829110e+00
1.740000	2.947370e+00
1.750000	3.065420e+00
1.760000	3.187510e+00
1.770000	3.307260e+00
1.780000	3.424670e+00
1.790000	3.539750e+00
1.800000	3.652500e+00
1.810000	3.766540e+00
1.820000	3.876430e+00
1.830000	3.982170e+00
1.840000	4.083760e+00
1.850000	4.181190e+00
1.860000	4.276650e+00
1.870000	4.366860e+00
1.880000	4.451830e+00
1.890000	4.531560e+00
1.900000	4.606050e+00
1.910000	4.675780e+00
1.920000	4.740020e+00
1.930000	4.798780e+00
1.940000	4.852050e+00
1.950000	4.899840e+00
1.960000	4.941240e+00
1.970000	4.977600e+00
1.980000	5.008940e+00
1.990000	5.035240e+00
2.000000	5.056510e+00
2.010000	5.070970e+00
2.020000	5.081290e+00
2.030000	5.087470e+00
2.040000	5.089500e+00
2.050000	5.087380e+00
2.060000	5.079120e+00
2.070000	5.067710e+00
2.080000	5.053150e+00
2.090000	5.035450e+00
2.100000	5.014590e+00
2.110000	4.988590e+00
2.120000	4.960450e+00
2.130000	4.930150e+00
2.140000	4.897700e+00
2.150000	4.863100e+00
2.160000	4.824710e+00
2.170000	4.784990e+00
2.180000	4.743940e+00
2.190000	4.701560e+00
2.200000	4.657860e+00
2.210000	4.611490e+00
2.220000	4.564470e+00
2.230000	4.516770e+00
2.240000	4.468410e+00
2.250000	4.419390e+00
2.260000	4.368750e+00
2.270000	4.317920e+00
2.280000	4.266900e+00
2.290000	4.215690e+00
2.300000	4.164290e+00
2.310000	4.112000e+00
2.320000	4.059860e+00
2.330000	4.007880e+00
2.340000	3.956050e+00
2.350000	3.904380e+00
2.360000	3.852400e+00
2.370000	3.800810e+00
2.380000	3.749610e+00
2.390000	3.698800e+00
2.400000	3.648370e+00
2.410000	3.598040e+00
2.420000	3.548250e+00
2.430000	3.498990e+00
2.440000	3.450250e+00
2.450000	3.402050e+00
2.460000	3.354210e+00
2.470000	3.306990e+00
2.480000	3.260380e+00
2.490000	3.214390e+00
2.500000	3.169010e+00
2.510000	3.124180e+00
2.520000	3.080010e+00
2.530000	3.036480e+00
2.540000	2.993600e+00
2.550000	2.951370e+00
2.560000	2.909790e+00
2.570000	2.868870e+00
2.580000	2.828590e+00
2.590000	2.788960e+00
2.600000	2.749990e+00
2.610000	2.711700e+00
2.620000	2.674050e+00
2.630000	2.637030e+00
2.640000	2.600640e+00
2.650000	2.564890e+00
2.660000	2.529840e+00
2.670000	2.495380e+00
2.680000	2.461530e+00
2.690000	2.428270e+00
2.700000	2.395610e+00
2.710000	2.363630e+00
2.720000	2.332210e+00
2.730000	2.301340e+00
2.740000	2.271030e+00
2.750000	2.241270e+00
2.760000	2.212170e+00
2.770000	2.183570e+00
2.780000	2.155470e+00
2.790000	2.127870e+00
2.800000	2.100770e+00
2.810000	2.074280e+00
2.820000	2.048240e+00
2.830000	2.022640e+00
2.840000	1.997480e+00
2.850000	1.972780e+00
2.860000	1.948630e+00
2.870000	1.924870e+00
2.880000	1.901500e+00
2.890000	1.878530e+00
2.900000	1.855950e+00
2.910000	1.833870e+00
2.920000	1.812130e+00
2.930000	1.790730e+00
2.940000	1.769670e+00
2.950000	1.748960e+00
2.960000	1.728690e+00
2.970000	1.708710e+00
2.980000	1.689030e+00
2.990000	1.669630e+00
3.000000	1.650530e+00
3.010000	1.631810e+00
3.020000	1.613330e+00
3.030000	1.595110e+00
3.040000	1.577140e+00
3.050000	1.559410e+00
3.060000	1.542020e+00
3.070000	1.524830e+00
3.080000	1.507860e+00
3.090000	1.491100e+00
3.100000	1.474550e+00
3.110000	1.458280e+00
3.120000	1.442180e+00
3.130000	1.426280e+00
3.140000	1.410550e+00
3.150000	1.395010e+00
3.160000	1.379720e+00
3.170000	1.364570e+00
3.180000	1.349580e+00
3.190000	1.334740e+00
3.200000	1.320060e+00
3.210000	1.305560e+00
3.220000	1.291190e+00
3.230000	1.276950e+00
3.240000	1.262850e+00
3.250000	1.248890e+00
3.260000	1.235090e+00
3.270000	1.221410e+00
3.280000	1.207850e+00
3.290000	1.194400e+00
3.300000	1.181060e+00
3.310000	1.167860e+00
3.320000	1.154770e+00
3.330000	1.141780e+00
3.340000	1.128890e+00
3.350000	1.116110e+00
3.360000	1.103470e+00
3.370000	1.090910e+00
3.380000	1.078450e+00
3.390000	1.066070e+00
3.400000	1.053790e+00
3.410000	1.041590e+00
3.420000	1.029490e+00
3.430000	1.017470e+00
3.440000	1.005550e+00
3.450000	9.937070e-01
3.460000	9.819670e-01
3.470000	9.703090e-01
3.480000	9.587340e-01
3.490000	9.472420e-01
3.500000	9.358320e-01
3.510000	9.245110e-01
3.520000	9.132700e-01
3.530000	9.021070e-01
3.540000	8.910240e-01
3.550000	8.800200e-01
3.560000	8.690970e-01
3.570000	8.582520e-01
3.580000	8.474850e-01
3.590000	8.367970e-01
3.600000	8.261870e-01
3.610000	8.156570e-01
3.620000	8.052040e-01
3.630000	7.948300e-01
3.640000	7.845340e-01
3.650000	7.743150e-01
3.660000	7.641780e-01
3.670000	7.541170e-01
3.680000	7.441320e-01
3.690000	7.342240e-01
3.700000	7.243930e-01
3.710000	7.146320e-01
3.720000	7.049510e-01
3.730000	6.953500e-01
3.740000	6.858270e-01
3.750000	6.763840e-01
3.760000	6.670210e-01
3.770000	6.577370e-01
3.780000	6.485320e-01
3.790000	6.394050e-01
3.800000	6.303570e-01
3.810000	6.213850e-01
3.820000	6.124930e-01
3.830000	6.036820e-01
3.840000	5.949500e-01
3.850000	5.862990e-01
3.860000	5.777280e-01
3.870000	5.692370e-01
3.880000	5.608270e-01
3.890000	5.524980e-01
3.900000	5.442510e-01
3.910000	5.360820e-01
3.920000	5.279960e-01
3.930000	5.199910e-01
3.940000	5.120680e-01
3.950000	5.042270e-01
3.960000	4.964690e-01
3.970000	4.887920e-01
3.980000	4.811960e-01
3.990000	4.736820e-01
4.000000	4.662500e-01
4.010000	4.588990e-01
4.020000	4.516300e-01
4.030000	4.444430e-01
4.040000	4.373370e-01
4.050000	4.303130e-01
4.060000	4.233720e-01
4.070000	4.165120e-01
4.080000	4.097330e-01
4.090000	4.030340e-01
4.100000	3.964160e-01
4.110000	3.898810e-01
4.120000	3.834260e-01
4.130000	3.770500e-01
4.140000	3.707530e-01
4.150000	3.645370e-01
4.160000	3.584020e-01
4.170000	3.523450e-01
4.180000	3.463670e-01
4.190000	3.404680e-01
4.200000	3.346470e-01
4.210000	3.289090e-01
4.220000	3.232470e-01
4.230000	3.176610e-01
4.240000	3.121520e-01
4.250000	3.067180e-01
4.260000	3.013660e-01
4.270000	2.960870e-01
4.280000	2.908820e-01
4.290000	2.857510e-01
4.300000	2.806940e-01
4.310000	2.757160e-01
4.320000	2.708090e-01
4.330000	2.659730e-01
4.340000	2.612090e-01
4.350000	2.565160e-01
4.360000	2.519000e-01
4.370000	2.473520e-01
4.380000	2.428720e-01
4.390000	2.384600e-01
4.400000	2.341160e-01
4.410000	2.298470e-01
4.420000	2.256420e-01
4.430000	2.215020e-01
4.440000	2.174260e-01
4.450000	2.134160e-01
4.460000	2.094770e-01
4.470000	2.056000e-01
4.480000	2.017840e-01
4.490000	1.980300e-01
4.500000	1.943370e-01
4.510000	1.907130e-01
4.520000	1.871470e-01
4.530000	1.836380e-01
4.540000	1.801870e-01
4.550000	1.767920e-01
4.560000	1.734570e-01
4.570000	1.701780e-01
4.580000	1.669550e-01
4.590000	1.637890e-01
4.600000	1.606790e-01
4.610000	1.576370e-01
4.620000	1.546460e-01
4.630000	1.517050e-01
4.640000	1.488130e-01
4.650000	1.459710e-01
4.660000	1.431810e-01
4.670000	1.404390e-01
4.680000	1.377470e-01
4.690000	1.351040e-01
4.700000	1.325100e-01
4.710000	1.299810e-01
4.720000	1.274930e-01
4.730000	1.250460e-01
4.740000	1.226390e-01
4.750000	1.202730e-01
4.760000	1.179440e-01
4.770000	1.156570e-01
4.780000	1.134130e-01
4.790000	1.112110e-01
4.800000	1.090520e-01
4.810000	1.069440e-01
4.820000	1.048750e-01
4.830000	1.028420e-01
4.840000	1.008470e-01
4.850000	9.888950e-02
4.860000	9.697400e-02
4.870000	9.509360e-02
4.880000	9.324810e-02
4.890000	9.143770e-02
4.900000	8.966230e-02
4.910000	8.793070e-02
4.920000	8.622980e-02
4.930000	8.455940e-02
4.940000	8.291970e-02
4.950000	8.131060e-02
4.960000	7.973560e-02
4.970000	7.818940e-02
4.980000	7.667220e-02
4.990000	7.518390e-02
5.000000	7.372460e-02
5.010000	7.229930e-02
5.020000	7.090040e-02
5.030000	6.952780e-02
5.040000	6.818170e-02
5.050000	6.686190e-02
5.060000	6.557300e-02
5.070000	6.430830e-02
5.080000	6.306770e-02
5.090000	6.185120e-02
5.100000	6.065890e-02
5.110000	5.949550e-02
5.120000	5.835380e-02
5.130000	5.723390e-02
5.140000	5.613570e-02
5.150000	5.505920e-02
5.160000	5.400830e-02
5.170000	5.297720e-02
5.180000	5.196590e-02
5.190000	5.097440e-02
5.200000	5.000280e-02
5.210000	4.905510e-02
5.220000	4.812510e-02
5.230000	4.721300e-02
5.240000	4.631880e-02
5.250000	4.544240e-02
5.260000	4.458730e-02
5.270000	4.374830e-02
5.280000	4.292550e-02
5.290000	4.211880e-02
5.300000	4.132820e-02
5.310000	4.055670e-02
5.320000	3.979990e-02
5.330000	3.905780e-02
5.340000	3.833030e-02
5.350000	3.761760e-02
5.360000	3.692250e-02
5.370000	3.624070e-02
5.380000	3.557210e-02
5.390000	3.491670e-02
5.400000	3.427460e-02
5.410000	3.364990e-02
5.420000	3.303630e-02
5.430000	3.243380e-02
5.440000	3.184250e-02
5.450000	3.126230e-02
5.460000	3.069070e-02
5.470000	3.013140e-02
5.480000	2.958460e-02
5.490000	2.905030e-02
5.500000	2.852840e-02
5.510000	2.802630e-02
5.520000	2.753290e-02
5.530000	2.704840e-02
5.540000	2.657260e-02
5.550000	2.610560e-02
5.560000	2.564760e-02
5.570000	2.519830e-02
5.580000	2.475770e-02
5.590000	2.432580e-02
5.600000	2.390270e-02
5.610000	2.348990e-02
5.620000	2.308500e-02
5.630000	2.268800e-02
5.640000	2.229890e-02
5.650000	2.191770e-02
5.660000	2.154600e-02
5.670000	2.118140e-02
5.680000	2.082380e-02
5.690000	2.047320e-02
5.700000	2.012960e-02
5.710000	1.979700e-02
5.720000	1.946940e-02
5.730000	1.914680e-02
5.740000	1.882920e-02
5.750000	1.851650e-02
5.760000	1.820860e-02
5.770000	1.790580e-02
5.780000	1.760800e-02
5.790000	1.731540e-02
5.800000	1.702780e-02
5.810000	1.674240e-02
5.820000	1.646360e-02
5.830000	1.619120e-02
5.840000	1.592530e-02
5.850000	1.566590e-02
5.860000	1.541570e-02
5.870000	1.517060e-02
5.880000	1.493070e-02
5.890000	1.469590e-02
5.900000	1.446620e-02
5.910000	1.424340e-02
5.920000	1.402480e-02
5.930000	1.381060e-02
5.940000	1.360060e-02
5.950000	1.339480e-02
5.960000	1.318890e-02
5.970000	1.298950e-02
5.980000	1.279660e-02
5.990000	1.261020e-02
6.000000	1.243040e-02
6.010000	1.226800e-02
6.020000	1.210670e-02
6.030000	1.194640e-02
6.040000	1.178710e-02
6.050000	1.162870e-02
6.060000	1.146830e-02
6.070000	1.131050e-02
6.080000	1.115510e-02
6.090000	1.100220e-02
6.100000	1.085180e-02
6.110000	1.070360e-02
6.120000	1.055800e-02
6.130000	1.041510e-02
6.140000	1.027490e-02
6.150000	1.013730e-02
6.160000	1.000320e-02
6.170000	9.871340e-03
6.180000	9.741770e-03
6.190000	9.614480e-03
6.200000	9.489470e-03
6.210000	9.367250e-03
6.220000	9.247060e-03
6.230000	9.128890e-03
6.240000	9.012750e-03
6.250000	8.898630e-03
6.260000	8.786740e-03
6.270000	8.676770e-03
6.280000	8.568730e-03
6.290000	8.462610e-03
6.300000	8.358410e-03
6.310000	8.256760e-03
6.320000	8.156720e-03
6.330000	8.058280e-03
6.340000	7.961450e-03
6.350000	7.866230e-03
6.360000	7.772730e-03
6.370000	7.680780e-03
6.380000	7.590380e-03
6.390000	7.501530e-03
6.400000	7.414230e-03
6.410000	7.328910e-03
6.420000	7.244920e-03
6.430000	7.162270e-03
6.440000	7.080950e-03
6.450000	7.000970e-03
6.460000	6.922740e-03
6.470000	6.845640e-03
6.480000	6.769660e-03
6.490000	6.694800e-03
6.500000	6.621070e-03
6.510000	6.548320e-03
6.520000	6.476760e-03
6.530000	6.406400e-03
6.540000	6.337240e-03
6.550000	6.269270e-03
6.560000	6.202920e-03
6.570000	6.137560e-03
6.580000	6.073170e-03
6.590000	6.009770e-03
6.600000	5.947340e-03
6.610000	5.886160e-03
6.620000	5.825820e-03
6.630000	5.766330e-03
6.640000	5.707680e-03
6.650000	5.649880e-03
6.660000	5.593000e-03
6.670000	5.536930e-03
6.680000	5.481670e-03
6.690000	5.427220e-03
6.700000	5.373580e-03
6.710000	5.320820e-03
6.720000	5.268840e-03
6.730000	5.217640e-03
6.740000	5.167220e-03
6.750000	5.117570e-03
6.760000	5.069830e-03
6.770000	5.022310e-03
6.780000	4.975000e-03
6.790000	4.927920e-03
6.800000	4.881050e-03
6.810000	4.832020e-03
6.820000	4.784400e-03
6.830000	4.738190e-03
6.840000	4.693370e-03
6.850000	4.649970e-03
6.860000	4.610930e-03
6.870000	4.571810e-03
6.880000	4.532610e-03
6.890000	4.493340e-03
6.900000	4.453980e-03
6.910000	4.411670e-03
6.920000	4.370720e-03
6.930000	4.331120e-03
6.940000	4.292880e-03
6.950000	4.256000e-03
6.960000	4.223350e-03
6.970000	4.190620e-03
6.980000	4.157810e-03
6.990000	4.124920e-03
7.000000	4.091940e-03
7.010000	4.057980e-03
7.020000	4.024380e-03
7.030000	3.991160e-03
7.040000	3.958310e-03
7.050000	3.925830e-03
7.060000	3.893400e-03
7.070000	3.861510e-03
7.080000	3.830140e-03
7.090000	3.799300e-03
7.100000	3.768990e-03
7.110000	3.739460e-03
7.120000	3.710330e-03
7.130000	3.681600e-03
7.140000	3.653270e-03
7.150000	3.625330e-03
7.160000	3.598160e-03
7.170000	3.571200e-03
7.180000	3.544460e-03
7.190000	3.517950e-03
7.200000	3.491660e-03
7.210000	3.465460e-03
7.220000	3.439540e-03
7.230000	3.413920e-03
7.240000	3.388580e-03
7.250000	3.363530e-03
7.260000	3.339470e-03
7.270000	3.315350e-03
7.280000	3.291170e-03
7.290000	3.266930e-03
7.300000	3.242640e-03
7.310000	3.216300e-03
7.320000	3.190890e-03
7.330000	3.166430e-03
7.340000	3.142890e-03
7.350000	3.120290e-03
7.360000	3.100620e-03
7.370000	3.080890e-03
7.380000	3.061090e-03
7.390000	3.041240e-03
7.400000	3.021330e-03
7.410000	3.000760e-03
7.420000	2.980430e-03
7.430000	2.960340e-03
7.440000	2.940490e-03
7.450000	2.920870e-03
7.460000	2.901530e-03
7.470000	2.882410e-03
7.480000	2.863500e-03
7.490000	2.844800e-03
7.500000	2.826320e-03
7.510000	2.808120e-03
7.520000	2.790100e-03
7.530000	2.772260e-03
7.540000	2.754600e-03
7.550000	2.737110e-03
7.560000	2.719780e-03
7.570000	2.702630e-03
7.580000	2.685680e-03
7.590000	2.668920e-03
7.600000	2.652360e-03
7.610000	2.636020e-03
7.620000	2.619860e-03
7.630000	2.603870e-03
7.640000	2.588050e-03
7.650000	2.572400e-03
7.660000	2.556890e-03
7.670000	2.541570e-03
7.680000	2.526430e-03
7.690000	2.511480e-03
7.700000	2.496720e-03
7.710000	2.482230e-03
7.720000	2.467880e-03
7.730000	2.453680e-03
7.740000	2.439610e-03
7.750000	2.425690e-03
7.760000	2.411930e-03
7.770000	2.398300e-03
7.780000	2.384810e-03
7.790000	2.371440e-03
7.800000	2.358210e-03
7.810000	2.345100e-03
7.820000	2.332130e-03
7.830000	2.319290e-03
7.840000	2.306590e-03
7.850000	2.294020e-03
7.860000	2.281650e-03
7.870000	2.269380e-03
7.880000	2.257210e-03
7.890000	2.245150e-03
7.900000	2.233180e-03
7.910000	2.221320e-03
7.920000	2.209560e-03
7.930000	2.197900e-03
7.940000	2.186330e-03
7.950000	2.174870e-03
7.960000	2.163510e-03
7.970000	2.152250e-03
7.980000	2.141080e-03
7.990000	2.130000e-03
8.000000	2.119020e-03


==> anc/Fig4_SCS_cg_imag_T400.txt <==
# E(GeV)	-Im_Tmatrix(GeV^-2)
0.000000	4.612230e-05
0.010000	4.826420e-05
0.020000	5.040600e-05
0.030000	5.254790e-05
0.040000	5.468980e-05
0.050000	5.683160e-05
0.060000	5.982710e-05
0.070000	6.307320e-05
0.080000	6.657020e-05
0.090000	7.031790e-05
0.100000	7.431630e-05
0.110000	7.839110e-05
0.120000	8.280380e-05
0.130000	8.755450e-05
0.140000	9.264320e-05
0.150000	9.806990e-05
0.160000	1.036630e-04
0.170000	1.096790e-04
0.180000	1.161200e-04
0.190000	1.229840e-04
0.200000	1.302730e-04
0.210000	1.377710e-04
0.220000	1.458000e-04
0.230000	1.543610e-04
0.240000	1.634530e-04
0.250000	1.730760e-04
0.260000	1.827880e-04
0.270000	1.932530e-04
0.280000	2.044700e-04
0.290000	2.164390e-04
0.300000	2.291610e-04
0.310000	2.421840e-04
0.320000	2.561840e-04
0.330000	2.711640e-04
0.340000	2.871220e-04
0.350000	3.040580e-04
0.360000	3.213720e-04
0.370000	3.399650e-04
0.380000	3.598370e-04
0.390000	3.809890e-04
0.400000	4.034190e-04
0.410000	4.263680e-04
0.420000	4.509760e-04
0.430000	4.772440e-04
0.440000	5.051710e-04
0.450000	5.347580e-04
0.460000	5.645820e-04
0.470000	5.967770e-04
0.480000	6.313430e-04
0.490000	6.682790e-04
0.500000	7.075870e-04
0.510000	7.478530e-04
0.520000	7.911970e-04
0.530000	8.376160e-04
0.540000	8.871130e-04
0.550000	9.396850e-04
0.560000	9.930630e-04
0.570000	1.050650e-03
0.580000	1.112450e-03
0.590000	1.178470e-03
0.600000	1.248700e-03
0.610000	1.319980e-03
0.620000	1.397050e-03
0.630000	1.479910e-03
0.640000	1.568570e-03
0.650000	1.663020e-03
0.660000	1.759090e-03
0.670000	1.863050e-03
0.680000	1.974870e-03
0.690000	2.094570e-03
0.700000	2.222150e-03
0.710000	2.351570e-03
0.720000	2.491880e-03
0.730000	2.643070e-03
0.740000	2.805160e-03
0.750000	2.978130e-03
0.760000	3.153750e-03
0.770000	3.344380e-03
0.780000	3.550020e-03
0.790000	3.770660e-03
0.800000	4.006300e-03
0.810000	4.245390e-03
0.820000	4.505270e-03
0.830000	4.785930e-03
0.840000	5.087370e-03
0.850000	5.409600e-03
0.860000	5.736940e-03
0.870000	6.092910e-03
0.880000	6.477490e-03
0.890000	6.890690e-03
0.900000	7.332500e-03
0.910000	7.778340e-03
0.920000	8.265090e-03
0.930000	8.792760e-03
0.940000	9.361340e-03
0.950000	9.970840e-03
0.960000	1.059090e-02
0.970000	1.126700e-02
0.980000	1.199920e-02
0.990000	1.278760e-02
1.000000	1.363210e-02
1.010000	1.448810e-02
1.020000	1.542250e-02
1.030000	1.643530e-02
1.040000	1.752660e-02
1.050000	1.869640e-02
1.060000	1.987540e-02
1.070000	2.116750e-02
1.080000	2.257250e-02
1.090000	2.409060e-02
1.100000	2.572170e-02
1.110000	2.738180e-02
1.120000	2.919700e-02
1.130000	3.116700e-02
1.140000	3.329210e-02
1.150000	3.557200e-02
1.160000	3.787370e-02
1.170000	4.039700e-02
1.180000	4.314180e-02
1.190000	4.610820e-02
1.200000	4.929620e-02
1.210000	5.253250e-02
1.220000	5.607710e-02
1.230000	5.992980e-02
1.240000	6.409070e-02
1.250000	6.855980e-02
1.260000	7.310090e-02
1.270000	7.806830e-02
1.280000	8.346190e-02
1.290000	8.928180e-02
1.300000	9.552780e-02
1.310000	1.018960e-01
1.320000	1.088430e-01
1.330000	1.163670e-01
1.340000	1.244700e-01
1.350000	1.331520e-01
1.360000	1.420540e-01
1.370000	1.517130e-01
1.380000	1.621290e-01
1.390000	1.733010e-01
1.400000	1.852310e-01
1.410000	1.975180e-01
1.420000	2.107610e-01
1.430000	2.249610e-01
1.440000	2.401180e-01
1.450000	2.562330e-01
1.460000	2.729620e-01
1.470000	2.908190e-01
1.480000	3.098040e-01
1.490000	3.299160e-01
1.500000	3.511570e-01
1.510000	3.733450e-01
1.520000	3.967510e-01
1.530000	4.213750e-01
1.540000	4.472160e-01
1.550000	4.742750e-01
1.560000	5.026590e-01
1.570000	5.322070e-01
1.580000	5.629180e-01
1.590000	5.947930e-01
1.600000	6.278320e-01
1.610000	6.625600e-01
1.620000	6.981890e-01
1.630000	7.347190e-01
1.640000	7.721500e-01
1.650000	8.104810e-01
1.660000	8.506370e-01
1.670000	8.912320e-01
1.680000	9.322660e-01
1.690000	9.737390e-01
1.700000	1.015650e+00
1.710000	1.059200e+00
1.720000	1.102580e+00
1.730000	1.145810e+00
1.740000	1.188880e+00
1.750000	1.231790e+00
1.760000	1.275770e+00
1.770000	1.318970e+00
1.780000	1.361410e+00
1.790000	1.403080e+00
1.800000	1.443980e+00
1.810000	1.485110e+00
1.820000	1.524970e+00
1.830000	1.563570e+00
1.840000	1.600900e+00
1.850000	1.636970e+00
1.860000	1.672380e+00
1.870000	1.706220e+00
1.880000	1.738500e+00
1.890000	1.769200e+00
1.900000	1.798340e+00
1.910000	1.826100e+00
1.920000	1.852200e+00
1.930000	1.876630e+00
1.940000	1.899400e+00
1.950000	1.920510e+00
1.960000	1.939800e+00
1.970000	1.957500e+00
1.980000	1.973610e+00
1.990000	1.988140e+00
2.000000	2.001080e+00
2.010000	2.012050e+00
2.020000	2.021620e+00
2.030000	2.029800e+00
2.040000	2.036590e+00
2.050000	2.041980e+00
2.060000	2.045480e+00
2.070000	2.047830e+00
2.080000	2.049040e+00
2.090000	2.049090e+00
2.100000	2.047990e+00
2.110000	2.045230e+00
2.120000	2.041570e+00
2.130000	2.037020e+00
2.140000	2.031570e+00
2.150000	2.025220e+00
2.160000	2.017520e+00
2.170000	2.009150e+00
2.180000	2.000110e+00
2.190000	1.990400e+00
2.200000	1.980020e+00
2.210000	1.968550e+00
2.220000	1.956610e+00
2.230000	1.944220e+00
2.240000	1.931380e+00
2.250000	1.918080e+00
2.260000	1.904020e+00
2.270000	1.889650e+00
2.280000	1.874980e+00
2.290000	1.859990e+00
2.300000	1.844710e+00
2.310000	1.828830e+00
2.320000	1.812790e+00
2.330000	1.796580e+00
2.340000	1.780210e+00
2.350000	1.763670e+00
2.360000	1.746800e+00
2.370000	1.729840e+00
2.380000	1.712810e+00
2.390000	1.695700e+00
2.400000	1.678500e+00
2.410000	1.661060e+00
2.420000	1.643630e+00
2.430000	1.626200e+00
2.440000	1.608770e+00
2.450000	1.591360e+00
2.460000	1.573860e+00
2.470000	1.556410e+00
2.480000	1.539010e+00
2.490000	1.521670e+00
2.500000	1.504370e+00
2.510000	1.487030e+00
2.520000	1.469780e+00
2.530000	1.452630e+00
2.540000	1.435580e+00
2.550000	1.418620e+00
2.560000	1.401730e+00
2.570000	1.384950e+00
2.580000	1.368280e+00
2.590000	1.351730e+00
2.600000	1.335300e+00
2.610000	1.318920e+00
2.620000	1.302690e+00
2.630000	1.286600e+00
2.640000	1.270640e+00
2.650000	1.254830e+00
2.660000	1.239140e+00
2.670000	1.223600e+00
2.680000	1.208210e+00
2.690000	1.192950e+00
2.700000	1.177840e+00
2.710000	1.162850e+00
2.720000	1.148020e+00
2.730000	1.133330e+00
2.740000	1.118790e+00
2.750000	1.104410e+00
2.760000	1.090170e+00
2.770000	1.076090e+00
2.780000	1.062150e+00
2.790000	1.048360e+00
2.800000	1.034710e+00
2.810000	1.021210e+00
2.820000	1.007860e+00
2.830000	9.946600e-01
2.840000	9.816060e-01
2.850000	9.686990e-01
2.860000	9.559500e-01
2.870000	9.433440e-01
2.880000	9.308810e-01
2.890000	9.185600e-01
2.900000	9.063830e-01
2.910000	8.943580e-01
2.920000	8.824710e-01
2.930000	8.707220e-01
2.940000	8.591110e-01
2.950000	8.476370e-01
2.960000	8.363150e-01
2.970000	8.251240e-01
2.980000	8.140640e-01
2.990000	8.031340e-01
3.000000	7.923350e-01
3.010000	7.816790e-01
3.020000	7.711470e-01
3.030000	7.607390e-01
3.040000	7.504550e-01
3.050000	7.402950e-01
3.060000	7.302720e-01
3.070000	7.203660e-01
3.080000	7.105780e-01
3.090000	7.009080e-01
3.100000	6.913560e-01
3.110000	6.819350e-01
3.120000	6.726250e-01
3.130000	6.634260e-01
3.140000	6.543360e-01
3.150000	6.453580e-01
3.160000	6.365030e-01
3.170000	6.277510e-01
3.180000	6.191040e-01
3.190000	6.105600e-01
3.200000	6.021200e-01
3.210000	5.937960e-01
3.220000	5.855690e-01
3.230000	5.774400e-01
3.240000	5.694090e-01
3.250000	5.614760e-01
3.260000	5.536520e-01
3.270000	5.459200e-01
3.280000	5.382800e-01
3.290000	5.307310e-01
3.300000	5.232750e-01
3.310000	5.159220e-01
3.320000	5.086550e-01
3.330000	5.014740e-01
3.340000	4.943790e-01
3.350000	4.873710e-01
3.360000	4.804600e-01
3.370000	4.736290e-01
3.380000	4.668800e-01
3.390000	4.602120e-01
3.400000	4.536240e-01
3.410000	4.471260e-01
3.420000	4.407040e-01
3.430000	4.343600e-01
3.440000	4.280930e-01
3.450000	4.219020e-01
3.460000	4.157990e-01
3.470000	4.097680e-01
3.480000	4.038080e-01
3.490000	3.979210e-01
3.500000	3.921060e-01
3.510000	3.863710e-01
3.520000	3.807040e-01
3.530000	3.751050e-01
3.540000	3.695750e-01
3.550000	3.641130e-01
3.560000	3.587260e-01
3.570000	3.534040e-01
3.580000	3.481470e-01
3.590000	3.429550e-01
3.600000	3.378280e-01
3.610000	3.327730e-01
3.620000	3.277790e-01
3.630000	3.228470e-01
3.640000	3.179770e-01
3.650000	3.131670e-01
3.660000	3.084260e-01
3.670000	3.037430e-01
3.680000	2.991180e-01
3.690000	2.945520e-01
3.700000	2.900440e-01
3.710000	2.856000e-01
3.720000	2.812120e-01
3.730000	2.768800e-01
3.740000	2.726030e-01
3.750000	2.683820e-01
3.760000	2.642230e-01
3.770000	2.601160e-01
3.780000	2.560620e-01
3.790000	2.520620e-01
3.800000	2.481130e-01
3.810000	2.442230e-01
3.820000	2.403830e-01
3.830000	2.365940e-01
3.840000	2.328540e-01
3.850000	2.291650e-01
3.860000	2.255310e-01
3.870000	2.219440e-01
3.880000	2.184060e-01
3.890000	2.149150e-01
3.900000	2.114730e-01
3.910000	2.080830e-01
3.920000	2.047390e-01
3.930000	2.014410e-01
3.940000	1.981880e-01
3.950000	1.949800e-01
3.960000	1.918230e-01
3.970000	1.887080e-01
3.980000	1.856370e-01
3.990000	1.826090e-01
4.000000	1.796240e-01
4.010000	1.766880e-01
4.020000	1.737920e-01
4.030000	1.709360e-01
4.040000	1.681200e-01
4.050000	1.653440e-01
4.060000	1.626060e-01
4.070000	1.599080e-01
4.080000	1.572520e-01
4.090000	1.546370e-01
4.100000	1.520640e-01
4.110000	1.495440e-01
4.120000	1.470600e-01
4.130000	1.446100e-01
4.140000	1.421960e-01
4.150000	1.398160e-01
4.160000	1.374720e-01
4.170000	1.351630e-01
4.180000	1.328880e-01
4.190000	1.306480e-01
4.200000	1.284420e-01
4.210000	1.262730e-01
4.220000	1.241370e-01
4.230000	1.220340e-01
4.240000	1.199650e-01
4.250000	1.179290e-01
4.260000	1.159340e-01
4.270000	1.139680e-01
4.280000	1.120320e-01
4.290000	1.101270e-01
4.300000	1.082510e-01
4.310000	1.064070e-01
4.320000	1.045930e-01
4.330000	1.028060e-01
4.340000	1.010480e-01
4.350000	9.931910e-02
4.360000	9.761970e-02
4.370000	9.594810e-02
4.380000	9.430430e-02
4.390000	9.268810e-02
4.400000	9.109970e-02
4.410000	8.954760e-02
4.420000	8.801900e-02
4.430000	8.651370e-02
4.440000	8.503190e-02
4.450000	8.357350e-02
4.460000	8.213780e-02
4.470000	8.072580e-02
4.480000	7.933770e-02
4.490000	7.797340e-02
4.500000	7.663290e-02
4.510000	7.531970e-02
4.520000	7.402850e-02
4.530000	7.275950e-02
4.540000	7.151250e-02
4.550000	7.028770e-02
4.560000	6.909200e-02
4.570000	6.791490e-02
4.580000	6.675640e-02
4.590000	6.561640e-02
4.600000	6.449500e-02
4.610000	6.338990e-02
4.620000	6.230450e-02
4.630000	6.123880e-02
4.640000	6.019280e-02
4.650000	5.916640e-02
4.660000	5.816660e-02
4.670000	5.718300e-02
4.680000	5.621570e-02
4.690000	5.526460e-02
4.700000	5.432980e-02
4.710000	5.341270e-02
4.720000	5.251110e-02
4.730000	5.162510e-02
4.740000	5.075450e-02
4.750000	4.989950e-02
4.760000	4.906340e-02
4.770000	4.824110e-02
4.780000	4.743270e-02
4.790000	4.663810e-02
4.800000	4.585740e-02
4.810000	4.509000e-02
4.820000	4.433680e-02
4.830000	4.359750e-02
4.840000	4.287240e-02
4.850000	4.216120e-02
4.860000	4.146980e-02
4.870000	4.078960e-02
4.880000	4.012070e-02
4.890000	3.946290e-02
4.900000	3.881640e-02
4.910000	3.818030e-02
4.920000	3.755590e-02
4.930000	3.694310e-02
4.940000	3.634180e-02
4.950000	3.575220e-02
4.960000	3.517840e-02
4.970000	3.461410e-02
4.980000	3.405930e-02
4.990000	3.351410e-02
5.000000	3.297840e-02
5.010000	3.245250e-02
5.020000	3.193600e-02
5.030000	3.142890e-02
5.040000	3.093120e-02
5.050000	3.044300e-02
5.060000	2.996670e-02
5.070000	2.949860e-02
5.080000	2.903850e-02
5.090000	2.858670e-02
5.100000	2.814290e-02
5.110000	2.770860e-02
5.120000	2.728180e-02
5.130000	2.686250e-02
5.140000	2.645060e-02
5.150000	2.604630e-02
5.160000	2.564980e-02
5.170000	2.526060e-02
5.180000	2.487860e-02
5.190000	2.450390e-02
5.200000	2.413640e-02
5.210000	2.377900e-02
5.220000	2.342740e-02
5.230000	2.308160e-02
5.240000	2.274170e-02
5.250000	2.240750e-02
5.260000	2.207840e-02
5.270000	2.175550e-02
5.280000	2.143870e-02
5.290000	2.112800e-02
5.300000	2.082350e-02
5.310000	2.052810e-02
5.320000	2.023740e-02
5.330000	1.995130e-02
5.340000	1.966980e-02
5.350000	1.939290e-02
5.360000	1.911960e-02
5.370000	1.885140e-02
5.380000	1.858840e-02
5.390000	1.833060e-02
5.400000	1.807790e-02
5.410000	1.783270e-02
5.420000	1.759150e-02
5.430000	1.735420e-02
5.440000	1.712090e-02
5.450000	1.689150e-02
5.460000	1.666640e-02
5.470000	1.644500e-02
5.480000	1.622740e-02
5.490000	1.601370e-02
5.500000	1.580370e-02
5.510000	1.559840e-02
5.520000	1.539640e-02
5.530000	1.519790e-02
5.540000	1.500280e-02
5.550000	1.481110e-02
5.560000	1.462360e-02
5.570000	1.443910e-02
5.580000	1.425770e-02
5.590000	1.407940e-02
5.600000	1.390420e-02
5.610000	1.373240e-02
5.620000	1.356350e-02
5.630000	1.339750e-02
5.640000	1.323440e-02
5.650000	1.307420e-02
5.660000	1.291760e-02
5.670000	1.276360e-02
5.680000	1.261210e-02
5.690000	1.246300e-02
5.700000	1.231650e-02
5.710000	1.217290e-02
5.720000	1.203170e-02
5.730000	1.189270e-02
5.740000	1.175600e-02
5.750000	1.162160e-02
5.760000	1.149000e-02
5.770000	1.136040e-02
5.780000	1.123290e-02
5.790000	1.110740e-02
5.800000	1.098390e-02
5.810000	1.086250e-02
5.820000	1.074310e-02
5.830000	1.062570e-02
5.840000	1.051030e-02
5.850000	1.039680e-02
5.860000	1.028620e-02
5.870000	1.017710e-02
5.880000	1.006960e-02
5.890000	9.963620e-03
5.900000	9.859200e-03
5.910000	9.755870e-03
5.920000	9.654310e-03
5.930000	9.554540e-03
5.940000	9.456560e-03
5.950000	9.360350e-03
5.960000	9.266750e-03
5.970000	9.174530e-03
5.980000	9.083670e-03
5.990000	8.994190e-03
6.000000	8.906090e-03
6.010000	8.819690e-03
6.020000	8.734490e-03
6.030000	8.650510e-03
6.040000	8.567730e-03
6.050000	8.486150e-03
6.060000	8.405830e-03
6.070000	8.326690e-03
6.080000	8.248740e-03
6.090000	8.171970e-03
6.100000	8.096380e-03
6.110000	8.022260e-03
6.120000	7.949190e-03
6.130000	7.877160e-03
6.140000	7.806180e-03
6.150000	7.736240e-03
6.160000	7.667560e-03
6.170000	7.599820e-03
6.180000	7.533010e-03
6.190000	7.467150e-03
6.200000	7.402220e-03
6.210000	7.338490e-03
6.220000	7.275570e-03
6.230000	7.213460e-03
6.240000	7.152160e-03
6.250000	7.091680e-03
6.260000	7.032080e-03
6.270000	6.973250e-03
6.280000	6.915210e-03
6.290000	6.857940e-03
6.300000	6.801450e-03
6.310000	6.745990e-03
6.320000	6.691190e-03
6.330000	6.637030e-03
6.340000	6.583530e-03
6.350000	6.530670e-03
6.360000	6.478610e-03
6.370000	6.427140e-03
6.380000	6.376230e-03
6.390000	6.325910e-03
6.400000	6.276170e-03
6.410000	6.227020e-03
6.420000	6.178450e-03
6.430000	6.130440e-03
6.440000	6.082990e-03
6.450000	6.036110e-03
6.460000	5.989830e-03
6.470000	5.944100e-03
6.480000	5.898920e-03
6.490000	5.854280e-03
6.500000	5.810180e-03
6.510000	5.766930e-03
6.520000	5.724070e-03
6.530000	5.681610e-03
6.540000	5.639550e-03
6.550000	5.597890e-03
6.560000	5.556550e-03
6.570000	5.515650e-03
6.580000	5.475180e-03
6.590000	5.435150e-03
6.600000	5.395550e-03
6.610000	5.356350e-03
6.620000	5.317610e-03
6.630000	5.279320e-03
6.640000	5.241490e-03
6.650000	5.204110e-03
6.660000	5.167340e-03
6.670000	5.130960e-03
6.680000	5.094950e-03
6.690000	5.059320e-03
6.700000	5.024080e-03
6.710000	4.989260e-03
6.720000	4.954790e-03
6.730000	4.920680e-03
6.740000	4.886930e-03
6.750000	4.853520e-03
6.760000	4.820580e-03
6.770000	4.787930e-03
6.780000	4.755590e-03
6.790000	4.723560e-03
6.800000	4.691820e-03
6.810000	4.661020e-03
6.820000	4.630200e-03
6.830000	4.599380e-03
6.840000	4.568550e-03
6.850000	4.537710e-03
6.860000	4.504910e-03
6.870000	4.473080e-03
6.880000	4.442220e-03
6.890000	4.412330e-03
6.900000	4.383410e-03
6.910000	4.357710e-03
6.920000	4.331850e-03
6.930000	4.305840e-03
6.940000	4.279680e-03
6.950000	4.253360e-03
6.960000	4.226170e-03
6.970000	4.199190e-03
6.980000	4.172410e-03
6.990000	4.145850e-03
7.000000	4.119490e-03
7.010000	4.093310e-03
7.020000	4.067350e-03
7.030000	4.041610e-03
7.040000	4.016100e-03
7.050000	3.990810e-03
7.060000	3.965680e-03
7.070000	3.940800e-03
7.080000	3.916180e-03
7.090000	3.891830e-03
7.100000	3.867740e-03
7.110000	3.844130e-03
7.120000	3.820670e-03
7.130000	3.797370e-03
7.140000	3.774210e-03
7.150000	3.751210e-03
7.160000	3.728240e-03
7.170000	3.705480e-03
7.180000	3.682930e-03
7.190000	3.660590e-03
7.200000	3.638470e-03
7.210000	3.616660e-03
7.220000	3.595010e-03
7.230000	3.573520e-03
7.240000	3.552180e-03
7.250000	3.530990e-03
7.260000	3.509850e-03
7.270000	3.488920e-03
7.280000	3.468200e-03
7.290000	3.447680e-03
7.300000	3.427380e-03
7.310000	3.407410e-03
7.320000	3.387590e-03
7.330000	3.367920e-03
7.340000	3.348400e-03
7.350000	3.329020e-03
7.360000	3.309760e-03
7.370000	3.290660e-03
7.380000	3.271730e-03
7.390000	3.252970e-03
7.400000	3.234370e-03
7.410000	3.215960e-03
7.420000	3.197710e-03
7.430000	3.179610e-03
7.440000	3.161650e-03
7.450000	3.143850e-03
7.460000	3.126230e-03
7.470000	3.108740e-03
7.480000	3.091390e-03
7.490000	3.074180e-03
7.500000	3.057100e-03
7.510000	3.040010e-03
7.520000	3.023130e-03
7.530000	3.006470e-03
7.540000	2.990020e-03
7.550000	2.973780e-03
7.560000	2.958260e-03
7.570000	2.942700e-03
7.580000	2.927110e-03
7.590000	2.911490e-03
7.600000	2.895840e-03
7.610000	2.879530e-03
7.620000	2.863500e-03
7.630000	2.847750e-03
7.640000	2.832280e-03
7.650000	2.817080e-03
7.660000	2.802810e-03
7.670000	2.788490e-03
7.680000	2.774140e-03
7.690000	2.759730e-03
7.700000	2.745290e-03
7.710000	2.730330e-03
7.720000	2.715570e-03
7.730000	2.701000e-03
7.740000	2.686610e-03
7.750000	2.672420e-03
7.760000	2.659110e-03
7.770000	2.645650e-03
7.780000	2.632020e-03
7.790000	2.618230e-03
7.800000	2.604270e-03
7.810000	2.588550e-03
7.820000	2.573470e-03
7.830000	2.559020e-03
7.840000	2.545210e-03
7.850000	2.532030e-03
7.860000	2.521100e-03
7.870000	2.509990e-03
7.880000	2.498720e-03
7.890000	2.487280e-03
7.900000	2.475670e-03
7.910000	2.463410e-03
7.920000	2.451220e-03
7.930000	2.439110e-03
7.940000	2.427080e-03
7.950000	2.415130e-03
7.960000	2.403250e-03
7.970000	2.391450e-03
7.980000	2.379740e-03
7.990000	2.368110e-03
8.000000	2.356560e-03


==> anc/Fig4_SCS_cg_real_T194.txt <==
# E(GeV)	Re_Tmatrix(GeV^-2)
0.000000	-3.174920e+01
0.010000	-3.176690e+01
0.020000	-3.178460e+01
0.030000	-3.180230e+01
0.040000	-3.182000e+01
0.050000	-3.183780e+01
0.060000	-3.185590e+01
0.070000	-3.187410e+01
0.080000	-3.189260e+01
0.090000	-3.191130e+01
0.100000	-3.193020e+01
0.110000	-3.194940e+01
0.120000	-3.196880e+01
0.130000	-3.198830e+01
0.140000	-3.200790e+01
0.150000	-3.202770e+01
0.160000	-3.204750e+01
0.170000	-3.206750e+01
0.180000	-3.208770e+01
0.190000	-3.210810e+01
0.200000	-3.212870e+01
0.210000	-3.214930e+01
0.220000	-3.217020e+01
0.230000	-3.219130e+01
0.240000	-3.221270e+01
0.250000	-3.223420e+01
0.260000	-3.225610e+01
0.270000	-3.227810e+01
0.280000	-3.230040e+01
0.290000	-3.232280e+01
0.300000	-3.234550e+01
0.310000	-3.236820e+01
0.320000	-3.239120e+01
0.330000	-3.241450e+01
0.340000	-3.243810e+01
0.350000	-3.246190e+01
0.360000	-3.248610e+01
0.370000	-3.251060e+01
0.380000	-3.253530e+01
0.390000	-3.256030e+01
0.400000	-3.258540e+01
0.410000	-3.261060e+01
0.420000	-3.263620e+01
0.430000	-3.266200e+01
0.440000	-3.268820e+01
0.450000	-3.271470e+01
0.460000	-3.274150e+01
0.470000	-3.276860e+01
0.480000	-3.279600e+01
0.490000	-3.282370e+01
0.500000	-3.285180e+01
0.510000	-3.288000e+01
0.520000	-3.290860e+01
0.530000	-3.293750e+01
0.540000	-3.296670e+01
0.550000	-3.299630e+01
0.560000	-3.302620e+01
0.570000	-3.305650e+01
0.580000	-3.308710e+01
0.590000	-3.311810e+01
0.600000	-3.314940e+01
0.610000	-3.318090e+01
0.620000	-3.321290e+01
0.630000	-3.324530e+01
0.640000	-3.327820e+01
0.650000	-3.331150e+01
0.660000	-3.334530e+01
0.670000	-3.337950e+01
0.680000	-3.341420e+01
0.690000	-3.344930e+01
0.700000	-3.348480e+01
0.710000	-3.352060e+01
0.720000	-3.355700e+01
0.730000	-3.359380e+01
0.740000	-3.363110e+01
0.750000	-3.366880e+01
0.760000	-3.370700e+01
0.770000	-3.374570e+01
0.780000	-3.378490e+01
0.790000	-3.382480e+01
0.800000	-3.386510e+01
0.810000	-3.390590e+01
0.820000	-3.394740e+01
0.830000	-3.398940e+01
0.840000	-3.403210e+01
0.850000	-3.407540e+01
0.860000	-3.411930e+01
0.870000	-3.416380e+01
0.880000	-3.420900e+01
0.890000	-3.425490e+01
0.900000	-3.430160e+01
0.910000	-3.434870e+01
0.920000	-3.439660e+01
0.930000	-3.444540e+01
0.940000	-3.449490e+01
0.950000	-3.454520e+01
0.960000	-3.459600e+01
0.970000	-3.464780e+01
0.980000	-3.470050e+01
0.990000	-3.475410e+01
1.000000	-3.480850e+01
1.010000	-3.486370e+01
1.020000	-3.491990e+01
1.030000	-3.497710e+01
1.040000	-3.503530e+01
1.050000	-3.509450e+01
1.060000	-3.515450e+01
1.070000	-3.521560e+01
1.080000	-3.527790e+01
1.090000	-3.534140e+01
1.100000	-3.540610e+01
1.110000	-3.547160e+01
1.120000	-3.553860e+01
1.130000	-3.560680e+01
1.140000	-3.567650e+01
1.150000	-3.574740e+01
1.160000	-3.581920e+01
1.170000	-3.589260e+01
1.180000	-3.596760e+01
1.190000	-3.604430e+01
1.200000	-3.612270e+01
1.210000	-3.620220e+01
1.220000	-3.628360e+01
1.230000	-3.636690e+01
1.240000	-3.645210e+01
1.250000	-3.653920e+01
1.260000	-3.662730e+01
1.270000	-3.671770e+01
1.280000	-3.681050e+01
1.290000	-3.690550e+01
1.300000	-3.700280e+01
1.310000	-3.710150e+01
1.320000	-3.720300e+01
1.330000	-3.730710e+01
1.340000	-3.741400e+01
1.350000	-3.752360e+01
1.360000	-3.763480e+01
1.370000	-3.774930e+01
1.380000	-3.786710e+01
1.390000	-3.798810e+01
1.400000	-3.811250e+01
1.410000	-3.823870e+01
1.420000	-3.836890e+01
1.430000	-3.850320e+01
1.440000	-3.864160e+01
1.450000	-3.878400e+01
1.460000	-3.892850e+01
1.470000	-3.907800e+01
1.480000	-3.923260e+01
1.490000	-3.939210e+01
1.500000	-3.955670e+01
1.510000	-3.972390e+01
1.520000	-3.989740e+01
1.530000	-4.007700e+01
1.540000	-4.026280e+01
1.550000	-4.045490e+01
1.560000	-4.065010e+01
1.570000	-4.085300e+01
1.580000	-4.106370e+01
1.590000	-4.128220e+01
1.600000	-4.150840e+01
1.610000	-4.173860e+01
1.620000	-4.197850e+01
1.630000	-4.222800e+01
1.640000	-4.248710e+01
1.650000	-4.275590e+01
1.660000	-4.302960e+01
1.670000	-4.331520e+01
1.680000	-4.361300e+01
1.690000	-4.392290e+01
1.700000	-4.424480e+01
1.710000	-4.457350e+01
1.720000	-4.491690e+01
1.730000	-4.527500e+01
1.740000	-4.564790e+01
1.750000	-4.603550e+01
1.760000	-4.643320e+01
1.770000	-4.684800e+01
1.780000	-4.727970e+01
1.790000	-4.772860e+01
1.800000	-4.819450e+01
1.810000	-4.867580e+01
1.820000	-4.917490e+01
1.830000	-4.969190e+01
1.840000	-5.022680e+01
1.850000	-5.077950e+01
1.860000	-5.136070e+01
1.870000	-5.195440e+01
1.880000	-5.256070e+01
1.890000	-5.317950e+01
1.900000	-5.381100e+01
1.910000	-5.449580e+01
1.920000	-5.517280e+01
1.930000	-5.584200e+01
1.940000	-5.650350e+01
1.950000	-5.715720e+01
1.960000	-5.790870e+01
1.970000	-5.859970e+01
1.980000	-5.923010e+01
1.990000	-5.980000e+01
2.000000	-6.030940e+01
2.010000	-6.095090e+01
2.020000	-6.143550e+01
2.030000	-6.176330e+01
2.040000	-6.193430e+01
2.050000	-6.194840e+01
2.060000	-6.198840e+01
2.070000	-6.178030e+01
2.080000	-6.132390e+01
2.090000	-6.061930e+01
2.100000	-5.966650e+01
2.110000	-5.835130e+01
2.120000	-5.684510e+01
2.130000	-5.514760e+01
2.140000	-5.325910e+01
2.150000	-5.117940e+01
2.160000	-4.847880e+01
2.170000	-4.580200e+01
2.180000	-4.314890e+01
2.190000	-4.051950e+01
2.200000	-3.791380e+01
2.210000	-3.503540e+01
2.220000	-3.232890e+01
2.230000	-2.979440e+01
2.240000	-2.743180e+01
2.250000	-2.524110e+01
2.260000	-2.322400e+01
2.270000	-2.137800e+01
2.280000	-1.970310e+01
2.290000	-1.819940e+01
2.300000	-1.686680e+01
2.310000	-1.582640e+01
2.320000	-1.489660e+01
2.330000	-1.407750e+01
2.340000	-1.336880e+01
2.350000	-1.277080e+01
2.360000	-1.238370e+01
2.370000	-1.205710e+01
2.380000	-1.179080e+01
2.390000	-1.158490e+01
2.400000	-1.143940e+01
2.410000	-1.141730e+01
2.420000	-1.142410e+01
2.430000	-1.145980e+01
2.440000	-1.152440e+01
2.450000	-1.161790e+01
2.460000	-1.177380e+01
2.470000	-1.194180e+01
2.480000	-1.212200e+01
2.490000	-1.231430e+01
2.500000	-1.251870e+01
2.510000	-1.275400e+01
2.520000	-1.299210e+01
2.530000	-1.323280e+01
2.540000	-1.347640e+01
2.550000	-1.372260e+01
2.560000	-1.398180e+01
2.570000	-1.423870e+01
2.580000	-1.449310e+01
2.590000	-1.474520e+01
2.600000	-1.499480e+01
2.610000	-1.524810e+01
2.620000	-1.549600e+01
2.630000	-1.573850e+01
2.640000	-1.597550e+01
2.650000	-1.620710e+01
2.660000	-1.643660e+01
2.670000	-1.665900e+01
2.680000	-1.687430e+01
2.690000	-1.708230e+01
2.700000	-1.728320e+01
2.710000	-1.747850e+01
2.720000	-1.766580e+01
2.730000	-1.784520e+01
2.740000	-1.801660e+01
2.750000	-1.817990e+01
2.760000	-1.833540e+01
2.770000	-1.848280e+01
2.780000	-1.862220e+01
2.790000	-1.875370e+01
2.800000	-1.887710e+01
2.810000	-1.899170e+01
2.820000	-1.909880e+01
2.830000	-1.919820e+01
2.840000	-1.929000e+01
2.850000	-1.937420e+01
2.860000	-1.944850e+01
2.870000	-1.951630e+01
2.880000	-1.957770e+01
2.890000	-1.963260e+01
2.900000	-1.968100e+01
2.910000	-1.972050e+01
2.920000	-1.975470e+01
2.930000	-1.978390e+01
2.940000	-1.980780e+01
2.950000	-1.982660e+01
2.960000	-1.983760e+01
2.970000	-1.984480e+01
2.980000	-1.984810e+01
2.990000	-1.984760e+01
3.000000	-1.984330e+01
3.010000	-1.983260e+01
3.020000	-1.981940e+01
3.030000	-1.980370e+01
3.040000	-1.978530e+01
3.050000	-1.976450e+01
3.060000	-1.973840e+01
3.070000	-1.971110e+01
3.080000	-1.968260e+01
3.090000	-1.965290e+01
3.100000	-1.962210e+01
3.110000	-1.958860e+01
3.120000	-1.955460e+01
3.130000	-1.952010e+01
3.140000	-1.948510e+01
3.150000	-1.944970e+01
3.160000	-1.941220e+01
3.170000	-1.937500e+01
3.180000	-1.933810e+01
3.190000	-1.930130e+01
3.200000	-1.926480e+01
3.210000	-1.922760e+01
3.220000	-1.919120e+01
3.230000	-1.915540e+01
3.240000	-1.912030e+01
3.250000	-1.908580e+01
3.260000	-1.905160e+01
3.270000	-1.901830e+01
3.280000	-1.898600e+01
3.290000	-1.895460e+01
3.300000	-1.892420e+01
3.310000	-1.889440e+01
3.320000	-1.886570e+01
3.330000	-1.883810e+01
3.340000	-1.881150e+01
3.350000	-1.878600e+01
3.360000	-1.876140e+01
3.370000	-1.873800e+01
3.380000	-1.871560e+01
3.390000	-1.869420e+01
3.400000	-1.867400e+01
3.410000	-1.865490e+01
3.420000	-1.863670e+01
3.430000	-1.861960e+01
3.440000	-1.860350e+01
3.450000	-1.858840e+01
3.460000	-1.857440e+01
3.470000	-1.856130e+01
3.480000	-1.854920e+01
3.490000	-1.853800e+01
3.500000	-1.852770e+01
3.510000	-1.851840e+01
3.520000	-1.851010e+01
3.530000	-1.850250e+01
3.540000	-1.849580e+01
3.550000	-1.848990e+01
3.560000	-1.848500e+01
3.570000	-1.848080e+01
3.580000	-1.847740e+01
3.590000	-1.847480e+01
3.600000	-1.847290e+01
3.610000	-1.847190e+01
3.620000	-1.847160e+01
3.630000	-1.847200e+01
3.640000	-1.847300e+01
3.650000	-1.847480e+01
3.660000	-1.847730e+01
3.670000	-1.848050e+01
3.680000	-1.848440e+01
3.690000	-1.848890e+01
3.700000	-1.849410e+01
3.710000	-1.850000e+01
3.720000	-1.850650e+01
3.730000	-1.851360e+01
3.740000	-1.852140e+01
3.750000	-1.852980e+01
3.760000	-1.853880e+01
3.770000	-1.854850e+01
3.780000	-1.855870e+01
3.790000	-1.856960e+01
3.800000	-1.858110e+01
3.810000	-1.859320e+01
3.820000	-1.860590e+01
3.830000	-1.861930e+01
3.840000	-1.863320e+01
3.850000	-1.864770e+01
3.860000	-1.866280e+01
3.870000	-1.867850e+01
3.880000	-1.869480e+01
3.890000	-1.871170e+01
3.900000	-1.872920e+01
3.910000	-1.874730e+01
3.920000	-1.876590e+01
3.930000	-1.878510e+01
3.940000	-1.880490e+01
3.950000	-1.882520e+01
3.960000	-1.884620e+01
3.970000	-1.886760e+01
3.980000	-1.888960e+01
3.990000	-1.891220e+01
4.000000	-1.893520e+01
4.010000	-1.895890e+01
4.020000	-1.898300e+01
4.030000	-1.900770e+01
4.040000	-1.903280e+01
4.050000	-1.905850e+01
4.060000	-1.908470e+01
4.070000	-1.911130e+01
4.080000	-1.913840e+01
4.090000	-1.916590e+01
4.100000	-1.919390e+01
4.110000	-1.922250e+01
4.120000	-1.925150e+01
4.130000	-1.928080e+01
4.140000	-1.931050e+01
4.150000	-1.934070e+01
4.160000	-1.937130e+01
4.170000	-1.940230e+01
4.180000	-1.943350e+01
4.190000	-1.946520e+01
4.200000	-1.949710e+01
4.210000	-1.952950e+01
4.220000	-1.956220e+01
4.230000	-1.959510e+01
4.240000	-1.962840e+01
4.250000	-1.966180e+01
4.260000	-1.969570e+01
4.270000	-1.972980e+01
4.280000	-1.976410e+01
4.290000	-1.979860e+01
4.300000	-1.983340e+01
4.310000	-1.986840e+01
4.320000	-1.990360e+01
4.330000	-1.993890e+01
4.340000	-1.997440e+01
4.350000	-2.001000e+01
4.360000	-2.004590e+01
4.370000	-2.008180e+01
4.380000	-2.011790e+01
4.390000	-2.015400e+01
4.400000	-2.019010e+01
4.410000	-2.022650e+01
4.420000	-2.026280e+01
4.430000	-2.029930e+01
4.440000	-2.033570e+01
4.450000	-2.037220e+01
4.460000	-2.040890e+01
4.470000	-2.044560e+01
4.480000	-2.048220e+01
4.490000	-2.051880e+01
4.500000	-2.055530e+01
4.510000	-2.059180e+01
4.520000	-2.062830e+01
4.530000	-2.066470e+01
4.540000	-2.070100e+01
4.550000	-2.073730e+01
4.560000	-2.077370e+01
4.570000	-2.081000e+01
4.580000	-2.084610e+01
4.590000	-2.088220e+01
4.600000	-2.091810e+01
4.610000	-2.095390e+01
4.620000	-2.098960e+01
4.630000	-2.102520e+01
4.640000	-2.106060e+01
4.650000	-2.109590e+01
4.660000	-2.113110e+01
4.670000	-2.116610e+01
4.680000	-2.120090e+01
4.690000	-2.123560e+01
4.700000	-2.127010e+01
4.710000	-2.130450e+01
4.720000	-2.133870e+01
4.730000	-2.137270e+01
4.740000	-2.140650e+01
4.750000	-2.144020e+01
4.760000	-2.147360e+01
4.770000	-2.150690e+01
4.780000	-2.154000e+01
4.790000	-2.157280e+01
4.800000	-2.160550e+01
4.810000	-2.163790e+01
4.820000	-2.167020e+01
4.830000	-2.170220e+01
4.840000	-2.173400e+01
4.850000	-2.176560e+01
4.860000	-2.179700e+01
4.870000	-2.182810e+01
4.880000	-2.185910e+01
4.890000	-2.188980e+01
4.900000	-2.192030e+01
4.910000	-2.195060e+01
4.920000	-2.198070e+01
4.930000	-2.201050e+01
4.940000	-2.204010e+01
4.950000	-2.206950e+01
4.960000	-2.209870e+01
4.970000	-2.212760e+01
4.980000	-2.215630e+01
4.990000	-2.218480e+01
5.000000	-2.221300e+01
5.010000	-2.224110e+01
5.020000	-2.226890e+01
5.030000	-2.229650e+01
5.040000	-2.232380e+01
5.050000	-2.235090e+01
5.060000	-2.237760e+01
5.070000	-2.240410e+01
5.080000	-2.243050e+01
5.090000	-2.245660e+01
5.100000	-2.248260e+01
5.110000	-2.250850e+01
5.120000	-2.253410e+01
5.130000	-2.255950e+01
5.140000	-2.258470e+01
5.150000	-2.260960e+01
5.160000	-2.263430e+01
5.170000	-2.265870e+01
5.180000	-2.268300e+01
5.190000	-2.270700e+01
5.200000	-2.273080e+01
5.210000	-2.275440e+01
5.220000	-2.277780e+01
5.230000	-2.280100e+01
5.240000	-2.282400e+01
5.250000	-2.284680e+01
5.260000	-2.286940e+01
5.270000	-2.289180e+01
5.280000	-2.291400e+01
5.290000	-2.293600e+01
5.300000	-2.295780e+01
5.310000	-2.297940e+01
5.320000	-2.300070e+01
5.330000	-2.302190e+01
5.340000	-2.304300e+01
5.350000	-2.306380e+01
5.360000	-2.308440e+01
5.370000	-2.310490e+01
5.380000	-2.312520e+01
5.390000	-2.314530e+01
5.400000	-2.316520e+01
5.410000	-2.318500e+01
5.420000	-2.320450e+01
5.430000	-2.322390e+01
5.440000	-2.324320e+01
5.450000	-2.326220e+01
5.460000	-2.328110e+01
5.470000	-2.329980e+01
5.480000	-2.331840e+01
5.490000	-2.333680e+01
5.500000	-2.335500e+01
5.510000	-2.337310e+01
5.520000	-2.339100e+01
5.530000	-2.340880e+01
5.540000	-2.342640e+01
5.550000	-2.344390e+01
5.560000	-2.346120e+01
5.570000	-2.347830e+01
5.580000	-2.349530e+01
5.590000	-2.351220e+01
5.600000	-2.352890e+01
5.610000	-2.354550e+01
5.620000	-2.356190e+01
5.630000	-2.357820e+01
5.640000	-2.359440e+01
5.650000	-2.361040e+01
5.660000	-2.362630e+01
5.670000	-2.364200e+01
5.680000	-2.365760e+01
5.690000	-2.367310e+01
5.700000	-2.368840e+01
5.710000	-2.370360e+01
5.720000	-2.371860e+01
5.730000	-2.373360e+01
5.740000	-2.374840e+01
5.750000	-2.376310e+01
5.760000	-2.377770e+01
5.770000	-2.379220e+01
5.780000	-2.380660e+01
5.790000	-2.382080e+01
5.800000	-2.383490e+01
5.810000	-2.384890e+01
5.820000	-2.386280e+01
5.830000	-2.387660e+01
5.840000	-2.389030e+01
5.850000	-2.390390e+01
5.860000	-2.391730e+01
5.870000	-2.393070e+01
5.880000	-2.394390e+01
5.890000	-2.395710e+01
5.900000	-2.397010e+01
5.910000	-2.398300e+01
5.920000	-2.399590e+01
5.930000	-2.400860e+01
5.940000	-2.402120e+01
5.950000	-2.403380e+01
5.960000	-2.404620e+01
5.970000	-2.405860e+01
5.980000	-2.407090e+01
5.990000	-2.408300e+01
6.000000	-2.409510e+01
6.010000	-2.410710e+01
6.020000	-2.411900e+01
6.030000	-2.413080e+01
6.040000	-2.414250e+01
6.050000	-2.415410e+01
6.060000	-2.416560e+01
6.070000	-2.417710e+01
6.080000	-2.418840e+01
6.090000	-2.419970e+01
6.100000	-2.421090e+01
6.110000	-2.422200e+01
6.120000	-2.423300e+01
6.130000	-2.424400e+01
6.140000	-2.425480e+01
6.150000	-2.426560e+01
6.160000	-2.427640e+01
6.170000	-2.428700e+01
6.180000	-2.429760e+01
6.190000	-2.430810e+01
6.200000	-2.431850e+01
6.210000	-2.432890e+01
6.220000	-2.433920e+01
6.230000	-2.434940e+01
6.240000	-2.435950e+01
6.250000	-2.436960e+01
6.260000	-2.437960e+01
6.270000	-2.438950e+01
6.280000	-2.439930e+01
6.290000	-2.440910e+01
6.300000	-2.441890e+01
6.310000	-2.442850e+01
6.320000	-2.443810e+01
6.330000	-2.444760e+01
6.340000	-2.445710e+01
6.350000	-2.446650e+01
6.360000	-2.447580e+01
6.370000	-2.448510e+01
6.380000	-2.449430e+01
6.390000	-2.450350e+01
6.400000	-2.451260e+01
6.410000	-2.452160e+01
6.420000	-2.453060e+01
6.430000	-2.453950e+01
6.440000	-2.454830e+01
6.450000	-2.455710e+01
6.460000	-2.456590e+01
6.470000	-2.457460e+01
6.480000	-2.458330e+01
6.490000	-2.459180e+01
6.500000	-2.460040e+01
6.510000	-2.460890e+01
6.520000	-2.461730e+01
6.530000	-2.462570e+01
6.540000	-2.463400e+01
6.550000	-2.464220e+01
6.560000	-2.465040e+01
6.570000	-2.465860e+01
6.580000	-2.466670e+01
6.590000	-2.467480e+01
6.600000	-2.468280e+01
6.610000	-2.469080e+01
6.620000	-2.469870e+01
6.630000	-2.470660e+01
6.640000	-2.471440e+01
6.650000	-2.472220e+01
6.660000	-2.472990e+01
6.670000	-2.473760e+01
6.680000	-2.474520e+01
6.690000	-2.475280e+01
6.700000	-2.476040e+01
6.710000	-2.476790e+01
6.720000	-2.477530e+01
6.730000	-2.478270e+01
6.740000	-2.479010e+01
6.750000	-2.479740e+01
6.760000	-2.480470e+01
6.770000	-2.481200e+01
6.780000	-2.481920e+01
6.790000	-2.482640e+01
6.800000	-2.483350e+01
6.810000	-2.484060e+01
6.820000	-2.484770e+01
6.830000	-2.485470e+01
6.840000	-2.486160e+01
6.850000	-2.486860e+01
6.860000	-2.487550e+01
6.870000	-2.488230e+01
6.880000	-2.488910e+01
6.890000	-2.489590e+01
6.900000	-2.490270e+01
6.910000	-2.490940e+01
6.920000	-2.491600e+01
6.930000	-2.492270e+01
6.940000	-2.492930e+01
6.950000	-2.493580e+01
6.960000	-2.494240e+01
6.970000	-2.494890e+01
6.980000	-2.495530e+01
6.990000	-2.496180e+01
7.000000	-2.496820e+01
7.010000	-2.497450e+01
7.020000	-2.498080e+01
7.030000	-2.498710e+01
7.040000	-2.499340e+01
7.050000	-2.499960e+01
7.060000	-2.500580e+01
7.070000	-2.501190e+01
7.080000	-2.501810e+01
7.090000	-2.502420e+01
7.100000	-2.503020e+01
7.110000	-2.503630e+01
7.120000	-2.504230e+01
7.130000	-2.504820e+01
7.140000	-2.505420e+01
7.150000	-2.506010e+01
7.160000	-2.506600e+01
7.170000	-2.507190e+01
7.180000	-2.507770e+01
7.190000	-2.508350e+01
7.200000	-2.508920e+01
7.210000	-2.509480e+01
7.220000	-2.510040e+01
7.230000	-2.510600e+01
7.240000	-2.511160e+01
7.250000	-2.511730e+01
7.260000	-2.512300e+01
7.270000	-2.512860e+01
7.280000	-2.513420e+01
7.290000	-2.513980e+01
7.300000	-2.514530e+01
7.310000	-2.515080e+01
7.320000	-2.515620e+01
7.330000	-2.516160e+01
7.340000	-2.516700e+01
7.350000	-2.517240e+01
7.360000	-2.517770e+01
7.370000	-2.518300e+01
7.380000	-2.518830e+01
7.390000	-2.519350e+01
7.400000	-2.519880e+01
7.410000	-2.520400e+01
7.420000	-2.520920e+01
7.430000	-2.521430e+01
7.440000	-2.521940e+01
7.450000	-2.522450e+01
7.460000	-2.522960e+01
7.470000	-2.523470e+01
7.480000	-2.523970e+01
7.490000	-2.524470e+01
7.500000	-2.524970e+01
7.510000	-2.525470e+01
7.520000	-2.525960e+01
7.530000	-2.526460e+01
7.540000	-2.526950e+01
7.550000	-2.527440e+01
7.560000	-2.527920e+01
7.570000	-2.528410e+01
7.580000	-2.528890e+01
7.590000	-2.529370e+01
7.600000	-2.529840e+01
7.610000	-2.530320e+01
7.620000	-2.530790e+01
7.630000	-2.531260e+01
7.640000	-2.531730e+01
7.650000	-2.532200e+01
7.660000	-2.532660e+01
7.670000	-2.533120e+01
7.680000	-2.533580e+01
7.690000	-2.534040e+01
7.700000	-2.534500e+01
7.710000	-2.534950e+01
7.720000	-2.535410e+01
7.730000	-2.535860e+01
7.740000	-2.536310e+01
7.750000	-2.536750e+01
7.760000	-2.537200e+01
7.770000	-2.537640e+01
7.780000	-2.538080e+01
7.790000	-2.538520e+01
7.800000	-2.538960e+01
7.810000	-2.539390e+01
7.820000	-2.539830e+01
7.830000	-2.540260e+01
7.840000	-2.540690e+01
7.850000	-2.541110e+01
7.860000	-2.541540e+01
7.870000	-2.541960e+01
7.880000	-2.542380e+01
7.890000	-2.542790e+01
7.900000	-2.543210e+01
7.910000	-2.543630e+01
7.920000	-2.544050e+01
7.930000	-2.544460e+01
7.940000	-2.544880e+01
7.950000	-2.545290e+01
7.960000	-2.545700e+01
7.970000	-2.546100e+01
7.980000	-2.546510e+01
7.990000	-2.546910e+01
8.000000	-2.547320e+01


==> anc/Fig4_SCS_cg_real_T258.txt <==
# E(GeV)	Re_Tmatrix(GeV^-2)
0.000000	-1.379920e+01
0.010000	-1.380670e+01
0.020000	-1.381430e+01
0.030000	-1.382190e+01
0.040000	-1.382940e+01
0.050000	-1.383700e+01
0.060000	-1.384480e+01
0.070000	-1.385260e+01
0.080000	-1.386060e+01
0.090000	-1.386860e+01
0.100000	-1.387670e+01
0.110000	-1.388490e+01
0.120000	-1.389310e+01
0.130000	-1.390150e+01
0.140000	-1.390990e+01
0.150000	-1.391840e+01
0.160000	-1.392700e+01
0.170000	-1.393570e+01
0.180000	-1.394440e+01
0.190000	-1.395330e+01
0.200000	-1.396230e+01
0.210000	-1.397130e+01
0.220000	-1.398040e+01
0.230000	-1.398970e+01
0.240000	-1.399900e+01
0.250000	-1.400850e+01
0.260000	-1.401800e+01
0.270000	-1.402760e+01
0.280000	-1.403740e+01
0.290000	-1.404720e+01
0.300000	-1.405720e+01
0.310000	-1.406730e+01
0.320000	-1.407750e+01
0.330000	-1.408780e+01
0.340000	-1.409820e+01
0.350000	-1.410880e+01
0.360000	-1.411940e+01
0.370000	-1.413020e+01
0.380000	-1.414110e+01
0.390000	-1.415220e+01
0.400000	-1.416340e+01
0.410000	-1.417460e+01
0.420000	-1.418600e+01
0.430000	-1.419760e+01
0.440000	-1.420930e+01
0.450000	-1.422120e+01
0.460000	-1.423320e+01
0.470000	-1.424540e+01
0.480000	-1.425770e+01
0.490000	-1.427020e+01
0.500000	-1.428290e+01
0.510000	-1.429570e+01
0.520000	-1.430860e+01
0.530000	-1.432180e+01
0.540000	-1.433510e+01
0.550000	-1.434860e+01
0.560000	-1.436220e+01
0.570000	-1.437610e+01
0.580000	-1.439010e+01
0.590000	-1.440440e+01
0.600000	-1.441880e+01
0.610000	-1.443340e+01
0.620000	-1.444820e+01
0.630000	-1.446330e+01
0.640000	-1.447850e+01
0.650000	-1.449400e+01
0.660000	-1.450970e+01
0.670000	-1.452560e+01
0.680000	-1.454180e+01
0.690000	-1.455820e+01
0.700000	-1.457490e+01
0.710000	-1.459180e+01
0.720000	-1.460890e+01
0.730000	-1.462640e+01
0.740000	-1.464410e+01
0.750000	-1.466220e+01
0.760000	-1.468040e+01
0.770000	-1.469890e+01
0.780000	-1.471780e+01
0.790000	-1.473700e+01
0.800000	-1.475660e+01
0.810000	-1.477640e+01
0.820000	-1.479650e+01
0.830000	-1.481710e+01
0.840000	-1.483800e+01
0.850000	-1.485930e+01
0.860000	-1.488080e+01
0.870000	-1.490280e+01
0.880000	-1.492520e+01
0.890000	-1.494800e+01
0.900000	-1.497130e+01
0.910000	-1.499490e+01
0.920000	-1.501900e+01
0.930000	-1.504360e+01
0.940000	-1.506870e+01
0.950000	-1.509430e+01
0.960000	-1.512020e+01
0.970000	-1.514670e+01
0.980000	-1.517380e+01
0.990000	-1.520150e+01
1.000000	-1.522980e+01
1.010000	-1.525850e+01
1.020000	-1.528790e+01
1.030000	-1.531800e+01
1.040000	-1.534880e+01
1.050000	-1.538020e+01
1.060000	-1.541220e+01
1.070000	-1.544490e+01
1.080000	-1.547840e+01
1.090000	-1.551280e+01
1.100000	-1.554800e+01
1.110000	-1.558360e+01
1.120000	-1.562020e+01
1.130000	-1.565790e+01
1.140000	-1.569650e+01
1.150000	-1.573620e+01
1.160000	-1.577650e+01
1.170000	-1.581800e+01
1.180000	-1.586060e+01
1.190000	-1.590450e+01
1.200000	-1.594950e+01
1.210000	-1.599530e+01
1.220000	-1.604240e+01
1.230000	-1.609090e+01
1.240000	-1.614090e+01
1.250000	-1.619220e+01
1.260000	-1.624430e+01
1.270000	-1.629810e+01
1.280000	-1.635360e+01
1.290000	-1.641080e+01
1.300000	-1.646970e+01
1.310000	-1.652970e+01
1.320000	-1.659170e+01
1.330000	-1.665560e+01
1.340000	-1.672150e+01
1.350000	-1.678940e+01
1.360000	-1.685870e+01
1.370000	-1.693020e+01
1.380000	-1.700400e+01
1.390000	-1.708010e+01
1.400000	-1.715840e+01
1.410000	-1.723850e+01
1.420000	-1.732120e+01
1.430000	-1.740630e+01
1.440000	-1.749390e+01
1.450000	-1.758400e+01
1.460000	-1.767650e+01
1.470000	-1.777160e+01
1.480000	-1.786920e+01
1.490000	-1.796920e+01
1.500000	-1.807180e+01
1.510000	-1.817770e+01
1.520000	-1.828570e+01
1.530000	-1.839580e+01
1.540000	-1.850810e+01
1.550000	-1.862250e+01
1.560000	-1.874130e+01
1.570000	-1.886110e+01
1.580000	-1.898200e+01
1.590000	-1.910380e+01
1.600000	-1.922660e+01
1.610000	-1.935500e+01
1.620000	-1.948210e+01
1.630000	-1.960790e+01
1.640000	-1.973250e+01
1.650000	-1.985580e+01
1.660000	-1.998540e+01
1.670000	-2.011000e+01
1.680000	-2.022950e+01
1.690000	-2.034390e+01
1.700000	-2.045330e+01
1.710000	-2.056820e+01
1.720000	-2.067270e+01
1.730000	-2.076680e+01
1.740000	-2.085050e+01
1.750000	-2.092370e+01
1.760000	-2.099840e+01
1.770000	-2.105680e+01
1.780000	-2.109880e+01
1.790000	-2.112460e+01
1.800000	-2.113400e+01
1.810000	-2.113600e+01
1.820000	-2.111720e+01
1.830000	-2.107770e+01
1.840000	-2.101750e+01
1.850000	-2.093660e+01
1.860000	-2.083550e+01
1.870000	-2.071340e+01
1.880000	-2.057030e+01
1.890000	-2.040610e+01
1.900000	-2.022100e+01
1.910000	-2.000480e+01
1.920000	-1.977260e+01
1.930000	-1.952440e+01
1.940000	-1.926030e+01
1.950000	-1.898020e+01
1.960000	-1.866660e+01
1.970000	-1.834580e+01
1.980000	-1.801790e+01
1.990000	-1.768290e+01
2.000000	-1.734070e+01
2.010000	-1.697320e+01
2.020000	-1.660770e+01
2.030000	-1.624410e+01
2.040000	-1.588240e+01
2.050000	-1.552270e+01
2.060000	-1.515190e+01
2.070000	-1.478960e+01
2.080000	-1.443570e+01
2.090000	-1.409030e+01
2.100000	-1.375340e+01
2.110000	-1.341890e+01
2.120000	-1.309590e+01
2.130000	-1.278440e+01
2.140000	-1.248440e+01
2.150000	-1.219590e+01
2.160000	-1.191830e+01
2.170000	-1.165250e+01
2.180000	-1.139860e+01
2.190000	-1.115660e+01
2.200000	-1.092640e+01
2.210000	-1.071050e+01
2.220000	-1.050530e+01
2.230000	-1.031070e+01
2.240000	-1.012670e+01
2.250000	-9.953380e+00
2.260000	-9.794220e+00
2.270000	-9.643910e+00
2.280000	-9.502470e+00
2.290000	-9.369880e+00
2.300000	-9.246160e+00
2.310000	-9.135200e+00
2.320000	-9.031140e+00
2.330000	-8.934000e+00
2.340000	-8.843760e+00
2.350000	-8.760430e+00
2.360000	-8.687290e+00
2.370000	-8.619420e+00
2.380000	-8.556820e+00
2.390000	-8.499470e+00
2.400000	-8.447390e+00
2.410000	-8.403420e+00
2.420000	-8.363290e+00
2.430000	-8.326990e+00
2.440000	-8.294540e+00
2.450000	-8.265930e+00
2.460000	-8.243330e+00
2.470000	-8.223490e+00
2.480000	-8.206400e+00
2.490000	-8.192070e+00
2.500000	-8.180500e+00
2.510000	-8.173510e+00
2.520000	-8.168370e+00
2.530000	-8.165070e+00
2.540000	-8.163610e+00
2.550000	-8.164010e+00
2.560000	-8.167590e+00
2.570000	-8.172340e+00
2.580000	-8.178270e+00
2.590000	-8.185370e+00
2.600000	-8.193650e+00
2.610000	-8.204110e+00
2.620000	-8.215250e+00
2.630000	-8.227040e+00
2.640000	-8.239500e+00
2.650000	-8.252620e+00
2.660000	-8.267200e+00
2.670000	-8.282050e+00
2.680000	-8.297160e+00
2.690000	-8.312550e+00
2.700000	-8.328200e+00
2.710000	-8.344650e+00
2.720000	-8.361110e+00
2.730000	-8.377560e+00
2.740000	-8.394020e+00
2.750000	-8.410470e+00
2.760000	-8.427310e+00
2.770000	-8.443960e+00
2.780000	-8.460410e+00
2.790000	-8.476660e+00
2.800000	-8.492710e+00
2.810000	-8.508830e+00
2.820000	-8.524620e+00
2.830000	-8.540080e+00
2.840000	-8.555210e+00
2.850000	-8.570010e+00
2.860000	-8.584580e+00
2.870000	-8.598770e+00
2.880000	-8.612580e+00
2.890000	-8.626000e+00
2.900000	-8.639030e+00
2.910000	-8.651720e+00
2.920000	-8.664000e+00
2.930000	-8.675880e+00
2.940000	-8.687350e+00
2.950000	-8.698410e+00
2.960000	-8.709040e+00
2.970000	-8.719280e+00
2.980000	-8.729120e+00
2.990000	-8.738580e+00
3.000000	-8.747640e+00
3.010000	-8.756210e+00
3.020000	-8.764440e+00
3.030000	-8.772330e+00
3.040000	-8.779870e+00
3.050000	-8.787060e+00
3.060000	-8.793800e+00
3.070000	-8.800250e+00
3.080000	-8.806410e+00
3.090000	-8.812270e+00
3.100000	-8.817850e+00
3.110000	-8.822990e+00
3.120000	-8.827910e+00
3.130000	-8.832610e+00
3.140000	-8.837080e+00
3.150000	-8.841330e+00
3.160000	-8.845220e+00
3.170000	-8.848950e+00
3.180000	-8.852540e+00
3.190000	-8.855970e+00
3.200000	-8.859260e+00
3.210000	-8.862270e+00
3.220000	-8.865200e+00
3.230000	-8.868030e+00
3.240000	-8.870770e+00
3.250000	-8.873410e+00
3.260000	-8.875830e+00
3.270000	-8.878230e+00
3.280000	-8.880590e+00
3.290000	-8.882930e+00
3.300000	-8.885250e+00
3.310000	-8.887460e+00
3.320000	-8.889680e+00
3.330000	-8.891920e+00
3.340000	-8.894170e+00
3.350000	-8.896430e+00
3.360000	-8.898620e+00
3.370000	-8.900870e+00
3.380000	-8.903170e+00
3.390000	-8.905520e+00
3.400000	-8.907940e+00
3.410000	-8.910340e+00
3.420000	-8.912830e+00
3.430000	-8.915410e+00
3.440000	-8.918070e+00
3.450000	-8.920820e+00
3.460000	-8.923630e+00
3.470000	-8.926540e+00
3.480000	-8.929550e+00
3.490000	-8.932670e+00
3.500000	-8.935890e+00
3.510000	-8.939160e+00
3.520000	-8.942570e+00
3.530000	-8.946100e+00
3.540000	-8.949760e+00
3.550000	-8.953550e+00
3.560000	-8.957460e+00
3.570000	-8.961510e+00
3.580000	-8.965680e+00
3.590000	-8.969970e+00
3.600000	-8.974390e+00
3.610000	-8.978930e+00
3.620000	-8.983590e+00
3.630000	-8.988400e+00
3.640000	-8.993340e+00
3.650000	-8.998410e+00
3.660000	-9.003610e+00
3.670000	-9.008960e+00
3.680000	-9.014440e+00
3.690000	-9.020050e+00
3.700000	-9.025810e+00
3.710000	-9.031700e+00
3.720000	-9.037720e+00
3.730000	-9.043890e+00
3.740000	-9.050200e+00
3.750000	-9.056640e+00
3.760000	-9.063240e+00
3.770000	-9.069970e+00
3.780000	-9.076830e+00
3.790000	-9.083820e+00
3.800000	-9.090940e+00
3.810000	-9.098220e+00
3.820000	-9.105610e+00
3.830000	-9.113130e+00
3.840000	-9.120780e+00
3.850000	-9.128550e+00
3.860000	-9.136460e+00
3.870000	-9.144480e+00
3.880000	-9.152630e+00
3.890000	-9.160890e+00
3.900000	-9.169270e+00
3.910000	-9.177780e+00
3.920000	-9.186410e+00
3.930000	-9.195140e+00
3.940000	-9.203990e+00
3.950000	-9.212940e+00
3.960000	-9.222030e+00
3.970000	-9.231210e+00
3.980000	-9.240500e+00
3.990000	-9.249870e+00
4.000000	-9.259350e+00
4.010000	-9.268940e+00
4.020000	-9.278620e+00
4.030000	-9.288390e+00
4.040000	-9.298240e+00
4.050000	-9.308180e+00
4.060000	-9.318240e+00
4.070000	-9.328370e+00
4.080000	-9.338570e+00
4.090000	-9.348850e+00
4.100000	-9.359200e+00
4.110000	-9.369650e+00
4.120000	-9.380160e+00
4.130000	-9.390720e+00
4.140000	-9.401350e+00
4.150000	-9.412040e+00
4.160000	-9.422820e+00
4.170000	-9.433640e+00
4.180000	-9.444510e+00
4.190000	-9.455420e+00
4.200000	-9.466370e+00
4.210000	-9.477380e+00
4.220000	-9.488430e+00
4.230000	-9.499510e+00
4.240000	-9.510620e+00
4.250000	-9.521770e+00
4.260000	-9.532960e+00
4.270000	-9.544170e+00
4.280000	-9.555400e+00
4.290000	-9.566660e+00
4.300000	-9.577940e+00
4.310000	-9.589270e+00
4.320000	-9.600610e+00
4.330000	-9.611950e+00
4.340000	-9.623300e+00
4.350000	-9.634660e+00
4.360000	-9.646040e+00
4.370000	-9.657410e+00
4.380000	-9.668780e+00
4.390000	-9.680150e+00
4.400000	-9.691510e+00
4.410000	-9.702900e+00
4.420000	-9.714280e+00
4.430000	-9.725630e+00
4.440000	-9.736970e+00
4.450000	-9.748290e+00
4.460000	-9.759600e+00
4.470000	-9.770900e+00
4.480000	-9.782160e+00
4.490000	-9.793400e+00
4.500000	-9.804620e+00
4.510000	-9.815840e+00
4.520000	-9.827020e+00
4.530000	-9.838170e+00
4.540000	-9.849280e+00
4.550000	-9.860350e+00
4.560000	-9.871400e+00
4.570000	-9.882400e+00
4.580000	-9.893370e+00
4.590000	-9.904300e+00
4.600000	-9.915180e+00
4.610000	-9.926030e+00
4.620000	-9.936840e+00
4.630000	-9.947610e+00
4.640000	-9.958320e+00
4.650000	-9.968990e+00
4.660000	-9.979630e+00
4.670000	-9.990220e+00
4.680000	-1.000080e+01
4.690000	-1.001120e+01
4.700000	-1.002170e+01
4.710000	-1.003210e+01
4.720000	-1.004240e+01
4.730000	-1.005270e+01
4.740000	-1.006290e+01
4.750000	-1.007310e+01
4.760000	-1.008320e+01
4.770000	-1.009330e+01
4.780000	-1.010330e+01
4.790000	-1.011320e+01
4.800000	-1.012310e+01
4.810000	-1.013300e+01
4.820000	-1.014270e+01
4.830000	-1.015250e+01
4.840000	-1.016210e+01
4.850000	-1.017170e+01
4.860000	-1.018130e+01
4.870000	-1.019070e+01
4.880000	-1.020010e+01
4.890000	-1.020950e+01
4.900000	-1.021880e+01
4.910000	-1.022800e+01
4.920000	-1.023720e+01
4.930000	-1.024630e+01
4.940000	-1.025540e+01
4.950000	-1.026440e+01
4.960000	-1.027330e+01
4.970000	-1.028220e+01
4.980000	-1.029100e+01
4.990000	-1.029980e+01
5.000000	-1.030850e+01
5.010000	-1.031710e+01
5.020000	-1.032570e+01
5.030000	-1.033420e+01
5.040000	-1.034260e+01
5.050000	-1.035100e+01
5.060000	-1.035930e+01
5.070000	-1.036760e+01
5.080000	-1.037580e+01
5.090000	-1.038390e+01
5.100000	-1.039200e+01
5.110000	-1.040000e+01
5.120000	-1.040800e+01
5.130000	-1.041590e+01
5.140000	-1.042370e+01
5.150000	-1.043150e+01
5.160000	-1.043930e+01
5.170000	-1.044690e+01
5.180000	-1.045450e+01
5.190000	-1.046210e+01
5.200000	-1.046960e+01
5.210000	-1.047700e+01
5.220000	-1.048440e+01
5.230000	-1.049170e+01
5.240000	-1.049900e+01
5.250000	-1.050620e+01
5.260000	-1.051340e+01
5.270000	-1.052050e+01
5.280000	-1.052750e+01
5.290000	-1.053450e+01
5.300000	-1.054150e+01
5.310000	-1.054840e+01
5.320000	-1.055520e+01
5.330000	-1.056200e+01
5.340000	-1.056870e+01
5.350000	-1.057540e+01
5.360000	-1.058200e+01
5.370000	-1.058860e+01
5.380000	-1.059510e+01
5.390000	-1.060160e+01
5.400000	-1.060800e+01
5.410000	-1.061440e+01
5.420000	-1.062070e+01
5.430000	-1.062700e+01
5.440000	-1.063320e+01
5.450000	-1.063940e+01
5.460000	-1.064550e+01
5.470000	-1.065160e+01
5.480000	-1.065760e+01
5.490000	-1.066360e+01
5.500000	-1.066960e+01
5.510000	-1.067560e+01
5.520000	-1.068150e+01
5.530000	-1.068730e+01
5.540000	-1.069300e+01
5.550000	-1.069860e+01
5.560000	-1.070390e+01
5.570000	-1.070910e+01
5.580000	-1.071440e+01
5.590000	-1.071970e+01
5.600000	-1.072500e+01
5.610000	-1.073030e+01
5.620000	-1.073570e+01
5.630000	-1.074100e+01
5.640000	-1.074640e+01
5.650000	-1.075180e+01
5.660000	-1.075750e+01
5.670000	-1.076310e+01
5.680000	-1.076860e+01
5.690000	-1.077400e+01
5.700000	-1.077930e+01
5.710000	-1.078440e+01
5.720000	-1.078940e+01
5.730000	-1.079440e+01
5.740000	-1.079930e+01
5.750000	-1.080420e+01
5.760000	-1.080910e+01
5.770000	-1.081390e+01
5.780000	-1.081880e+01
5.790000	-1.082350e+01
5.800000	-1.082830e+01
5.810000	-1.083290e+01
5.820000	-1.083760e+01
5.830000	-1.084220e+01
5.840000	-1.084680e+01
5.850000	-1.085140e+01
5.860000	-1.085590e+01
5.870000	-1.086040e+01
5.880000	-1.086490e+01
5.890000	-1.086930e+01
5.900000	-1.087370e+01
5.910000	-1.087810e+01
5.920000	-1.088250e+01
5.930000	-1.088680e+01
5.940000	-1.089100e+01
5.950000	-1.089520e+01
5.960000	-1.089910e+01
5.970000	-1.090310e+01
5.980000	-1.090710e+01
5.990000	-1.091110e+01
6.000000	-1.091520e+01
6.010000	-1.091940e+01
6.020000	-1.092370e+01
6.030000	-1.092790e+01
6.040000	-1.093200e+01
6.050000	-1.093600e+01
6.060000	-1.093990e+01
6.070000	-1.094380e+01
6.080000	-1.094770e+01
6.090000	-1.095160e+01
6.100000	-1.095540e+01
6.110000	-1.095910e+01
6.120000	-1.096290e+01
6.130000	-1.096660e+01
6.140000	-1.097030e+01
6.150000	-1.097400e+01
6.160000	-1.097770e+01
6.170000	-1.098130e+01
6.180000	-1.098490e+01
6.190000	-1.098850e+01
6.200000	-1.099210e+01
6.210000	-1.099570e+01
6.220000	-1.099920e+01
6.230000	-1.100270e+01
6.240000	-1.100620e+01
6.250000	-1.100970e+01
6.260000	-1.101310e+01
6.270000	-1.101660e+01
6.280000	-1.101990e+01
6.290000	-1.102330e+01
6.300000	-1.102670e+01
6.310000	-1.103000e+01
6.320000	-1.103330e+01
6.330000	-1.103660e+01
6.340000	-1.103990e+01
6.350000	-1.104310e+01
6.360000	-1.104630e+01
6.370000	-1.104950e+01
6.380000	-1.105270e+01
6.390000	-1.105590e+01
6.400000	-1.105900e+01
6.410000	-1.106220e+01
6.420000	-1.106530e+01
6.430000	-1.106840e+01
6.440000	-1.107140e+01
6.450000	-1.107450e+01
6.460000	-1.107750e+01
6.470000	-1.108050e+01
6.480000	-1.108350e+01
6.490000	-1.108640e+01
6.500000	-1.108940e+01
6.510000	-1.109230e+01
6.520000	-1.109520e+01
6.530000	-1.109810e+01
6.540000	-1.110100e+01
6.550000	-1.110390e+01
6.560000	-1.110670e+01
6.570000	-1.110960e+01
6.580000	-1.111240e+01
6.590000	-1.111520e+01
6.600000	-1.111790e+01
6.610000	-1.112070e+01
6.620000	-1.112340e+01
6.630000	-1.112620e+01
6.640000	-1.112890e+01
6.650000	-1.113160e+01
6.660000	-1.113430e+01
6.670000	-1.113700e+01
6.680000	-1.113960e+01
6.690000	-1.114230e+01
6.700000	-1.114490e+01
6.710000	-1.114750e+01
6.720000	-1.115010e+01
6.730000	-1.115260e+01
6.740000	-1.115520e+01
6.750000	-1.115770e+01
6.760000	-1.116030e+01
6.770000	-1.116280e+01
6.780000	-1.116530e+01
6.790000	-1.116780e+01
6.800000	-1.117030e+01
6.810000	-1.117280e+01
6.820000	-1.117530e+01
6.830000	-1.117770e+01
6.840000	-1.118010e+01
6.850000	-1.118260e+01
6.860000	-1.118500e+01
6.870000	-1.118740e+01
6.880000	-1.118970e+01
6.890000	-1.119210e+01
6.900000	-1.119450e+01
6.910000	-1.119680e+01
6.920000	-1.119910e+01
6.930000	-1.120140e+01
6.940000	-1.120380e+01
6.950000	-1.120600e+01
6.960000	-1.120830e+01
6.970000	-1.121060e+01
6.980000	-1.121280e+01
6.990000	-1.121510e+01
7.000000	-1.121730e+01
7.010000	-1.121950e+01
7.020000	-1.122170e+01
7.030000	-1.122390e+01
7.040000	-1.122610e+01
7.050000	-1.122830e+01
7.060000	-1.123050e+01
7.070000	-1.123260e+01
7.080000	-1.123480e+01
7.090000	-1.123690e+01
7.100000	-1.123910e+01
7.110000	-1.124120e+01
7.120000	-1.124330e+01
7.130000	-1.124530e+01
7.140000	-1.124740e+01
7.150000	-1.124950e+01
7.160000	-1.125160e+01
7.170000	-1.125360e+01
7.180000	-1.125570e+01
7.190000	-1.125770e+01
7.200000	-1.125970e+01
7.210000	-1.126170e+01
7.220000	-1.126370e+01
7.230000	-1.126570e+01
7.240000	-1.126770e+01
7.250000	-1.126970e+01
7.260000	-1.127160e+01
7.270000	-1.127360e+01
7.280000	-1.127550e+01
7.290000	-1.127750e+01
7.300000	-1.127940e+01
7.310000	-1.128130e+01
7.320000	-1.128320e+01
7.330000	-1.128510e+01
7.340000	-1.128700e+01
7.350000	-1.128890e+01
7.360000	-1.129080e+01
7.370000	-1.129260e+01
7.380000	-1.129450e+01
7.390000	-1.129630e+01
7.400000	-1.129820e+01
7.410000	-1.130000e+01
7.420000	-1.130180e+01
7.430000	-1.130360e+01
7.440000	-1.130540e+01
7.450000	-1.130720e+01
7.460000	-1.130900e+01
7.470000	-1.131080e+01
7.480000	-1.131260e+01
7.490000	-1.131430e+01
7.500000	-1.131610e+01
7.510000	-1.131780e+01
7.520000	-1.131960e+01
7.530000	-1.132130e+01
7.540000	-1.132300e+01
7.550000	-1.132470e+01
7.560000	-1.132640e+01
7.570000	-1.132810e+01
7.580000	-1.132980e+01
7.590000	-1.133150e+01
7.600000	-1.133320e+01
7.610000	-1.133490e+01
7.620000	-1.133650e+01
7.630000	-1.133820e+01
7.640000	-1.133990e+01
7.650000	-1.134150e+01
7.660000	-1.134310e+01
7.670000	-1.134480e+01
7.680000	-1.134640e+01
7.690000	-1.134800e+01
7.700000	-1.134960e+01
7.710000	-1.135120e+01
7.720000	-1.135280e+01
7.730000	-1.135440e+01
7.740000	-1.135600e+01
7.750000	-1.135760e+01
7.760000	-1.135910e+01
7.770000	-1.136070e+01
7.780000	-1.136220e+01
7.790000	-1.136380e+01
7.800000	-1.136530e+01
7.810000	-1.136690e+01
7.820000	-1.136840e+01
7.830000	-1.136990e+01
7.840000	-1.137140e+01
7.850000	-1.137290e+01
7.860000	-1.137440e+01
7.870000	-1.137590e+01
7.880000	-1.137740e+01
7.890000	-1.137890e+01
7.900000	-1.138040e+01
7.910000	-1.138190e+01
7.920000	-1.138330e+01
7.930000	-1.138480e+01
7.940000	-1.138620e+01
7.950000	-1.138770e+01
7.960000	-1.138910e+01
7.970000	-1.139060e+01
7.980000	-1.139200e+01
7.990000	-1.139340e+01
8.000000	-1.139490e+01


==> anc/Fig4_SCS_cg_real_T320.txt <==
# E(GeV)	Re_Tmatrix(GeV^-2)
0.000000	-7.707220e+00
0.010000	-7.711240e+00
0.020000	-7.715260e+00
0.030000	-7.719280e+00
0.040000	-7.723300e+00
0.050000	-7.727320e+00
0.060000	-7.731430e+00
0.070000	-7.735590e+00
0.080000	-7.739790e+00
0.090000	-7.744030e+00
0.100000	-7.748320e+00
0.110000	-7.752650e+00
0.120000	-7.757020e+00
0.130000	-7.761450e+00
0.140000	-7.765920e+00
0.150000	-7.770440e+00
0.160000	-7.775000e+00
0.170000	-7.779610e+00
0.180000	-7.784280e+00
0.190000	-7.789000e+00
0.200000	-7.793770e+00
0.210000	-7.798570e+00
0.220000	-7.803440e+00
0.230000	-7.808360e+00
0.240000	-7.813350e+00
0.250000	-7.818390e+00
0.260000	-7.823500e+00
0.270000	-7.828660e+00
0.280000	-7.833890e+00
0.290000	-7.839170e+00
0.300000	-7.844520e+00
0.310000	-7.849920e+00
0.320000	-7.855390e+00
0.330000	-7.860920e+00
0.340000	-7.866530e+00
0.350000	-7.872210e+00
0.360000	-7.877940e+00
0.370000	-7.883750e+00
0.380000	-7.889630e+00
0.390000	-7.895600e+00
0.400000	-7.901640e+00
0.410000	-7.907740e+00
0.420000	-7.913930e+00
0.430000	-7.920200e+00
0.440000	-7.926550e+00
0.450000	-7.933000e+00
0.460000	-7.939500e+00
0.470000	-7.946100e+00
0.480000	-7.952790e+00
0.490000	-7.959590e+00
0.500000	-7.966480e+00
0.510000	-7.973440e+00
0.520000	-7.980510e+00
0.530000	-7.987690e+00
0.540000	-7.994980e+00
0.550000	-8.002370e+00
0.560000	-8.009840e+00
0.570000	-8.017430e+00
0.580000	-8.025150e+00
0.590000	-8.032980e+00
0.600000	-8.040930e+00
0.610000	-8.048970e+00
0.620000	-8.057150e+00
0.630000	-8.065460e+00
0.640000	-8.073910e+00
0.650000	-8.082490e+00
0.660000	-8.091170e+00
0.670000	-8.100010e+00
0.680000	-8.109000e+00
0.690000	-8.118150e+00
0.700000	-8.127460e+00
0.710000	-8.136870e+00
0.720000	-8.146470e+00
0.730000	-8.156240e+00
0.740000	-8.166180e+00
0.750000	-8.176300e+00
0.760000	-8.186540e+00
0.770000	-8.196980e+00
0.780000	-8.207630e+00
0.790000	-8.218490e+00
0.800000	-8.229550e+00
0.810000	-8.240760e+00
0.820000	-8.252210e+00
0.830000	-8.263890e+00
0.840000	-8.275800e+00
0.850000	-8.287950e+00
0.860000	-8.300260e+00
0.870000	-8.312840e+00
0.880000	-8.325690e+00
0.890000	-8.338810e+00
0.900000	-8.352210e+00
0.910000	-8.365760e+00
0.920000	-8.379640e+00
0.930000	-8.393850e+00
0.940000	-8.408390e+00
0.950000	-8.423260e+00
0.960000	-8.438380e+00
0.970000	-8.453870e+00
0.980000	-8.469720e+00
0.990000	-8.485950e+00
1.000000	-8.502540e+00
1.010000	-8.519350e+00
1.020000	-8.536600e+00
1.030000	-8.554300e+00
1.040000	-8.572460e+00
1.050000	-8.591060e+00
1.060000	-8.610010e+00
1.070000	-8.629460e+00
1.080000	-8.649420e+00
1.090000	-8.669890e+00
1.100000	-8.690870e+00
1.110000	-8.712130e+00
1.120000	-8.734010e+00
1.130000	-8.756520e+00
1.140000	-8.779670e+00
1.150000	-8.803440e+00
1.160000	-8.827710e+00
1.170000	-8.852680e+00
1.180000	-8.878340e+00
1.190000	-8.904710e+00
1.200000	-8.931770e+00
1.210000	-8.959310e+00
1.220000	-8.987660e+00
1.230000	-9.016820e+00
1.240000	-9.046780e+00
1.250000	-9.077540e+00
1.260000	-9.108970e+00
1.270000	-9.141280e+00
1.280000	-9.174460e+00
1.290000	-9.208520e+00
1.300000	-9.243450e+00
1.310000	-9.279260e+00
1.320000	-9.315940e+00
1.330000	-9.353500e+00
1.340000	-9.391940e+00
1.350000	-9.431250e+00
1.360000	-9.471640e+00
1.370000	-9.512810e+00
1.380000	-9.554740e+00
1.390000	-9.597450e+00
1.400000	-9.640920e+00
1.410000	-9.685810e+00
1.420000	-9.731150e+00
1.430000	-9.776930e+00
1.440000	-9.823170e+00
1.450000	-9.869860e+00
1.460000	-9.918230e+00
1.470000	-9.966440e+00
1.480000	-1.001450e+01
1.490000	-1.006230e+01
1.500000	-1.011000e+01
1.510000	-1.015960e+01
1.520000	-1.020790e+01
1.530000	-1.025510e+01
1.540000	-1.030110e+01
1.550000	-1.034600e+01
1.560000	-1.039230e+01
1.570000	-1.043620e+01
1.580000	-1.047750e+01
1.590000	-1.051640e+01
1.600000	-1.055280e+01
1.610000	-1.058960e+01
1.620000	-1.062250e+01
1.630000	-1.065130e+01
1.640000	-1.067620e+01
1.650000	-1.069710e+01
1.660000	-1.071660e+01
1.670000	-1.073070e+01
1.680000	-1.073960e+01
1.690000	-1.074320e+01
1.700000	-1.074140e+01
1.710000	-1.073570e+01
1.720000	-1.072400e+01
1.730000	-1.070630e+01
1.740000	-1.068260e+01
1.750000	-1.065300e+01
1.760000	-1.061680e+01
1.770000	-1.057500e+01
1.780000	-1.052730e+01
1.790000	-1.047390e+01
1.800000	-1.041480e+01
1.810000	-1.034760e+01
1.820000	-1.027580e+01
1.830000	-1.019940e+01
1.840000	-1.011830e+01
1.850000	-1.003270e+01
1.860000	-9.939000e+00
1.870000	-9.842430e+00
1.880000	-9.743010e+00
1.890000	-9.640740e+00
1.900000	-9.535620e+00
1.910000	-9.423890e+00
1.920000	-9.311200e+00
1.930000	-9.197520e+00
1.940000	-9.082870e+00
1.950000	-8.967250e+00
1.960000	-8.847420e+00
1.970000	-8.728240e+00
1.980000	-8.609690e+00
1.990000	-8.491780e+00
2.000000	-8.374520e+00
2.010000	-8.255600e+00
2.020000	-8.138470e+00
2.030000	-8.023130e+00
2.040000	-7.909580e+00
2.050000	-7.797820e+00
2.060000	-7.686530e+00
2.070000	-7.577690e+00
2.080000	-7.471310e+00
2.090000	-7.367380e+00
2.100000	-7.265900e+00
2.110000	-7.166350e+00
2.120000	-7.069520e+00
2.130000	-6.975390e+00
2.140000	-6.883980e+00
2.150000	-6.795290e+00
2.160000	-6.709340e+00
2.170000	-6.626080e+00
2.180000	-6.545530e+00
2.190000	-6.467660e+00
2.200000	-6.392490e+00
2.210000	-6.320400e+00
2.220000	-6.250810e+00
2.230000	-6.183730e+00
2.240000	-6.119150e+00
2.250000	-6.057080e+00
2.260000	-5.998070e+00
2.270000	-5.941280e+00
2.280000	-5.886720e+00
2.290000	-5.834380e+00
2.300000	-5.784270e+00
2.310000	-5.736960e+00
2.320000	-5.691590e+00
2.330000	-5.648150e+00
2.340000	-5.606650e+00
2.350000	-5.567080e+00
2.360000	-5.530050e+00
2.370000	-5.494650e+00
2.380000	-5.460880e+00
2.390000	-5.428740e+00
2.400000	-5.398220e+00
2.410000	-5.369890e+00
2.420000	-5.342910e+00
2.430000	-5.317280e+00
2.440000	-5.293000e+00
2.450000	-5.270070e+00
2.460000	-5.248980e+00
2.470000	-5.229000e+00
2.480000	-5.210130e+00
2.490000	-5.192360e+00
2.500000	-5.175690e+00
2.510000	-5.160570e+00
2.520000	-5.146340e+00
2.530000	-5.132980e+00
2.540000	-5.120500e+00
2.550000	-5.108900e+00
2.560000	-5.098540e+00
2.570000	-5.088880e+00
2.580000	-5.079910e+00
2.590000	-5.071650e+00
2.600000	-5.064080e+00
2.610000	-5.057530e+00
2.620000	-5.051520e+00
2.630000	-5.046040e+00
2.640000	-5.041110e+00
2.650000	-5.036710e+00
2.660000	-5.033100e+00
2.670000	-5.029900e+00
2.680000	-5.027110e+00
2.690000	-5.024730e+00
2.700000	-5.022750e+00
2.710000	-5.021410e+00
2.720000	-5.020360e+00
2.730000	-5.019610e+00
2.740000	-5.019150e+00
2.750000	-5.018990e+00
2.760000	-5.019300e+00
2.770000	-5.019820e+00
2.780000	-5.020550e+00
2.790000	-5.021490e+00
2.800000	-5.022640e+00
2.810000	-5.024140e+00
2.820000	-5.025780e+00
2.830000	-5.027570e+00
2.840000	-5.029490e+00
2.850000	-5.031560e+00
2.860000	-5.033870e+00
2.870000	-5.036280e+00
2.880000	-5.038770e+00
2.890000	-5.041360e+00
2.900000	-5.044040e+00
2.910000	-5.046890e+00
2.920000	-5.049790e+00
2.930000	-5.052740e+00
2.940000	-5.055750e+00
2.950000	-5.058800e+00
2.960000	-5.061960e+00
2.970000	-5.065140e+00
2.980000	-5.068350e+00
2.990000	-5.071590e+00
3.000000	-5.074850e+00
3.010000	-5.078180e+00
3.020000	-5.081510e+00
3.030000	-5.084860e+00
3.040000	-5.088210e+00
3.050000	-5.091580e+00
3.060000	-5.094970e+00
3.070000	-5.098360e+00
3.080000	-5.101760e+00
3.090000	-5.105160e+00
3.100000	-5.108570e+00
3.110000	-5.111990e+00
3.120000	-5.115410e+00
3.130000	-5.118830e+00
3.140000	-5.122250e+00
3.150000	-5.125660e+00
3.160000	-5.129070e+00
3.170000	-5.132470e+00
3.180000	-5.135880e+00
3.190000	-5.139280e+00
3.200000	-5.142680e+00
3.210000	-5.146060e+00
3.220000	-5.149460e+00
3.230000	-5.152850e+00
3.240000	-5.156250e+00
3.250000	-5.159650e+00
3.260000	-5.163060e+00
3.270000	-5.166470e+00
3.280000	-5.169880e+00
3.290000	-5.173310e+00
3.300000	-5.176740e+00
3.310000	-5.180150e+00
3.320000	-5.183590e+00
3.330000	-5.187040e+00
3.340000	-5.190500e+00
3.350000	-5.193980e+00
3.360000	-5.197480e+00
3.370000	-5.200990e+00
3.380000	-5.204510e+00
3.390000	-5.208050e+00
3.400000	-5.211610e+00
3.410000	-5.215160e+00
3.420000	-5.218730e+00
3.430000	-5.222330e+00
3.440000	-5.225950e+00
3.450000	-5.229590e+00
3.460000	-5.233250e+00
3.470000	-5.236940e+00
3.480000	-5.240660e+00
3.490000	-5.244400e+00
3.500000	-5.248170e+00
3.510000	-5.251970e+00
3.520000	-5.255790e+00
3.530000	-5.259650e+00
3.540000	-5.263530e+00
3.550000	-5.267450e+00
3.560000	-5.271390e+00
3.570000	-5.275360e+00
3.580000	-5.279360e+00
3.590000	-5.283400e+00
3.600000	-5.287470e+00
3.610000	-5.291570e+00
3.620000	-5.295700e+00
3.630000	-5.299870e+00
3.640000	-5.304070e+00
3.650000	-5.308300e+00
3.660000	-5.312560e+00
3.670000	-5.316860e+00
3.680000	-5.321190e+00
3.690000	-5.325550e+00
3.700000	-5.329950e+00
3.710000	-5.334380e+00
3.720000	-5.338840e+00
3.730000	-5.343340e+00
3.740000	-5.347880e+00
3.750000	-5.352440e+00
3.760000	-5.357050e+00
3.770000	-5.361680e+00
3.780000	-5.366350e+00
3.790000	-5.371050e+00
3.800000	-5.375780e+00
3.810000	-5.380540e+00
3.820000	-5.385330e+00
3.830000	-5.390150e+00
3.840000	-5.395010e+00
3.850000	-5.399890e+00
3.860000	-5.404810e+00
3.870000	-5.409760e+00
3.880000	-5.414730e+00
3.890000	-5.419730e+00
3.900000	-5.424760e+00
3.910000	-5.429820e+00
3.920000	-5.434900e+00
3.930000	-5.440010e+00
3.940000	-5.445140e+00
3.950000	-5.450290e+00
3.960000	-5.455470e+00
3.970000	-5.460680e+00
3.980000	-5.465900e+00
3.990000	-5.471150e+00
4.000000	-5.476410e+00
4.010000	-5.481700e+00
4.020000	-5.487000e+00
4.030000	-5.492320e+00
4.040000	-5.497660e+00
4.050000	-5.503010e+00
4.060000	-5.508390e+00
4.070000	-5.513780e+00
4.080000	-5.519180e+00
4.090000	-5.524590e+00
4.100000	-5.530010e+00
4.110000	-5.535450e+00
4.120000	-5.540900e+00
4.130000	-5.546360e+00
4.140000	-5.551820e+00
4.150000	-5.557290e+00
4.160000	-5.562770e+00
4.170000	-5.568260e+00
4.180000	-5.573750e+00
4.190000	-5.579250e+00
4.200000	-5.584750e+00
4.210000	-5.590260e+00
4.220000	-5.595770e+00
4.230000	-5.601270e+00
4.240000	-5.606780e+00
4.250000	-5.612280e+00
4.260000	-5.617790e+00
4.270000	-5.623300e+00
4.280000	-5.628790e+00
4.290000	-5.634290e+00
4.300000	-5.639770e+00
4.310000	-5.645260e+00
4.320000	-5.650740e+00
4.330000	-5.656210e+00
4.340000	-5.661670e+00
4.350000	-5.667130e+00
4.360000	-5.672580e+00
4.370000	-5.678020e+00
4.380000	-5.683440e+00
4.390000	-5.688860e+00
4.400000	-5.694260e+00
4.410000	-5.699650e+00
4.420000	-5.705020e+00
4.430000	-5.710390e+00
4.440000	-5.715730e+00
4.450000	-5.721060e+00
4.460000	-5.726380e+00
4.470000	-5.731690e+00
4.480000	-5.736970e+00
4.490000	-5.742240e+00
4.500000	-5.747490e+00
4.510000	-5.752720e+00
4.520000	-5.757930e+00
4.530000	-5.763120e+00
4.540000	-5.768290e+00
4.550000	-5.773440e+00
4.560000	-5.778580e+00
4.570000	-5.783700e+00
4.580000	-5.788790e+00
4.590000	-5.793860e+00
4.600000	-5.798910e+00
4.610000	-5.803940e+00
4.620000	-5.808940e+00
4.630000	-5.813920e+00
4.640000	-5.818880e+00
4.650000	-5.823810e+00
4.660000	-5.828720e+00
4.670000	-5.833610e+00
4.680000	-5.838460e+00
4.690000	-5.843300e+00
4.700000	-5.848100e+00
4.710000	-5.852880e+00
4.720000	-5.857630e+00
4.730000	-5.862360e+00
4.740000	-5.867060e+00
4.750000	-5.871730e+00
4.760000	-5.876380e+00
4.770000	-5.881000e+00
4.780000	-5.885590e+00
4.790000	-5.890160e+00
4.800000	-5.894700e+00
4.810000	-5.899220e+00
4.820000	-5.903720e+00
4.830000	-5.908190e+00
4.840000	-5.912630e+00
4.850000	-5.917040e+00
4.860000	-5.921420e+00
4.870000	-5.925780e+00
4.880000	-5.930100e+00
4.890000	-5.934400e+00
4.900000	-5.938670e+00
4.910000	-5.942920e+00
4.920000	-5.947140e+00
4.930000	-5.951330e+00
4.940000	-5.955490e+00
4.950000	-5.959620e+00
4.960000	-5.963720e+00
4.970000	-5.967800e+00
4.980000	-5.971850e+00
4.990000	-5.975870e+00
5.000000	-5.979860e+00
5.010000	-5.983840e+00
5.020000	-5.987780e+00
5.030000	-5.991700e+00
5.040000	-5.995590e+00
5.050000	-5.999450e+00
5.060000	-6.003280e+00
5.070000	-6.007090e+00
5.080000	-6.010870e+00
5.090000	-6.014630e+00
5.100000	-6.018350e+00
5.110000	-6.022060e+00
5.120000	-6.025730e+00
5.130000	-6.029380e+00
5.140000	-6.033010e+00
5.150000	-6.036600e+00
5.160000	-6.040170e+00
5.170000	-6.043720e+00
5.180000	-6.047240e+00
5.190000	-6.050730e+00
5.200000	-6.054200e+00
5.210000	-6.057650e+00
5.220000	-6.061070e+00
5.230000	-6.064460e+00
5.240000	-6.067830e+00
5.250000	-6.071180e+00
5.260000	-6.074500e+00
5.270000	-6.077790e+00
5.280000	-6.081070e+00
5.290000	-6.084310e+00
5.300000	-6.087540e+00
5.310000	-6.090730e+00
5.320000	-6.093910e+00
5.330000	-6.097060e+00
5.340000	-6.100190e+00
5.350000	-6.103300e+00
5.360000	-6.106380e+00
5.370000	-6.109440e+00
5.380000	-6.112480e+00
5.390000	-6.115500e+00
5.400000	-6.118500e+00
5.410000	-6.121470e+00
5.420000	-6.124420e+00
5.430000	-6.127350e+00
5.440000	-6.130250e+00
5.450000	-6.133140e+00
5.460000	-6.136000e+00
5.470000	-6.138850e+00
5.480000	-6.141670e+00
5.490000	-6.144470e+00
5.500000	-6.147250e+00
5.510000	-6.150010e+00
5.520000	-6.152750e+00
5.530000	-6.155470e+00
5.540000	-6.158170e+00
5.550000	-6.160850e+00
5.560000	-6.163510e+00
5.570000	-6.166150e+00
5.580000	-6.168770e+00
5.590000	-6.171370e+00
5.600000	-6.173960e+00
5.610000	-6.176520e+00
5.620000	-6.179060e+00
5.630000	-6.181590e+00
5.640000	-6.184100e+00
5.650000	-6.186590e+00
5.660000	-6.189070e+00
5.670000	-6.191520e+00
5.680000	-6.193960e+00
5.690000	-6.196380e+00
5.700000	-6.198780e+00
5.710000	-6.201160e+00
5.720000	-6.203520e+00
5.730000	-6.205870e+00
5.740000	-6.208190e+00
5.750000	-6.210510e+00
5.760000	-6.212800e+00
5.770000	-6.215090e+00
5.780000	-6.217350e+00
5.790000	-6.219610e+00
5.800000	-6.221840e+00
5.810000	-6.224070e+00
5.820000	-6.226270e+00
5.830000	-6.228470e+00
5.840000	-6.230650e+00
5.850000	-6.232810e+00
5.860000	-6.234970e+00
5.870000	-6.237110e+00
5.880000	-6.239230e+00
5.890000	-6.241340e+00
5.900000	-6.243440e+00
5.910000	-6.245510e+00
5.920000	-6.247570e+00
5.930000	-6.249620e+00
5.940000	-6.251660e+00
5.950000	-6.253680e+00
5.960000	-6.255700e+00
5.970000	-6.257700e+00
5.980000	-6.259680e+00
5.990000	-6.261650e+00
6.000000	-6.263610e+00
6.010000	-6.265550e+00
6.020000	-6.267480e+00
6.030000	-6.269390e+00
6.040000	-6.271290e+00
6.050000	-6.273170e+00
6.060000	-6.275030e+00
6.070000	-6.276890e+00
6.080000	-6.278730e+00
6.090000	-6.280560e+00
6.100000	-6.282370e+00
6.110000	-6.284180e+00
6.120000	-6.285970e+00
6.130000	-6.287760e+00
6.140000	-6.289530e+00
6.150000	-6.291290e+00
6.160000	-6.293040e+00
6.170000	-6.294780e+00
6.180000	-6.296510e+00
6.190000	-6.298230e+00
6.200000	-6.299940e+00
6.210000	-6.301630e+00
6.220000	-6.303320e+00
6.230000	-6.304990e+00
6.240000	-6.306650e+00
6.250000	-6.308300e+00
6.260000	-6.309940e+00
6.270000	-6.311570e+00
6.280000	-6.313200e+00
6.290000	-6.314810e+00
6.300000	-6.316410e+00
6.310000	-6.318000e+00
6.320000	-6.319580e+00
6.330000	-6.321160e+00
6.340000	-6.322720e+00
6.350000	-6.324270e+00
6.360000	-6.325810e+00
6.370000	-6.327350e+00
6.380000	-6.328870e+00
6.390000	-6.330390e+00
6.400000	-6.331890e+00
6.410000	-6.333390e+00
6.420000	-6.334880e+00
6.430000	-6.336360e+00
6.440000	-6.337830e+00
6.450000	-6.339290e+00
6.460000	-6.340750e+00
6.470000	-6.342190e+00
6.480000	-6.343630e+00
6.490000	-6.345060e+00
6.500000	-6.346470e+00
6.510000	-6.347880e+00
6.520000	-6.349290e+00
6.530000	-6.350680e+00
6.540000	-6.352060e+00
6.550000	-6.353440e+00
6.560000	-6.354810e+00
6.570000	-6.356180e+00
6.580000	-6.357530e+00
6.590000	-6.358880e+00
6.600000	-6.360220e+00
6.610000	-6.361550e+00
6.620000	-6.362880e+00
6.630000	-6.364200e+00
6.640000	-6.365510e+00
6.650000	-6.366810e+00
6.660000	-6.368100e+00
6.670000	-6.369390e+00
6.680000	-6.370670e+00
6.690000	-6.371940e+00
6.700000	-6.373210e+00
6.710000	-6.374470e+00
6.720000	-6.375730e+00
6.730000	-6.376970e+00
6.740000	-6.378210e+00
6.750000	-6.379450e+00
6.760000	-6.380670e+00
6.770000	-6.381890e+00
6.780000	-6.383110e+00
6.790000	-6.384310e+00
6.800000	-6.385510e+00
6.810000	-6.386700e+00
6.820000	-6.387890e+00
6.830000	-6.389070e+00
6.840000	-6.390250e+00
6.850000	-6.391420e+00
6.860000	-6.392580e+00
6.870000	-6.393740e+00
6.880000	-6.394890e+00
6.890000	-6.396030e+00
6.900000	-6.397170e+00
6.910000	-6.398310e+00
6.920000	-6.399430e+00
6.930000	-6.400560e+00
6.940000	-6.401670e+00
6.950000	-6.402780e+00
6.960000	-6.403890e+00
6.970000	-6.404990e+00
6.980000	-6.406080e+00
6.990000	-6.407170e+00
7.000000	-6.408250e+00
7.010000	-6.409330e+00
7.020000	-6.410400e+00
7.030000	-6.411460e+00
7.040000	-6.412520e+00
7.050000	-6.413580e+00
7.060000	-6.414630e+00
7.070000	-6.415670e+00
7.080000	-6.416710e+00
7.090000	-6.417740e+00
7.100000	-6.418770e+00
7.110000	-6.419800e+00
7.120000	-6.420820e+00
7.130000	-6.421830e+00
7.140000	-6.422840e+00
7.150000	-6.423850e+00
7.160000	-6.424850e+00
7.170000	-6.425840e+00
7.180000	-6.426830e+00
7.190000	-6.427820e+00
7.200000	-6.428800e+00
7.210000	-6.429780e+00
7.220000	-6.430750e+00
7.230000	-6.431720e+00
7.240000	-6.432680e+00
7.250000	-6.433640e+00
7.260000	-6.434590e+00
7.270000	-6.435540e+00
7.280000	-6.436480e+00
7.290000	-6.437420e+00
7.300000	-6.438360e+00
7.310000	-6.439290e+00
7.320000	-6.440220e+00
7.330000	-6.441140e+00
7.340000	-6.442060e+00
7.350000	-6.442970e+00
7.360000	-6.443880e+00
7.370000	-6.444790e+00
7.380000	-6.445690e+00
7.390000	-6.446590e+00
7.400000	-6.447480e+00
7.410000	-6.448370e+00
7.420000	-6.449260e+00
7.430000	-6.450140e+00
7.440000	-6.451020e+00
7.450000	-6.451900e+00
7.460000	-6.452760e+00
7.470000	-6.453630e+00
7.480000	-6.454490e+00
7.490000	-6.455350e+00
7.500000	-6.456200e+00
7.510000	-6.457050e+00
7.520000	-6.457900e+00
7.530000	-6.458740e+00
7.540000	-6.459580e+00
7.550000	-6.460420e+00
7.560000	-6.461250e+00
7.570000	-6.462080e+00
7.580000	-6.462910e+00
7.590000	-6.463730e+00
7.600000	-6.464550e+00
7.610000	-6.465370e+00
7.620000	-6.466180e+00
7.630000	-6.466990e+00
7.640000	-6.467790e+00
7.650000	-6.468600e+00
7.660000	-6.469390e+00
7.670000	-6.470190e+00
7.680000	-6.470980e+00
7.690000	-6.471770e+00
7.700000	-6.472550e+00
7.710000	-6.473330e+00
7.720000	-6.474110e+00
7.730000	-6.474890e+00
7.740000	-6.475660e+00
7.750000	-6.476430e+00
7.760000	-6.477190e+00
7.770000	-6.477950e+00
7.780000	-6.478710e+00
7.790000	-6.479470e+00
7.800000	-6.480220e+00
7.810000	-6.480970e+00
7.820000	-6.481710e+00
7.830000	-6.482450e+00
7.840000	-6.483190e+00
7.850000	-6.483930e+00
7.860000	-6.484660e+00
7.870000	-6.485390e+00
7.880000	-6.486120e+00
7.890000	-6.486840e+00
7.900000	-6.487570e+00
7.910000	-6.488290e+00
7.920000	-6.489000e+00
7.930000	-6.489720e+00
7.940000	-6.490430e+00
7.950000	-6.491130e+00
7.960000	-6.491840e+00
7.970000	-6.492540e+00
7.980000	-6.493240e+00
7.990000	-6.493930e+00
8.000000	-6.494630e+00


==> anc/Fig4_SCS_cg_real_T400.txt <==
# E(GeV)	Re_Tmatrix(GeV^-2)
0.000000	-3.933970e+00
0.010000	-3.935700e+00
0.020000	-3.937420e+00
0.030000	-3.939140e+00
0.040000	-3.940870e+00
0.050000	-3.942590e+00
0.060000	-3.944360e+00
0.070000	-3.946150e+00
0.080000	-3.947960e+00
0.090000	-3.949790e+00
0.100000	-3.951630e+00
0.110000	-3.953500e+00
0.120000	-3.955380e+00
0.130000	-3.957290e+00
0.140000	-3.959220e+00
0.150000	-3.961170e+00
0.160000	-3.963130e+00
0.170000	-3.965120e+00
0.180000	-3.967130e+00
0.190000	-3.969170e+00
0.200000	-3.971220e+00
0.210000	-3.973300e+00
0.220000	-3.975400e+00
0.230000	-3.977520e+00
0.240000	-3.979670e+00
0.250000	-3.981850e+00
0.260000	-3.984050e+00
0.270000	-3.986270e+00
0.280000	-3.988520e+00
0.290000	-3.990800e+00
0.300000	-3.993100e+00
0.310000	-3.995430e+00
0.320000	-3.997790e+00
0.330000	-4.000170e+00
0.340000	-4.002590e+00
0.350000	-4.005040e+00
0.360000	-4.007510e+00
0.370000	-4.010010e+00
0.380000	-4.012550e+00
0.390000	-4.015120e+00
0.400000	-4.017730e+00
0.410000	-4.020360e+00
0.420000	-4.023020e+00
0.430000	-4.025730e+00
0.440000	-4.028470e+00
0.450000	-4.031250e+00
0.460000	-4.034050e+00
0.470000	-4.036900e+00
0.480000	-4.039790e+00
0.490000	-4.042730e+00
0.500000	-4.045700e+00
0.510000	-4.048700e+00
0.520000	-4.051750e+00
0.530000	-4.054850e+00
0.540000	-4.057990e+00
0.550000	-4.061180e+00
0.560000	-4.064400e+00
0.570000	-4.067680e+00
0.580000	-4.071000e+00
0.590000	-4.074380e+00
0.600000	-4.077810e+00
0.610000	-4.081280e+00
0.620000	-4.084810e+00
0.630000	-4.088400e+00
0.640000	-4.092050e+00
0.650000	-4.095750e+00
0.660000	-4.099500e+00
0.670000	-4.103310e+00
0.680000	-4.107190e+00
0.690000	-4.111140e+00
0.700000	-4.115160e+00
0.710000	-4.119220e+00
0.720000	-4.123360e+00
0.730000	-4.127580e+00
0.740000	-4.131870e+00
0.750000	-4.136240e+00
0.760000	-4.140660e+00
0.770000	-4.145170e+00
0.780000	-4.149770e+00
0.790000	-4.154460e+00
0.800000	-4.159230e+00
0.810000	-4.164060e+00
0.820000	-4.168990e+00
0.830000	-4.174030e+00
0.840000	-4.179160e+00
0.850000	-4.184400e+00
0.860000	-4.189700e+00
0.870000	-4.195130e+00
0.880000	-4.200670e+00
0.890000	-4.206330e+00
0.900000	-4.212100e+00
0.910000	-4.217950e+00
0.920000	-4.223940e+00
0.930000	-4.230060e+00
0.940000	-4.236320e+00
0.950000	-4.242720e+00
0.960000	-4.249200e+00
0.970000	-4.255850e+00
0.980000	-4.262650e+00
0.990000	-4.269610e+00
1.000000	-4.276730e+00
1.010000	-4.283950e+00
1.020000	-4.291350e+00
1.030000	-4.298940e+00
1.040000	-4.306710e+00
1.050000	-4.314660e+00
1.060000	-4.322740e+00
1.070000	-4.331030e+00
1.080000	-4.339540e+00
1.090000	-4.348260e+00
1.100000	-4.357190e+00
1.110000	-4.366270e+00
1.120000	-4.375590e+00
1.130000	-4.385150e+00
1.140000	-4.394960e+00
1.150000	-4.405010e+00
1.160000	-4.415240e+00
1.170000	-4.425740e+00
1.180000	-4.436520e+00
1.190000	-4.447570e+00
1.200000	-4.458900e+00
1.210000	-4.470470e+00
1.220000	-4.482330e+00
1.230000	-4.494490e+00
1.240000	-4.506950e+00
1.250000	-4.519710e+00
1.260000	-4.532750e+00
1.270000	-4.546100e+00
1.280000	-4.559770e+00
1.290000	-4.573740e+00
1.300000	-4.588030e+00
1.310000	-4.602660e+00
1.320000	-4.617590e+00
1.330000	-4.632810e+00
1.340000	-4.648320e+00
1.350000	-4.664120e+00
1.360000	-4.680380e+00
1.370000	-4.696840e+00
1.380000	-4.713510e+00
1.390000	-4.730400e+00
1.400000	-4.747490e+00
1.410000	-4.765060e+00
1.420000	-4.782700e+00
1.430000	-4.800430e+00
1.440000	-4.818230e+00
1.450000	-4.836100e+00
1.460000	-4.854620e+00
1.470000	-4.872930e+00
1.480000	-4.891040e+00
1.490000	-4.908950e+00
1.500000	-4.926650e+00
1.510000	-4.944880e+00
1.520000	-4.962540e+00
1.530000	-4.979640e+00
1.540000	-4.996170e+00
1.550000	-5.012130e+00
1.560000	-5.028420e+00
1.570000	-5.043700e+00
1.580000	-5.057960e+00
1.590000	-5.071200e+00
1.600000	-5.083430e+00
1.610000	-5.095560e+00
1.620000	-5.106210e+00
1.630000	-5.115390e+00
1.640000	-5.123100e+00
1.650000	-5.129330e+00
1.660000	-5.134780e+00
1.670000	-5.138410e+00
1.680000	-5.140230e+00
1.690000	-5.140240e+00
1.700000	-5.138440e+00
1.710000	-5.135100e+00
1.720000	-5.129820e+00
1.730000	-5.122580e+00
1.740000	-5.113400e+00
1.750000	-5.102270e+00
1.760000	-5.088950e+00
1.770000	-5.073800e+00
1.780000	-5.056820e+00
1.790000	-5.038020e+00
1.800000	-5.017400e+00
1.810000	-4.994260e+00
1.820000	-4.969640e+00
1.830000	-4.943550e+00
1.840000	-4.915980e+00
1.850000	-4.886930e+00
1.860000	-4.855450e+00
1.870000	-4.822980e+00
1.880000	-4.789510e+00
1.890000	-4.755040e+00
1.900000	-4.719580e+00
1.910000	-4.682110e+00
1.920000	-4.644150e+00
1.930000	-4.605710e+00
1.940000	-4.566780e+00
1.950000	-4.527370e+00
1.960000	-4.486560e+00
1.970000	-4.445720e+00
1.980000	-4.404860e+00
1.990000	-4.363960e+00
2.000000	-4.323030e+00
2.010000	-4.281370e+00
2.020000	-4.240030e+00
2.030000	-4.199000e+00
2.040000	-4.158300e+00
2.050000	-4.117920e+00
2.060000	-4.077380e+00
2.070000	-4.037390e+00
2.080000	-3.997970e+00
2.090000	-3.959090e+00
2.100000	-3.920770e+00
2.110000	-3.882740e+00
2.120000	-3.845390e+00
2.130000	-3.808730e+00
2.140000	-3.772770e+00
2.150000	-3.737490e+00
2.160000	-3.702790e+00
2.170000	-3.668840e+00
2.180000	-3.635630e+00
2.190000	-3.603170e+00
2.200000	-3.571460e+00
2.210000	-3.540480e+00
2.220000	-3.510250e+00
2.230000	-3.480770e+00
2.240000	-3.452040e+00
2.250000	-3.424060e+00
2.260000	-3.396880e+00
2.270000	-3.370420e+00
2.280000	-3.344670e+00
2.290000	-3.319640e+00
2.300000	-3.295330e+00
2.310000	-3.271860e+00
2.320000	-3.249040e+00
2.330000	-3.226880e+00
2.340000	-3.205370e+00
2.350000	-3.184530e+00
2.360000	-3.164440e+00
2.370000	-3.144960e+00
2.380000	-3.126090e+00
2.390000	-3.107810e+00
2.400000	-3.090140e+00
2.410000	-3.073210e+00
2.420000	-3.056820e+00
2.430000	-3.040950e+00
2.440000	-3.025610e+00
2.450000	-3.010810e+00
2.460000	-2.996640e+00
2.470000	-2.982950e+00
2.480000	-2.969730e+00
2.490000	-2.956980e+00
2.500000	-2.944710e+00
2.510000	-2.933050e+00
2.520000	-2.921800e+00
2.530000	-2.910950e+00
2.540000	-2.900510e+00
2.550000	-2.890470e+00
2.560000	-2.880940e+00
2.570000	-2.871760e+00
2.580000	-2.862950e+00
2.590000	-2.854500e+00
2.600000	-2.846400e+00
2.610000	-2.838790e+00
2.620000	-2.831470e+00
2.630000	-2.824460e+00
2.640000	-2.817750e+00
2.650000	-2.811350e+00
2.660000	-2.805320e+00
2.670000	-2.799560e+00
2.680000	-2.794070e+00
2.690000	-2.788840e+00
2.700000	-2.783870e+00
2.710000	-2.779260e+00
2.720000	-2.774870e+00
2.730000	-2.770710e+00
2.740000	-2.766770e+00
2.750000	-2.763060e+00
2.760000	-2.759640e+00
2.770000	-2.756410e+00
2.780000	-2.753370e+00
2.790000	-2.750530e+00
2.800000	-2.747870e+00
2.810000	-2.745470e+00
2.820000	-2.743230e+00
2.830000	-2.741160e+00
2.840000	-2.739250e+00
2.850000	-2.737510e+00
2.860000	-2.735990e+00
2.870000	-2.734600e+00
2.880000	-2.733360e+00
2.890000	-2.732250e+00
2.900000	-2.731280e+00
2.910000	-2.730490e+00
2.920000	-2.729820e+00
2.930000	-2.729260e+00
2.940000	-2.728830e+00
2.950000	-2.728510e+00
2.960000	-2.728350e+00
2.970000	-2.728280e+00
2.980000	-2.728320e+00
2.990000	-2.728460e+00
3.000000	-2.728690e+00
3.010000	-2.729050e+00
3.020000	-2.729490e+00
3.030000	-2.730020e+00
3.040000	-2.730640e+00
3.050000	-2.731330e+00
3.060000	-2.732140e+00
3.070000	-2.733030e+00
3.080000	-2.733980e+00
3.090000	-2.735000e+00
3.100000	-2.736090e+00
3.110000	-2.737280e+00
3.120000	-2.738520e+00
3.130000	-2.739830e+00
3.140000	-2.741190e+00
3.150000	-2.742610e+00
3.160000	-2.744110e+00
3.170000	-2.745660e+00
3.180000	-2.747260e+00
3.190000	-2.748910e+00
3.200000	-2.750620e+00
3.210000	-2.752380e+00
3.220000	-2.754190e+00
3.230000	-2.756040e+00
3.240000	-2.757930e+00
3.250000	-2.759870e+00
3.260000	-2.761860e+00
3.270000	-2.763890e+00
3.280000	-2.765950e+00
3.290000	-2.768040e+00
3.300000	-2.770180e+00
3.310000	-2.772350e+00
3.320000	-2.774560e+00
3.330000	-2.776800e+00
3.340000	-2.779060e+00
3.350000	-2.781360e+00
3.360000	-2.783690e+00
3.370000	-2.786050e+00
3.380000	-2.788440e+00
3.390000	-2.790840e+00
3.400000	-2.793270e+00
3.410000	-2.795730e+00
3.420000	-2.798210e+00
3.430000	-2.800710e+00
3.440000	-2.803230e+00
3.450000	-2.805780e+00
3.460000	-2.808360e+00
3.470000	-2.810950e+00
3.480000	-2.813560e+00
3.490000	-2.816180e+00
3.500000	-2.818830e+00
3.510000	-2.821490e+00
3.520000	-2.824160e+00
3.530000	-2.826850e+00
3.540000	-2.829550e+00
3.550000	-2.832270e+00
3.560000	-2.835000e+00
3.570000	-2.837740e+00
3.580000	-2.840500e+00
3.590000	-2.843260e+00
3.600000	-2.846030e+00
3.610000	-2.848830e+00
3.620000	-2.851630e+00
3.630000	-2.854430e+00
3.640000	-2.857250e+00
3.650000	-2.860070e+00
3.660000	-2.862900e+00
3.670000	-2.865740e+00
3.680000	-2.868580e+00
3.690000	-2.871430e+00
3.700000	-2.874290e+00
3.710000	-2.877150e+00
3.720000	-2.880020e+00
3.730000	-2.882890e+00
3.740000	-2.885760e+00
3.750000	-2.888640e+00
3.760000	-2.891520e+00
3.770000	-2.894410e+00
3.780000	-2.897300e+00
3.790000	-2.900190e+00
3.800000	-2.903080e+00
3.810000	-2.905970e+00
3.820000	-2.908860e+00
3.830000	-2.911750e+00
3.840000	-2.914640e+00
3.850000	-2.917530e+00
3.860000	-2.920430e+00
3.870000	-2.923320e+00
3.880000	-2.926200e+00
3.890000	-2.929090e+00
3.900000	-2.931970e+00
3.910000	-2.934860e+00
3.920000	-2.937740e+00
3.930000	-2.940620e+00
3.940000	-2.943490e+00
3.950000	-2.946360e+00
3.960000	-2.949230e+00
3.970000	-2.952090e+00
3.980000	-2.954950e+00
3.990000	-2.957800e+00
4.000000	-2.960640e+00
4.010000	-2.963480e+00
4.020000	-2.966310e+00
4.030000	-2.969140e+00
4.040000	-2.971960e+00
4.050000	-2.974780e+00
4.060000	-2.977600e+00
4.070000	-2.980410e+00
4.080000	-2.983210e+00
4.090000	-2.986010e+00
4.100000	-2.988790e+00
4.110000	-2.991560e+00
4.120000	-2.994320e+00
4.130000	-2.997070e+00
4.140000	-2.999820e+00
4.150000	-3.002550e+00
4.160000	-3.005280e+00
4.170000	-3.007990e+00
4.180000	-3.010700e+00
4.190000	-3.013400e+00
4.200000	-3.016090e+00
4.210000	-3.018770e+00
4.220000	-3.021440e+00
4.230000	-3.024110e+00
4.240000	-3.026760e+00
4.250000	-3.029390e+00
4.260000	-3.032020e+00
4.270000	-3.034640e+00
4.280000	-3.037240e+00
4.290000	-3.039840e+00
4.300000	-3.042420e+00
4.310000	-3.044990e+00
4.320000	-3.047540e+00
4.330000	-3.050090e+00
4.340000	-3.052620e+00
4.350000	-3.055140e+00
4.360000	-3.057660e+00
4.370000	-3.060160e+00
4.380000	-3.062650e+00
4.390000	-3.065120e+00
4.400000	-3.067580e+00
4.410000	-3.070020e+00
4.420000	-3.072460e+00
4.430000	-3.074880e+00
4.440000	-3.077280e+00
4.450000	-3.079670e+00
4.460000	-3.082050e+00
4.470000	-3.084420e+00
4.480000	-3.086770e+00
4.490000	-3.089110e+00
4.500000	-3.091440e+00
4.510000	-3.093760e+00
4.520000	-3.096070e+00
4.530000	-3.098360e+00
4.540000	-3.100640e+00
4.550000	-3.102900e+00
4.560000	-3.105150e+00
4.570000	-3.107380e+00
4.580000	-3.109600e+00
4.590000	-3.111800e+00
4.600000	-3.113990e+00
4.610000	-3.116170e+00
4.620000	-3.118340e+00
4.630000	-3.120490e+00
4.640000	-3.122630e+00
4.650000	-3.124760e+00
4.660000	-3.126870e+00
4.670000	-3.128970e+00
4.680000	-3.131050e+00
4.690000	-3.133120e+00
4.700000	-3.135180e+00
4.710000	-3.137220e+00
4.720000	-3.139250e+00
4.730000	-3.141260e+00
4.740000	-3.143260e+00
4.750000	-3.145250e+00
4.760000	-3.147220e+00
4.770000	-3.149180e+00
4.780000	-3.151120e+00
4.790000	-3.153060e+00
4.800000	-3.154980e+00
4.810000	-3.156890e+00
4.820000	-3.158780e+00
4.830000	-3.160670e+00
4.840000	-3.162540e+00
4.850000	-3.164390e+00
4.860000	-3.166240e+00
4.870000	-3.168070e+00
4.880000	-3.169890e+00
4.890000	-3.171690e+00
4.900000	-3.173480e+00
4.910000	-3.175260e+00
4.920000	-3.177020e+00
4.930000	-3.178770e+00
4.940000	-3.180510e+00
4.950000	-3.182240e+00
4.960000	-3.183950e+00
4.970000	-3.185660e+00
4.980000	-3.187350e+00
4.990000	-3.189030e+00
5.000000	-3.190700e+00
5.010000	-3.192350e+00
5.020000	-3.193990e+00
5.030000	-3.195620e+00
5.040000	-3.197240e+00
5.050000	-3.198840e+00
5.060000	-3.200440e+00
5.070000	-3.202020e+00
5.080000	-3.203590e+00
5.090000	-3.205150e+00
5.100000	-3.206700e+00
5.110000	-3.208230e+00
5.120000	-3.209760e+00
5.130000	-3.211270e+00
5.140000	-3.212770e+00
5.150000	-3.214270e+00
5.160000	-3.215750e+00
5.170000	-3.217220e+00
5.180000	-3.218680e+00
5.190000	-3.220120e+00
5.200000	-3.221560e+00
5.210000	-3.222990e+00
5.220000	-3.224400e+00
5.230000	-3.225810e+00
5.240000	-3.227200e+00
5.250000	-3.228590e+00
5.260000	-3.229960e+00
5.270000	-3.231330e+00
5.280000	-3.232680e+00
5.290000	-3.234030e+00
5.300000	-3.235360e+00
5.310000	-3.236690e+00
5.320000	-3.238000e+00
5.330000	-3.239310e+00
5.340000	-3.240600e+00
5.350000	-3.241890e+00
5.360000	-3.243160e+00
5.370000	-3.244430e+00
5.380000	-3.245690e+00
5.390000	-3.246940e+00
5.400000	-3.248180e+00
5.410000	-3.249410e+00
5.420000	-3.250630e+00
5.430000	-3.251840e+00
5.440000	-3.253050e+00
5.450000	-3.254240e+00
5.460000	-3.255430e+00
5.470000	-3.256610e+00
5.480000	-3.257780e+00
5.490000	-3.258940e+00
5.500000	-3.260090e+00
5.510000	-3.261230e+00
5.520000	-3.262370e+00
5.530000	-3.263490e+00
5.540000	-3.264610e+00
5.550000	-3.265730e+00
5.560000	-3.266830e+00
5.570000	-3.267930e+00
5.580000	-3.269010e+00
5.590000	-3.270090e+00
5.600000	-3.271170e+00
5.610000	-3.272230e+00
5.620000	-3.273290e+00
5.630000	-3.274340e+00
5.640000	-3.275380e+00
5.650000	-3.276410e+00
5.660000	-3.277440e+00
5.670000	-3.278460e+00
5.680000	-3.279480e+00
5.690000	-3.280480e+00
5.700000	-3.281480e+00
5.710000	-3.282470e+00
5.720000	-3.283460e+00
5.730000	-3.284440e+00
5.740000	-3.285410e+00
5.750000	-3.286370e+00
5.760000	-3.287330e+00
5.770000	-3.288280e+00
5.780000	-3.289230e+00
5.790000	-3.290170e+00
5.800000	-3.291100e+00
5.810000	-3.292030e+00
5.820000	-3.292940e+00
5.830000	-3.293860e+00
5.840000	-3.294770e+00
5.850000	-3.295670e+00
5.860000	-3.296560e+00
5.870000	-3.297450e+00
5.880000	-3.298330e+00
5.890000	-3.299210e+00
5.900000	-3.300080e+00
5.910000	-3.300950e+00
5.920000	-3.301810e+00
5.930000	-3.302660e+00
5.940000	-3.303510e+00
5.950000	-3.304360e+00
5.960000	-3.305190e+00
5.970000	-3.306030e+00
5.980000	-3.306850e+00
5.990000	-3.307670e+00
6.000000	-3.308490e+00
6.010000	-3.309300e+00
6.020000	-3.310110e+00
6.030000	-3.310910e+00
6.040000	-3.311700e+00
6.050000	-3.312490e+00
6.060000	-3.313280e+00
6.070000	-3.314050e+00
6.080000	-3.314830e+00
6.090000	-3.315600e+00
6.100000	-3.316360e+00
6.110000	-3.317120e+00
6.120000	-3.317880e+00
6.130000	-3.318630e+00
6.140000	-3.319380e+00
6.150000	-3.320120e+00
6.160000	-3.320850e+00
6.170000	-3.321590e+00
6.180000	-3.322310e+00
6.190000	-3.323040e+00
6.200000	-3.323760e+00
6.210000	-3.324470e+00
6.220000	-3.325180e+00
6.230000	-3.325880e+00
6.240000	-3.326580e+00
6.250000	-3.327280e+00
6.260000	-3.327970e+00
6.270000	-3.328660e+00
6.280000	-3.329340e+00
6.290000	-3.330020e+00
6.300000	-3.330700e+00
6.310000	-3.331370e+00
6.320000	-3.332040e+00
6.330000	-3.332700e+00
6.340000	-3.333360e+00
6.350000	-3.334020e+00
6.360000	-3.334670e+00
6.370000	-3.335320e+00
6.380000	-3.335960e+00
6.390000	-3.336600e+00
6.400000	-3.337240e+00
6.410000	-3.337870e+00
6.420000	-3.338500e+00
6.430000	-3.339130e+00
6.440000	-3.339750e+00
6.450000	-3.340370e+00
6.460000	-3.340980e+00
6.470000	-3.341590e+00
6.480000	-3.342200e+00
6.490000	-3.342810e+00
6.500000	-3.343410e+00
6.510000	-3.344010e+00
6.520000	-3.344600e+00
6.530000	-3.345190e+00
6.540000	-3.345780e+00
6.550000	-3.346370e+00
6.560000	-3.346950e+00
6.570000	-3.347530e+00
6.580000	-3.348100e+00
6.590000	-3.348670e+00
6.600000	-3.349240e+00
6.610000	-3.349810e+00
6.620000	-3.350370e+00
6.630000	-3.350930e+00
6.640000	-3.351490e+00
6.650000	-3.352040e+00
6.660000	-3.352590e+00
6.670000	-3.353140e+00
6.680000	-3.353690e+00
6.690000	-3.354230e+00
6.700000	-3.354770e+00
6.710000	-3.355310e+00
6.720000	-3.355840e+00
6.730000	-3.356370e+00
6.740000	-3.356900e+00
6.750000	-3.357420e+00
6.760000	-3.357950e+00
6.770000	-3.358470e+00
6.780000	-3.358980e+00
6.790000	-3.359500e+00
6.800000	-3.360010e+00
6.810000	-3.360520e+00
6.820000	-3.361030e+00
6.830000	-3.361530e+00
6.840000	-3.362030e+00
6.850000	-3.362530e+00
6.860000	-3.363030e+00
6.870000	-3.363520e+00
6.880000	-3.364010e+00
6.890000	-3.364500e+00
6.900000	-3.364990e+00
6.910000	-3.365470e+00
6.920000	-3.365950e+00
6.930000	-3.366430e+00
6.940000	-3.366910e+00
6.950000	-3.367380e+00
6.960000	-3.367860e+00
6.970000	-3.368330e+00
6.980000	-3.368790e+00
6.990000	-3.369260e+00
7.000000	-3.369720e+00
7.010000	-3.370180e+00
7.020000	-3.370640e+00
7.030000	-3.371100e+00
7.040000	-3.371550e+00
7.050000	-3.372000e+00
7.060000	-3.372450e+00
7.070000	-3.372900e+00
7.080000	-3.373350e+00
7.090000	-3.373790e+00
7.100000	-3.374230e+00
7.110000	-3.374670e+00
7.120000	-3.375110e+00
7.130000	-3.375550e+00
7.140000	-3.375980e+00
7.150000	-3.376410e+00
7.160000	-3.376840e+00
7.170000	-3.377270e+00
7.180000	-3.377690e+00
7.190000	-3.378120e+00
7.200000	-3.378540e+00
7.210000	-3.378960e+00
7.220000	-3.379380e+00
7.230000	-3.379790e+00
7.240000	-3.380210e+00
7.250000	-3.380620e+00
7.260000	-3.381030e+00
7.270000	-3.381440e+00
7.280000	-3.381850e+00
7.290000	-3.382250e+00
7.300000	-3.382650e+00
7.310000	-3.383050e+00
7.320000	-3.383450e+00
7.330000	-3.383850e+00
7.340000	-3.384250e+00
7.350000	-3.384640e+00
7.360000	-3.385030e+00
7.370000	-3.385420e+00
7.380000	-3.385810e+00
7.390000	-3.386200e+00
7.400000	-3.386580e+00
7.410000	-3.386970e+00
7.420000	-3.387350e+00
7.430000	-3.387730e+00
7.440000	-3.388110e+00
7.450000	-3.388490e+00
7.460000	-3.388860e+00
7.470000	-3.389240e+00
7.480000	-3.389610e+00
7.490000	-3.389980e+00
7.500000	-3.390350e+00
7.510000	-3.390640e+00
7.520000	-3.390970e+00
7.530000	-3.391340e+00
7.540000	-3.391740e+00
7.550000	-3.392170e+00
7.560000	-3.392860e+00
7.570000	-3.393470e+00
7.580000	-3.394010e+00
7.590000	-3.394480e+00
7.600000	-3.394870e+00
7.610000	-3.394960e+00
7.620000	-3.395100e+00
7.630000	-3.395260e+00
7.640000	-3.395470e+00
7.650000	-3.395700e+00
7.660000	-3.396050e+00
7.670000	-3.396390e+00
7.680000	-3.396740e+00
7.690000	-3.397080e+00
7.700000	-3.397420e+00
7.710000	-3.397750e+00
7.720000	-3.398090e+00
7.730000	-3.398430e+00
7.740000	-3.398760e+00
7.750000	-3.399090e+00
7.760000	-3.399420e+00
7.770000	-3.399750e+00
7.780000	-3.400080e+00
7.790000	-3.400410e+00
7.800000	-3.400740e+00
7.810000	-3.401060e+00
7.820000	-3.401380e+00
7.830000	-3.401710e+00
7.840000	-3.402030e+00
7.850000	-3.402350e+00
7.860000	-3.402660e+00
7.870000	-3.402980e+00
7.880000	-3.403300e+00
7.890000	-3.403610e+00
7.900000	-3.403930e+00
7.910000	-3.404240e+00
7.920000	-3.404550e+00
7.930000	-3.404860e+00
7.940000	-3.405170e+00
7.950000	-3.405470e+00
7.960000	-3.405780e+00
7.970000	-3.406080e+00
7.980000	-3.406390e+00
7.990000	-3.406690e+00
8.000000	-3.406990e+00


==> anc/Fig4_SCS_cq_imag_T194.txt <==
# E(GeV)	-Im_Tmatrix(GeV^-2)
0.000000	-2.460830e-23
0.010000	1.452910e-07
0.020000	2.905830e-07
0.030000	4.358740e-07
0.040000	5.811660e-07
0.050000	7.264570e-07
0.060000	9.168400e-07
0.070000	1.136900e-06
0.080000	1.386630e-06
0.090000	1.666040e-06
0.100000	1.975130e-06
0.110000	2.288400e-06
0.120000	2.644090e-06
0.130000	3.042200e-06
0.140000	3.482730e-06
0.150000	3.965680e-06
0.160000	4.443540e-06
0.170000	4.987580e-06
0.180000	5.597790e-06
0.190000	6.274160e-06
0.200000	7.016710e-06
0.210000	7.729220e-06
0.220000	8.556000e-06
0.230000	9.497070e-06
0.240000	1.055240e-05
0.250000	1.172200e-05
0.260000	1.282550e-05
0.270000	1.413350e-05
0.280000	1.564590e-05
0.290000	1.736280e-05
0.300000	1.928420e-05
0.310000	2.106850e-05
0.320000	2.322800e-05
0.330000	2.576280e-05
0.340000	2.867280e-05
0.350000	3.195810e-05
0.360000	3.496730e-05
0.370000	3.867740e-05
0.380000	4.308840e-05
0.390000	4.820030e-05
0.400000	5.401310e-05
0.410000	5.945210e-05
0.420000	6.612930e-05
0.430000	7.404480e-05
0.440000	8.319850e-05
0.450000	9.359050e-05
0.460000	1.035640e-04
0.470000	1.156040e-04
0.480000	1.297110e-04
0.490000	1.458850e-04
0.500000	1.641240e-04
0.510000	1.819770e-04
0.520000	2.031230e-04
0.530000	2.275630e-04
0.540000	2.552960e-04
0.550000	2.863220e-04
0.560000	3.167540e-04
0.570000	3.524240e-04
0.580000	3.933300e-04
0.590000	4.394740e-04
0.600000	4.908560e-04
0.610000	5.416800e-04
0.620000	6.006390e-04
0.630000	6.677320e-04
0.640000	7.429600e-04
0.650000	8.263220e-04
0.660000	9.087200e-04
0.670000	1.003800e-03
0.680000	1.111570e-03
0.690000	1.232020e-03
0.700000	1.365150e-03
0.710000	1.496380e-03
0.720000	1.647590e-03
0.730000	1.818780e-03
0.740000	2.009940e-03
0.750000	2.221080e-03
0.760000	2.427680e-03
0.770000	2.666520e-03
0.780000	2.937590e-03
0.790000	3.240900e-03
0.800000	3.576460e-03
0.810000	3.903210e-03
0.820000	4.282720e-03
0.830000	4.714990e-03
0.840000	5.200000e-03
0.850000	5.737780e-03
0.860000	6.267550e-03
0.870000	6.880460e-03
0.880000	7.576490e-03
0.890000	8.355660e-03
0.900000	9.217950e-03
0.910000	1.005670e-02
0.920000	1.103190e-02
0.930000	1.214360e-02
0.940000	1.339170e-02
0.950000	1.477630e-02
0.960000	1.613670e-02
0.970000	1.771390e-02
0.980000	1.950800e-02
0.990000	2.151890e-02
1.000000	2.374660e-02
1.010000	2.592470e-02
1.020000	2.845280e-02
1.030000	3.133100e-02
1.040000	3.455930e-02
1.050000	3.813770e-02
1.060000	4.161830e-02
1.070000	4.567290e-02
1.080000	5.030150e-02
1.090000	5.550390e-02
1.100000	6.128040e-02
1.110000	6.691550e-02
1.120000	7.348220e-02
1.130000	8.098040e-02
1.140000	8.941020e-02
1.150000	9.877160e-02
1.160000	1.078900e-01
1.170000	1.185270e-01
1.180000	1.306830e-01
1.190000	1.443580e-01
1.200000	1.595520e-01
1.210000	1.743000e-01
1.220000	1.915490e-01
1.230000	2.113000e-01
1.240000	2.335520e-01
1.250000	2.583050e-01
1.260000	2.824210e-01
1.270000	3.106080e-01
1.280000	3.428650e-01
1.290000	3.791940e-01
1.300000	4.195940e-01
1.310000	4.589020e-01
1.320000	5.048630e-01
1.330000	5.574770e-01
1.340000	6.167430e-01
1.350000	6.826620e-01
1.360000	7.470960e-01
1.370000	8.222510e-01
1.380000	9.081290e-01
1.390000	1.004730e+00
1.400000	1.112050e+00
1.410000	1.217530e+00
1.420000	1.340020e+00
1.430000	1.479510e+00
1.440000	1.636000e+00
1.450000	1.809490e+00
1.460000	1.981720e+00
1.470000	2.180080e+00
1.480000	2.404580e+00
1.490000	2.655200e+00
1.500000	2.931950e+00
1.510000	3.211090e+00
1.520000	3.528230e+00
1.530000	3.883370e+00
1.540000	4.276520e+00
1.550000	4.707660e+00
1.560000	5.153150e+00
1.570000	5.648470e+00
1.580000	6.193610e+00
1.590000	6.788580e+00
1.600000	7.433370e+00
1.610000	8.121610e+00
1.620000	8.862870e+00
1.630000	9.657140e+00
1.640000	1.050440e+01
1.650000	1.140470e+01
1.660000	1.240150e+01
1.670000	1.342960e+01
1.680000	1.448890e+01
1.690000	1.557960e+01
1.700000	1.670150e+01
1.710000	1.796830e+01
1.720000	1.920960e+01
1.730000	2.042550e+01
1.740000	2.161580e+01
1.750000	2.278070e+01
1.760000	2.405490e+01
1.770000	2.523620e+01
1.780000	2.632460e+01
1.790000	2.732030e+01
1.800000	2.822300e+01
1.810000	2.908810e+01
1.820000	2.983270e+01
1.830000	3.045690e+01
1.840000	3.096080e+01
1.850000	3.134420e+01
1.860000	3.155170e+01
1.870000	3.166660e+01
1.880000	3.168880e+01
1.890000	3.161840e+01
1.900000	3.145540e+01
1.910000	3.110390e+01
1.920000	3.070780e+01
1.930000	3.026690e+01
1.940000	2.978140e+01
1.950000	2.925110e+01
1.960000	2.860240e+01
1.970000	2.794590e+01
1.980000	2.728170e+01
1.990000	2.660960e+01
2.000000	2.592980e+01
2.010000	2.520400e+01
2.020000	2.448950e+01
2.030000	2.378640e+01
2.040000	2.309470e+01
2.050000	2.241430e+01
2.060000	2.173170e+01
2.070000	2.106720e+01
2.080000	2.042090e+01
2.090000	1.979270e+01
2.100000	1.918270e+01
2.110000	1.858920e+01
2.120000	1.801470e+01
2.130000	1.745920e+01
2.140000	1.692260e+01
2.150000	1.640500e+01
2.160000	1.591000e+01
2.170000	1.543220e+01
2.180000	1.497150e+01
2.190000	1.452790e+01
2.200000	1.410150e+01
2.210000	1.369710e+01
2.220000	1.330740e+01
2.230000	1.293230e+01
2.240000	1.257190e+01
2.250000	1.222620e+01
2.260000	1.190050e+01
2.270000	1.158690e+01
2.280000	1.128520e+01
2.290000	1.099550e+01
2.300000	1.071790e+01
2.310000	1.045690e+01
2.320000	1.020570e+01
2.330000	9.964060e+00
2.340000	9.732140e+00
2.350000	9.509890e+00
2.360000	9.301890e+00
2.370000	9.101280e+00
2.380000	8.908060e+00
2.390000	8.722240e+00
2.400000	8.543820e+00
2.410000	8.376450e+00
2.420000	8.214640e+00
2.430000	8.058400e+00
2.440000	7.907730e+00
2.450000	7.762620e+00
2.460000	7.626330e+00
2.470000	7.493980e+00
2.480000	7.365570e+00
2.490000	7.241100e+00
2.500000	7.120570e+00
2.510000	7.006190e+00
2.520000	6.894640e+00
2.530000	6.785920e+00
2.540000	6.680020e+00
2.550000	6.576950e+00
2.560000	6.478680e+00
2.570000	6.382240e+00
2.580000	6.287650e+00
2.590000	6.194910e+00
2.600000	6.104000e+00
2.610000	6.016100e+00
2.620000	5.929460e+00
2.630000	5.844080e+00
2.640000	5.759960e+00
2.650000	5.677090e+00
2.660000	5.596350e+00
2.670000	5.516430e+00
2.680000	5.437350e+00
2.690000	5.359080e+00
2.700000	5.281650e+00
2.710000	5.205470e+00
2.720000	5.129910e+00
2.730000	5.054960e+00
2.740000	4.980610e+00
2.750000	4.906880e+00
2.760000	4.834030e+00
2.770000	4.761650e+00
2.780000	4.689760e+00
2.790000	4.618340e+00
2.800000	4.547410e+00
2.810000	4.477000e+00
2.820000	4.407040e+00
2.830000	4.337540e+00
2.840000	4.268500e+00
2.850000	4.199920e+00
2.860000	4.131770e+00
2.870000	4.064090e+00
2.880000	3.996870e+00
2.890000	3.930120e+00
2.900000	3.863840e+00
2.910000	3.797930e+00
2.920000	3.732540e+00
2.930000	3.667650e+00
2.940000	3.603270e+00
2.950000	3.539400e+00
2.960000	3.475940e+00
2.970000	3.413040e+00
2.980000	3.350690e+00
2.990000	3.288920e+00
3.000000	3.227700e+00
3.010000	3.166940e+00
3.020000	3.106800e+00
3.030000	3.047270e+00
3.040000	2.988350e+00
3.050000	2.930050e+00
3.060000	2.872260e+00
3.070000	2.815130e+00
3.080000	2.758670e+00
3.090000	2.702880e+00
3.100000	2.647750e+00
3.110000	2.593230e+00
3.120000	2.539410e+00
3.130000	2.486280e+00
3.140000	2.433850e+00
3.150000	2.382120e+00
3.160000	2.331040e+00
3.170000	2.280680e+00
3.180000	2.231050e+00
3.190000	2.182130e+00
3.200000	2.133930e+00
3.210000	2.086440e+00
3.220000	2.039680e+00
3.230000	1.993650e+00
3.240000	1.948350e+00
3.250000	1.903780e+00
3.260000	1.859960e+00
3.270000	1.816870e+00
3.280000	1.774500e+00
3.290000	1.732860e+00
3.300000	1.691940e+00
3.310000	1.651780e+00
3.320000	1.612340e+00
3.330000	1.573600e+00
3.340000	1.535570e+00
3.350000	1.498250e+00
3.360000	1.461700e+00
3.370000	1.425830e+00
3.380000	1.390640e+00
3.390000	1.356140e+00
3.400000	1.322330e+00
3.410000	1.289260e+00
3.420000	1.256850e+00
3.430000	1.225090e+00
3.440000	1.193980e+00
3.450000	1.163520e+00
3.460000	1.133790e+00
3.470000	1.104670e+00
3.480000	1.076170e+00
3.490000	1.048270e+00
3.500000	1.020980e+00
3.510000	9.943850e-01
3.520000	9.683590e-01
3.530000	9.428990e-01
3.540000	9.180070e-01
3.550000	8.936820e-01
3.560000	8.700150e-01
3.570000	8.468690e-01
3.580000	8.242440e-01
3.590000	8.021410e-01
3.600000	7.805580e-01
3.610000	7.595900e-01
3.620000	7.390960e-01
3.630000	7.190770e-01
3.640000	6.995330e-01
3.650000	6.804630e-01
3.660000	6.619790e-01
3.670000	6.439140e-01
3.680000	6.262690e-01
3.690000	6.090430e-01
3.700000	5.922360e-01
3.710000	5.758820e-01
3.720000	5.599310e-01
3.730000	5.443830e-01
3.740000	5.292380e-01
3.750000	5.144950e-01
3.760000	5.002910e-01
3.770000	4.864210e-01
3.780000	4.728880e-01
3.790000	4.596890e-01
3.800000	4.468260e-01
3.810000	4.343580e-01
3.820000	4.221960e-01
3.830000	4.103400e-01
3.840000	3.987890e-01
3.850000	3.875430e-01
3.860000	3.766770e-01
3.870000	3.660800e-01
3.880000	3.557510e-01
3.890000	3.456920e-01
3.900000	3.359010e-01
3.910000	3.264530e-01
3.920000	3.172370e-01
3.930000	3.082540e-01
3.940000	2.995020e-01
3.950000	2.909820e-01
3.960000	2.827210e-01
3.970000	2.746790e-01
3.980000	2.668560e-01
3.990000	2.592510e-01
4.000000	2.518650e-01
4.010000	2.447820e-01
4.020000	2.378760e-01
4.030000	2.311470e-01
4.040000	2.245940e-01
4.050000	2.182170e-01
4.060000	2.120540e-01
4.070000	2.060490e-01
4.080000	2.002020e-01
4.090000	1.945130e-01
4.100000	1.889830e-01
4.110000	1.836550e-01
4.120000	1.784620e-01
4.130000	1.734060e-01
4.140000	1.684860e-01
4.150000	1.637020e-01
4.160000	1.590850e-01
4.170000	1.545880e-01
4.180000	1.502110e-01
4.190000	1.459550e-01
4.200000	1.418200e-01
4.210000	1.378400e-01
4.220000	1.339620e-01
4.230000	1.301880e-01
4.240000	1.265160e-01
4.250000	1.229480e-01
4.260000	1.195100e-01
4.270000	1.161620e-01
4.280000	1.129020e-01
4.290000	1.097300e-01
4.300000	1.066470e-01
4.310000	1.036730e-01
4.320000	1.007770e-01
4.330000	9.795980e-02
4.340000	9.522050e-02
4.350000	9.255940e-02
4.360000	8.999920e-02
4.370000	8.750580e-02
4.380000	8.507930e-02
4.390000	8.271970e-02
4.400000	8.042700e-02
4.410000	7.822190e-02
4.420000	7.607330e-02
4.430000	7.398130e-02
4.440000	7.194590e-02
4.450000	6.996700e-02
4.460000	6.805900e-02
4.470000	6.620040e-02
4.480000	6.439120e-02
4.490000	6.263140e-02
4.500000	6.092100e-02
4.510000	5.927560e-02
4.520000	5.767190e-02
4.530000	5.610970e-02
4.540000	5.458920e-02
4.550000	5.311020e-02
4.560000	5.168010e-02
4.570000	5.028800e-02
4.580000	4.893390e-02
4.590000	4.761780e-02
4.600000	4.633970e-02
4.610000	4.510980e-02
4.620000	4.391280e-02
4.630000	4.274870e-02
4.640000	4.161740e-02
4.650000	4.051910e-02
4.660000	3.947100e-02
4.670000	3.844710e-02
4.680000	3.744740e-02
4.690000	3.647190e-02
4.700000	3.552060e-02
4.710000	3.458580e-02
4.720000	3.367900e-02
4.730000	3.280040e-02
4.740000	3.194980e-02
4.750000	3.112730e-02
4.760000	3.035210e-02
4.770000	2.959540e-02
4.780000	2.885720e-02
4.790000	2.813750e-02
4.800000	2.743630e-02
4.810000	2.677470e-02
4.820000	2.612100e-02
4.830000	2.547530e-02
4.840000	2.483750e-02
4.850000	2.420770e-02
4.860000	2.355130e-02
4.870000	2.292010e-02
4.880000	2.231420e-02
4.890000	2.173350e-02
4.900000	2.117790e-02
4.910000	2.068360e-02
4.920000	2.019650e-02
4.930000	1.971670e-02
4.940000	1.924410e-02
4.950000	1.877870e-02
4.960000	1.829640e-02
4.970000	1.783350e-02
4.980000	1.738990e-02
4.990000	1.696560e-02
5.000000	1.656070e-02
5.010000	1.619040e-02
5.020000	1.583180e-02
5.030000	1.548490e-02
5.040000	1.514970e-02
5.050000	1.482620e-02
5.060000	1.452390e-02
5.070000	1.422850e-02
5.080000	1.394010e-02
5.090000	1.365870e-02
5.100000	1.338420e-02
5.110000	1.311430e-02
5.120000	1.285250e-02
5.130000	1.259890e-02
5.140000	1.235330e-02
5.150000	1.211580e-02
5.160000	1.189540e-02
5.170000	1.167850e-02
5.180000	1.146530e-02
5.190000	1.125570e-02
5.200000	1.104960e-02
5.210000	1.084010e-02
5.220000	1.063770e-02
5.230000	1.044240e-02
5.240000	1.025420e-02
5.250000	1.007310e-02
5.260000	9.908860e-03
5.270000	9.746850e-03
5.280000	9.587090e-03
5.290000	9.429590e-03
5.300000	9.274350e-03
5.310000	9.115090e-03
5.320000	8.961230e-03
5.330000	8.812770e-03
5.340000	8.669700e-03
5.350000	8.532030e-03
5.360000	8.407230e-03
5.370000	8.284080e-03
5.380000	8.162610e-03
5.390000	8.042800e-03
5.400000	7.924650e-03
5.410000	7.804930e-03
5.420000	7.688490e-03
5.430000	7.575340e-03
5.440000	7.465470e-03
5.450000	7.358890e-03
5.460000	7.260250e-03
5.470000	7.162570e-03
5.480000	7.065850e-03
5.490000	6.970100e-03
5.500000	6.875300e-03
5.510000	6.776880e-03
5.520000	6.681710e-03
5.530000	6.589800e-03
5.540000	6.501140e-03
5.550000	6.415740e-03
5.560000	6.339470e-03
5.570000	6.263510e-03
5.580000	6.187870e-03
5.590000	6.112550e-03
5.600000	6.037550e-03
5.610000	5.957590e-03
5.620000	5.880590e-03
5.630000	5.806540e-03
5.640000	5.735440e-03
5.650000	5.667290e-03
5.660000	5.607540e-03
5.670000	5.548020e-03
5.680000	5.488720e-03
5.690000	5.429640e-03
5.700000	5.370790e-03
5.710000	5.308670e-03
5.720000	5.248520e-03
5.730000	5.190330e-03
5.740000	5.134110e-03
5.750000	5.079850e-03
5.760000	5.030470e-03
5.770000	4.981600e-03
5.780000	4.933220e-03
5.790000	4.885350e-03
5.800000	4.837980e-03
5.810000	4.790030e-03
5.820000	4.743120e-03
5.830000	4.697250e-03
5.840000	4.652440e-03
5.850000	4.608680e-03
5.860000	4.566740e-03
5.870000	4.525460e-03
5.880000	4.484840e-03
5.890000	4.444880e-03
5.900000	4.405580e-03
5.910000	4.366870e-03
5.920000	4.328850e-03
5.930000	4.291530e-03
5.940000	4.254900e-03
5.950000	4.218970e-03
5.960000	4.183920e-03
5.970000	4.149470e-03
5.980000	4.115620e-03
5.990000	4.082370e-03
6.000000	4.049710e-03
6.010000	4.017810e-03
6.020000	3.986430e-03
6.030000	3.955570e-03
6.040000	3.925230e-03
6.050000	3.895410e-03
6.060000	3.866090e-03
6.070000	3.837290e-03
6.080000	3.809030e-03
6.090000	3.781290e-03
6.100000	3.754080e-03
6.110000	3.727860e-03
6.120000	3.701940e-03
6.130000	3.676310e-03
6.140000	3.650960e-03
6.150000	3.625910e-03
6.160000	3.600950e-03
6.170000	3.576370e-03
6.180000	3.552190e-03
6.190000	3.528380e-03
6.200000	3.504960e-03
6.210000	3.482040e-03
6.220000	3.459450e-03
6.230000	3.437180e-03
6.240000	3.415250e-03
6.250000	3.393640e-03
6.260000	3.373360e-03
6.270000	3.352910e-03
6.280000	3.332280e-03
6.290000	3.311470e-03
6.300000	3.290490e-03
6.310000	3.266880e-03
6.320000	3.244320e-03
6.330000	3.222810e-03
6.340000	3.202360e-03
6.350000	3.182960e-03
6.360000	3.167180e-03
6.370000	3.151170e-03
6.380000	3.134940e-03
6.390000	3.118480e-03
6.400000	3.101790e-03
6.410000	3.083950e-03
6.420000	3.066350e-03
6.430000	3.048990e-03
6.440000	3.031860e-03
6.450000	3.014970e-03
6.460000	2.998580e-03
6.470000	2.982290e-03
6.480000	2.966110e-03
6.490000	2.950040e-03
6.500000	2.934070e-03
6.510000	2.918100e-03
6.520000	2.902290e-03
6.530000	2.886630e-03
6.540000	2.871130e-03
6.550000	2.855780e-03
6.560000	2.840750e-03
6.570000	2.825790e-03
6.580000	2.810910e-03
6.590000	2.796110e-03
6.600000	2.781390e-03
6.610000	2.766730e-03
6.620000	2.752160e-03
6.630000	2.737670e-03
6.640000	2.723270e-03
6.650000	2.708960e-03
6.660000	2.694850e-03
6.670000	2.680760e-03
6.680000	2.666710e-03
6.690000	2.652700e-03
6.700000	2.638710e-03
6.710000	2.624710e-03
6.720000	2.610760e-03
6.730000	2.596870e-03
6.740000	2.583030e-03
6.750000	2.569250e-03
6.760000	2.555350e-03
6.770000	2.541590e-03
6.780000	2.527970e-03
6.790000	2.514490e-03
6.800000	2.501140e-03
6.810000	2.488020e-03
6.820000	2.475000e-03
6.830000	2.462060e-03
6.840000	2.449210e-03
6.850000	2.436440e-03
6.860000	2.423510e-03
6.870000	2.410790e-03
6.880000	2.398280e-03
6.890000	2.385990e-03
6.900000	2.373920e-03
6.910000	2.362320e-03
6.920000	2.350810e-03
6.930000	2.339380e-03
6.940000	2.328030e-03
6.950000	2.316760e-03
6.960000	2.305480e-03
6.970000	2.294330e-03
6.980000	2.283310e-03
6.990000	2.272420e-03
7.000000	2.261660e-03
7.010000	2.251730e-03
7.020000	2.241580e-03
7.030000	2.231210e-03
7.040000	2.220620e-03
7.050000	2.209810e-03
7.060000	2.196890e-03
7.070000	2.184700e-03
7.080000	2.173220e-03
7.090000	2.162460e-03
7.100000	2.152420e-03
7.110000	2.145620e-03
7.120000	2.138280e-03
7.130000	2.130400e-03
7.140000	2.121970e-03
7.150000	2.113000e-03
7.160000	2.101040e-03
7.170000	2.089760e-03
7.180000	2.079170e-03
7.190000	2.069260e-03
7.200000	2.060020e-03
7.210000	2.053870e-03
7.220000	2.047210e-03
7.230000	2.040020e-03
7.240000	2.032320e-03
7.250000	2.024100e-03
7.260000	2.013040e-03
7.270000	2.002630e-03
7.280000	1.992860e-03
7.290000	1.983730e-03
7.300000	1.975250e-03
7.310000	1.969700e-03
7.320000	1.963660e-03
7.330000	1.957110e-03
7.340000	1.950060e-03
7.350000	1.942520e-03
7.360000	1.932740e-03
7.370000	1.923330e-03
7.380000	1.914280e-03
7.390000	1.905600e-03
7.400000	1.897280e-03
7.410000	1.889520e-03
7.420000	1.882030e-03
7.430000	1.874810e-03
7.440000	1.867850e-03
7.450000	1.861160e-03
7.460000	1.855650e-03
7.470000	1.849950e-03
7.480000	1.844070e-03
7.490000	1.837990e-03
7.500000	1.831730e-03
7.510000	1.824950e-03
7.520000	1.818150e-03
7.530000	1.811320e-03
7.540000	1.804460e-03
7.550000	1.797590e-03
7.560000	1.790550e-03
7.570000	1.783550e-03
7.580000	1.776600e-03
7.590000	1.769680e-03
7.600000	1.762820e-03
7.610000	1.756090e-03
7.620000	1.749360e-03
7.630000	1.742620e-03
7.640000	1.735880e-03
7.650000	1.729130e-03
7.660000	1.722230e-03
7.670000	1.715400e-03
7.680000	1.708640e-03
7.690000	1.701940e-03
7.700000	1.695300e-03
7.710000	1.688780e-03
7.720000	1.682290e-03
7.730000	1.675850e-03
7.740000	1.669460e-03
7.750000	1.663100e-03
7.760000	1.656790e-03
7.770000	1.650530e-03
7.780000	1.644300e-03
7.790000	1.638120e-03
7.800000	1.631990e-03
7.810000	1.625960e-03
7.820000	1.619940e-03
7.830000	1.613930e-03
7.840000	1.607940e-03
7.850000	1.601950e-03
7.860000	1.595960e-03
7.870000	1.589980e-03
7.880000	1.584040e-03
7.890000	1.578110e-03
7.900000	1.572210e-03
7.910000	1.566370e-03
7.920000	1.560540e-03
7.930000	1.554720e-03
7.940000	1.548900e-03
7.950000	1.543090e-03
7.960000	1.537220e-03
7.970000	1.531400e-03
7.980000	1.525610e-03
7.990000	1.519850e-03
8.000000	1.514140e-03


==> anc/Fig4_SCS_cq_imag_T258.txt <==
# E(GeV)	-Im_Tmatrix(GeV^-2)
0.000000	1.777270e-21
0.010000	9.143480e-07
0.020000	1.828700e-06
0.030000	2.743040e-06
0.040000	3.657390e-06
0.050000	4.571740e-06
0.060000	5.681600e-06
0.070000	6.944660e-06
0.080000	8.360930e-06
0.090000	9.930410e-06
0.100000	1.165310e-05
0.110000	1.335680e-05
0.120000	1.529980e-05
0.130000	1.748210e-05
0.140000	1.990370e-05
0.150000	2.256460e-05
0.160000	2.519090e-05
0.170000	2.819340e-05
0.180000	3.157220e-05
0.190000	3.532720e-05
0.200000	3.945860e-05
0.210000	4.354590e-05
0.220000	4.821970e-05
0.230000	5.347980e-05
0.240000	5.932640e-05
0.250000	6.575940e-05
0.260000	7.213680e-05
0.270000	7.942160e-05
0.280000	8.761380e-05
0.290000	9.671350e-05
0.300000	1.067200e-04
0.310000	1.167250e-04
0.320000	1.280910e-04
0.330000	1.408200e-04
0.340000	1.549120e-04
0.350000	1.703660e-04
0.360000	1.858240e-04
0.370000	2.033230e-04
0.380000	2.228650e-04
0.390000	2.444490e-04
0.400000	2.680750e-04
0.410000	2.916640e-04
0.420000	3.183340e-04
0.430000	3.480870e-04
0.440000	3.809220e-04
0.450000	4.168400e-04
0.460000	4.528460e-04
0.470000	4.934310e-04
0.480000	5.385950e-04
0.490000	5.883380e-04
0.500000	6.426600e-04
0.510000	6.973380e-04
0.520000	7.587060e-04
0.530000	8.267660e-04
0.540000	9.015160e-04
0.550000	9.829570e-04
0.560000	1.064860e-03
0.570000	1.156570e-03
0.580000	1.258090e-03
0.590000	1.369410e-03
0.600000	1.490530e-03
0.610000	1.612540e-03
0.620000	1.748810e-03
0.630000	1.899350e-03
0.640000	2.064140e-03
0.650000	2.243190e-03
0.660000	2.423010e-03
0.670000	2.623840e-03
0.680000	2.845670e-03
0.690000	3.088510e-03
0.700000	3.352350e-03
0.710000	3.617070e-03
0.720000	3.912860e-03
0.730000	4.239710e-03
0.740000	4.597630e-03
0.750000	4.986620e-03
0.760000	5.375060e-03
0.770000	5.810380e-03
0.780000	6.292560e-03
0.790000	6.821620e-03
0.800000	7.397550e-03
0.810000	7.971170e-03
0.820000	8.616250e-03
0.830000	9.332800e-03
0.840000	1.012080e-02
0.850000	1.098030e-02
0.860000	1.184190e-02
0.870000	1.280970e-02
0.880000	1.388360e-02
0.890000	1.506360e-02
0.900000	1.634970e-02
0.910000	1.762390e-02
0.920000	1.906320e-02
0.930000	2.066770e-02
0.940000	2.243730e-02
0.950000	2.437200e-02
0.960000	2.629980e-02
0.970000	2.847880e-02
0.980000	3.090900e-02
0.990000	3.359040e-02
1.000000	3.652290e-02
1.010000	3.943480e-02
1.020000	4.273380e-02
1.030000	4.642000e-02
1.040000	5.049330e-02
1.050000	5.495370e-02
1.060000	5.939350e-02
1.070000	6.442430e-02
1.080000	7.004620e-02
1.090000	7.625910e-02
1.100000	8.306300e-02
1.110000	8.983450e-02
1.120000	9.750880e-02
1.130000	1.060860e-01
1.140000	1.155650e-01
1.150000	1.259480e-01
1.160000	1.363250e-01
1.170000	1.480590e-01
1.180000	1.611490e-01
1.190000	1.755960e-01
1.200000	1.914010e-01
1.210000	2.072780e-01
1.220000	2.251540e-01
1.230000	2.450280e-01
1.240000	2.669010e-01
1.250000	2.907720e-01
1.260000	3.149560e-01
1.270000	3.419820e-01
1.280000	3.718480e-01
1.290000	4.045550e-01
1.300000	4.401030e-01
1.310000	4.764830e-01
1.320000	5.167090e-01
1.330000	5.607790e-01
1.340000	6.086960e-01
1.350000	6.604570e-01
1.360000	7.140610e-01
1.370000	7.725110e-01
1.380000	8.358090e-01
1.390000	9.039540e-01
1.400000	9.769460e-01
1.410000	1.053310e+00
1.420000	1.135260e+00
1.430000	1.222790e+00
1.440000	1.315910e+00
1.450000	1.414620e+00
1.460000	1.518770e+00
1.470000	1.628580e+00
1.480000	1.744040e+00
1.490000	1.865150e+00
1.500000	1.991910e+00
1.510000	2.126230e+00
1.520000	2.265260e+00
1.530000	2.408980e+00
1.540000	2.557400e+00
1.550000	2.710510e+00
1.560000	2.872760e+00
1.570000	3.037480e+00
1.580000	3.204700e+00
1.590000	3.374400e+00
1.600000	3.546590e+00
1.610000	3.727760e+00
1.620000	3.908170e+00
1.630000	4.087820e+00
1.640000	4.266710e+00
1.650000	4.444840e+00
1.660000	4.629560e+00
1.670000	4.809850e+00
1.680000	4.985690e+00
1.690000	5.157090e+00
1.700000	5.324050e+00
1.710000	5.492750e+00
1.720000	5.653910e+00
1.730000	5.807550e+00
1.740000	5.953650e+00
1.750000	6.092210e+00
1.760000	6.226840e+00
1.770000	6.352130e+00
1.780000	6.468100e+00
1.790000	6.574730e+00
1.800000	6.672030e+00
1.810000	6.760210e+00
1.820000	6.838960e+00
1.830000	6.908280e+00
1.840000	6.968160e+00
1.850000	7.018610e+00
1.860000	7.057380e+00
1.870000	7.087850e+00
1.880000	7.110000e+00
1.890000	7.123850e+00
1.900000	7.129390e+00
1.910000	7.122790e+00
1.920000	7.109800e+00
1.930000	7.090420e+00
1.940000	7.064650e+00
1.950000	7.032480e+00
1.960000	6.989920e+00
1.970000	6.942970e+00
1.980000	6.891640e+00
1.990000	6.835920e+00
2.000000	6.775820e+00
2.010000	6.707700e+00
2.020000	6.637010e+00
2.030000	6.563760e+00
2.040000	6.487950e+00
2.050000	6.409580e+00
2.060000	6.325850e+00
2.070000	6.240960e+00
2.080000	6.154910e+00
2.090000	6.067700e+00
2.100000	5.979330e+00
2.110000	5.887640e+00
2.120000	5.795870e+00
2.130000	5.704020e+00
2.140000	5.612100e+00
2.150000	5.520090e+00
2.160000	5.426710e+00
2.170000	5.333890e+00
2.180000	5.241640e+00
2.190000	5.149950e+00
2.200000	5.058820e+00
2.210000	4.967400e+00
2.220000	4.876980e+00
2.230000	4.787540e+00
2.240000	4.699090e+00
2.250000	4.611640e+00
2.260000	4.524670e+00
2.270000	4.438940e+00
2.280000	4.354460e+00
2.290000	4.271230e+00
2.300000	4.189230e+00
2.310000	4.108300e+00
2.320000	4.028700e+00
2.330000	3.950440e+00
2.340000	3.873510e+00
2.350000	3.797920e+00
2.360000	3.723650e+00
2.370000	3.650710e+00
2.380000	3.579120e+00
2.390000	3.508870e+00
2.400000	3.439970e+00
2.410000	3.372550e+00
2.420000	3.306400e+00
2.430000	3.241520e+00
2.440000	3.177900e+00
2.450000	3.115550e+00
2.460000	3.054590e+00
2.470000	2.994840e+00
2.480000	2.936290e+00
2.490000	2.878950e+00
2.500000	2.822820e+00
2.510000	2.768190e+00
2.520000	2.714620e+00
2.530000	2.662110e+00
2.540000	2.610650e+00
2.550000	2.560250e+00
2.560000	2.511100e+00
2.570000	2.462910e+00
2.580000	2.415690e+00
2.590000	2.369430e+00
2.600000	2.324130e+00
2.610000	2.280000e+00
2.620000	2.236740e+00
2.630000	2.194330e+00
2.640000	2.152780e+00
2.650000	2.112090e+00
2.660000	2.072480e+00
2.670000	2.033620e+00
2.680000	1.995500e+00
2.690000	1.958130e+00
2.700000	1.921510e+00
2.710000	1.885820e+00
2.720000	1.850790e+00
2.730000	1.816410e+00
2.740000	1.782680e+00
2.750000	1.749600e+00
2.760000	1.717340e+00
2.770000	1.685650e+00
2.780000	1.654530e+00
2.790000	1.623990e+00
2.800000	1.594020e+00
2.810000	1.564760e+00
2.820000	1.536010e+00
2.830000	1.507750e+00
2.840000	1.480000e+00
2.850000	1.452740e+00
2.860000	1.426100e+00
2.870000	1.399890e+00
2.880000	1.374140e+00
2.890000	1.348820e+00
2.900000	1.323950e+00
2.910000	1.299620e+00
2.920000	1.275680e+00
2.930000	1.252140e+00
2.940000	1.228990e+00
2.950000	1.206240e+00
2.960000	1.184000e+00
2.970000	1.162090e+00
2.980000	1.140530e+00
2.990000	1.119310e+00
3.000000	1.098440e+00
3.010000	1.077950e+00
3.020000	1.057780e+00
3.030000	1.037930e+00
3.040000	1.018410e+00
3.050000	9.992110e-01
3.060000	9.804040e-01
3.070000	9.618870e-01
3.080000	9.436610e-01
3.090000	9.257270e-01
3.100000	9.080840e-01
3.110000	8.907750e-01
3.120000	8.737360e-01
3.130000	8.569660e-01
3.140000	8.404660e-01
3.150000	8.242340e-01
3.160000	8.083130e-01
3.170000	7.926400e-01
3.180000	7.772160e-01
3.190000	7.620410e-01
3.200000	7.471160e-01
3.210000	7.324710e-01
3.220000	7.180590e-01
3.230000	7.038800e-01
3.240000	6.899350e-01
3.250000	6.762220e-01
3.260000	6.627740e-01
3.270000	6.495440e-01
3.280000	6.365310e-01
3.290000	6.237360e-01
3.300000	6.111580e-01
3.310000	5.988250e-01
3.320000	5.866950e-01
3.330000	5.747700e-01
3.340000	5.630490e-01
3.350000	5.515320e-01
3.360000	5.402460e-01
3.370000	5.291500e-01
3.380000	5.182440e-01
3.390000	5.075290e-01
3.400000	4.970040e-01
3.410000	4.866940e-01
3.420000	4.765630e-01
3.430000	4.666090e-01
3.440000	4.568320e-01
3.450000	4.472340e-01
3.460000	4.378350e-01
3.470000	4.286040e-01
3.480000	4.195380e-01
3.490000	4.106400e-01
3.500000	4.019070e-01
3.510000	3.933670e-01
3.520000	3.849800e-01
3.530000	3.767470e-01
3.540000	3.686690e-01
3.550000	3.607440e-01
3.560000	3.529950e-01
3.570000	3.453890e-01
3.580000	3.379260e-01
3.590000	3.306060e-01
3.600000	3.234290e-01
3.610000	3.164150e-01
3.620000	3.095340e-01
3.630000	3.027860e-01
3.640000	2.961710e-01
3.650000	2.896890e-01
3.660000	2.833640e-01
3.670000	2.771600e-01
3.680000	2.710770e-01
3.690000	2.651130e-01
3.700000	2.592700e-01
3.710000	2.535650e-01
3.720000	2.479710e-01
3.730000	2.424890e-01
3.740000	2.371180e-01
3.750000	2.318580e-01
3.760000	2.267280e-01
3.770000	2.216990e-01
3.780000	2.167740e-01
3.790000	2.119510e-01
3.800000	2.072320e-01
3.810000	2.026360e-01
3.820000	1.981330e-01
3.830000	1.937210e-01
3.840000	1.894010e-01
3.850000	1.851730e-01
3.860000	1.810500e-01
3.870000	1.770130e-01
3.880000	1.730600e-01
3.890000	1.691910e-01
3.900000	1.654080e-01
3.910000	1.617290e-01
3.920000	1.581250e-01
3.930000	1.545950e-01
3.940000	1.511390e-01
3.950000	1.477570e-01
3.960000	1.444620e-01
3.970000	1.412340e-01
3.980000	1.380750e-01
3.990000	1.349840e-01
4.000000	1.319610e-01
4.010000	1.290140e-01
4.020000	1.261310e-01
4.030000	1.233130e-01
4.040000	1.205580e-01
4.050000	1.178670e-01
4.060000	1.152610e-01
4.070000	1.127090e-01
4.080000	1.102100e-01
4.090000	1.077640e-01
4.100000	1.053720e-01
4.110000	1.030410e-01
4.120000	1.007600e-01
4.130000	9.852770e-02
4.140000	9.634500e-02
4.150000	9.421180e-02
4.160000	9.213980e-02
4.170000	9.011120e-02
4.180000	8.812630e-02
4.190000	8.618480e-02
4.200000	8.428690e-02
4.210000	8.243980e-02
4.220000	8.063260e-02
4.230000	7.886530e-02
4.240000	7.713810e-02
4.250000	7.545070e-02
4.260000	7.381370e-02
4.270000	7.221140e-02
4.280000	7.064400e-02
4.290000	6.911130e-02
4.300000	6.761340e-02
4.310000	6.615710e-02
4.320000	6.473220e-02
4.330000	6.333860e-02
4.340000	6.197650e-02
4.350000	6.064580e-02
4.360000	5.935570e-02
4.370000	5.809230e-02
4.380000	5.685590e-02
4.390000	5.564620e-02
4.400000	5.446350e-02
4.410000	5.330910e-02
4.420000	5.218080e-02
4.430000	5.107850e-02
4.440000	5.000240e-02
4.450000	4.895230e-02
4.460000	4.793890e-02
4.470000	4.694630e-02
4.480000	4.597450e-02
4.490000	4.502340e-02
4.500000	4.409320e-02
4.510000	4.318710e-02
4.520000	4.230010e-02
4.530000	4.143220e-02
4.540000	4.058340e-02
4.550000	3.975370e-02
4.560000	3.894550e-02
4.570000	3.815520e-02
4.580000	3.738280e-02
4.590000	3.662820e-02
4.600000	3.589150e-02
4.610000	3.517910e-02
4.620000	3.448140e-02
4.630000	3.379830e-02
4.640000	3.312990e-02
4.650000	3.247620e-02
4.660000	3.184290e-02
4.670000	3.122130e-02
4.680000	3.061170e-02
4.690000	3.001380e-02
4.700000	2.942780e-02
4.710000	2.885020e-02
4.720000	2.828620e-02
4.730000	2.773570e-02
4.740000	2.719860e-02
4.750000	2.667500e-02
4.760000	2.616860e-02
4.770000	2.567380e-02
4.780000	2.519070e-02
4.790000	2.471930e-02
4.800000	2.425960e-02
4.810000	2.381660e-02
4.820000	2.338290e-02
4.830000	2.295820e-02
4.840000	2.254280e-02
4.850000	2.213650e-02
4.860000	2.174060e-02
4.870000	2.135330e-02
4.880000	2.097460e-02
4.890000	2.060440e-02
4.900000	2.024290e-02
4.910000	1.989390e-02
4.920000	1.955150e-02
4.930000	1.921560e-02
4.940000	1.888630e-02
4.950000	1.856360e-02
4.960000	1.824740e-02
4.970000	1.793770e-02
4.980000	1.763460e-02
4.990000	1.733810e-02
5.000000	1.704810e-02
5.010000	1.676740e-02
5.020000	1.649190e-02
5.030000	1.622160e-02
5.040000	1.595660e-02
5.050000	1.569680e-02
5.060000	1.544160e-02
5.070000	1.519200e-02
5.080000	1.494790e-02
5.090000	1.470920e-02
5.100000	1.447600e-02
5.110000	1.425070e-02
5.120000	1.402970e-02
5.130000	1.381300e-02
5.140000	1.360060e-02
5.150000	1.339260e-02
5.160000	1.318890e-02
5.170000	1.298960e-02
5.180000	1.279450e-02
5.190000	1.260380e-02
5.200000	1.241730e-02
5.210000	1.223750e-02
5.220000	1.206080e-02
5.230000	1.188720e-02
5.240000	1.171680e-02
5.250000	1.154960e-02
5.260000	1.138550e-02
5.270000	1.122460e-02
5.280000	1.106690e-02
5.290000	1.091220e-02
5.300000	1.076080e-02
5.310000	1.061270e-02
5.320000	1.046770e-02
5.330000	1.032570e-02
5.340000	1.018680e-02
5.350000	1.005090e-02
5.360000	9.919270e-03
5.370000	9.790080e-03
5.380000	9.663290e-03
5.390000	9.538910e-03
5.400000	9.416920e-03
5.410000	9.297620e-03
5.420000	9.180570e-03
5.430000	9.065790e-03
5.440000	8.953270e-03
5.450000	8.843010e-03
5.460000	8.735140e-03
5.470000	8.629460e-03
5.480000	8.525980e-03
5.490000	8.424700e-03
5.500000	8.325610e-03
5.510000	8.230260e-03
5.520000	8.136330e-03
5.530000	8.043840e-03
5.540000	7.952770e-03
5.550000	7.863140e-03
5.560000	7.773750e-03
5.570000	7.686390e-03
5.580000	7.601050e-03
5.590000	7.517740e-03
5.600000	7.436440e-03
5.610000	7.359740e-03
5.620000	7.283780e-03
5.630000	7.208560e-03
5.640000	7.134090e-03
5.650000	7.060350e-03
5.660000	6.986940e-03
5.670000	6.914470e-03
5.680000	6.842970e-03
5.690000	6.772410e-03
5.700000	6.702820e-03
5.710000	6.632900e-03
5.720000	6.564580e-03
5.730000	6.497850e-03
5.740000	6.432710e-03
5.750000	6.369160e-03
5.760000	6.308890e-03
5.770000	6.249360e-03
5.780000	6.190580e-03
5.790000	6.132540e-03
5.800000	6.075250e-03
5.810000	6.018540e-03
5.820000	5.962650e-03
5.830000	5.907590e-03
5.840000	5.853350e-03
5.850000	5.799940e-03
5.860000	5.747610e-03
5.870000	5.695970e-03
5.880000	5.645040e-03
5.890000	5.594800e-03
5.900000	5.545260e-03
5.910000	5.495750e-03
5.920000	5.447280e-03
5.930000	5.399840e-03
5.940000	5.353440e-03
5.950000	5.308080e-03
5.960000	5.264670e-03
5.970000	5.221840e-03
5.980000	5.179580e-03
5.990000	5.137900e-03
6.000000	5.096800e-03
6.010000	5.058540e-03
6.020000	5.019730e-03
6.030000	4.980350e-03
6.040000	4.940420e-03
6.050000	4.899920e-03
6.060000	4.852510e-03
6.070000	4.807720e-03
6.080000	4.765550e-03
6.090000	4.725990e-03
6.100000	4.689060e-03
6.110000	4.660930e-03
6.120000	4.632330e-03
6.130000	4.603250e-03
6.140000	4.573700e-03
6.150000	4.543670e-03
6.160000	4.511490e-03
6.170000	4.479670e-03
6.180000	4.448210e-03
6.190000	4.417120e-03
6.200000	4.386400e-03
6.210000	4.356420e-03
6.220000	4.326620e-03
6.230000	4.296980e-03
6.240000	4.267530e-03
6.250000	4.238240e-03
6.260000	4.207960e-03
6.270000	4.178440e-03
6.280000	4.149670e-03
6.290000	4.121660e-03
6.300000	4.094400e-03
6.310000	4.070920e-03
6.320000	4.046680e-03
6.330000	4.021690e-03
6.340000	3.995940e-03
6.350000	3.969440e-03
6.360000	3.936850e-03
6.370000	3.906170e-03
6.380000	3.877400e-03
6.390000	3.850540e-03
6.400000	3.825580e-03
6.410000	3.807530e-03
6.420000	3.788880e-03
6.430000	3.769650e-03
6.440000	3.749830e-03
6.450000	3.729420e-03
6.460000	3.706820e-03
6.470000	3.684440e-03
6.480000	3.662260e-03
6.490000	3.640290e-03
6.500000	3.618530e-03
6.510000	3.597040e-03
6.520000	3.575730e-03
6.530000	3.554600e-03
6.540000	3.533650e-03
6.550000	3.512880e-03
6.560000	3.492340e-03
6.570000	3.471950e-03
6.580000	3.451720e-03
6.590000	3.431640e-03
6.600000	3.411710e-03
6.610000	3.391950e-03
6.620000	3.372340e-03
6.630000	3.352870e-03
6.640000	3.333550e-03
6.650000	3.314380e-03
6.660000	3.295390e-03
6.670000	3.276530e-03
6.680000	3.257800e-03
6.690000	3.239190e-03
6.700000	3.220710e-03
6.710000	3.202420e-03
6.720000	3.184220e-03
6.730000	3.166120e-03
6.740000	3.148120e-03
6.750000	3.130210e-03
6.760000	3.112280e-03
6.770000	3.094500e-03
6.780000	3.076880e-03
6.790000	3.059410e-03
6.800000	3.042090e-03
6.810000	3.025020e-03
6.820000	3.008060e-03
6.830000	2.991200e-03
6.840000	2.974450e-03
6.850000	2.957800e-03
6.860000	2.941210e-03
6.870000	2.924750e-03
6.880000	2.908430e-03
6.890000	2.892240e-03
6.900000	2.876200e-03
6.910000	2.860290e-03
6.920000	2.844520e-03
6.930000	2.828890e-03
6.940000	2.813380e-03
6.950000	2.798010e-03
6.960000	2.782760e-03
6.970000	2.767650e-03
6.980000	2.752680e-03
6.990000	2.737850e-03
7.000000	2.723160e-03
7.010000	2.708630e-03
7.020000	2.694230e-03
7.030000	2.679960e-03
7.040000	2.665820e-03
7.050000	2.651810e-03
7.060000	2.637930e-03
7.070000	2.624180e-03
7.080000	2.610560e-03
7.090000	2.597070e-03
7.100000	2.583700e-03
7.110000	2.570470e-03
7.120000	2.557360e-03
7.130000	2.544370e-03
7.140000	2.531510e-03
7.150000	2.518770e-03
7.160000	2.506790e-03
7.170000	2.494610e-03
7.180000	2.482240e-03
7.190000	2.469690e-03
7.200000	2.456940e-03
7.210000	2.442170e-03
7.220000	2.428120e-03
7.230000	2.414810e-03
7.240000	2.402220e-03
7.250000	2.390360e-03
7.260000	2.381730e-03
7.270000	2.372580e-03
7.280000	2.362910e-03
7.290000	2.352710e-03
7.300000	2.341980e-03
7.310000	2.328250e-03
7.320000	2.315230e-03
7.330000	2.302930e-03
7.340000	2.291330e-03
7.350000	2.280440e-03
7.360000	2.272140e-03
7.370000	2.263600e-03
7.380000	2.254840e-03
7.390000	2.245860e-03
7.400000	2.236640e-03
7.410000	2.228250e-03
7.420000	2.219100e-03
7.430000	2.209200e-03
7.440000	2.198550e-03
7.450000	2.187150e-03
7.460000	2.170050e-03
7.470000	2.154670e-03
7.480000	2.141010e-03
7.490000	2.129070e-03
7.500000	2.118840e-03
7.510000	2.115300e-03
7.520000	2.110990e-03
7.530000	2.105930e-03
7.540000	2.100100e-03
7.550000	2.093510e-03
7.560000	2.084500e-03
7.570000	2.075560e-03
7.580000	2.066680e-03
7.590000	2.057870e-03
7.600000	2.049130e-03
7.610000	2.040490e-03
7.620000	2.031900e-03
7.630000	2.023360e-03
7.640000	2.014860e-03
7.650000	2.006410e-03
7.660000	1.998000e-03
7.670000	1.989640e-03
7.680000	1.981340e-03
7.690000	1.973090e-03
7.700000	1.964890e-03
7.710000	1.956770e-03
7.720000	1.948690e-03
7.730000	1.940650e-03
7.740000	1.932660e-03
7.750000	1.924710e-03
7.760000	1.916810e-03
7.770000	1.908950e-03
7.780000	1.901130e-03
7.790000	1.893350e-03
7.800000	1.885610e-03
7.810000	1.877910e-03
7.820000	1.870250e-03
7.830000	1.862620e-03
7.840000	1.855040e-03
7.850000	1.847480e-03
7.860000	1.839960e-03
7.870000	1.832480e-03
7.880000	1.825040e-03
7.890000	1.817640e-03
7.900000	1.810280e-03
7.910000	1.802970e-03
7.920000	1.795690e-03
7.930000	1.788440e-03
7.940000	1.781230e-03
7.950000	1.774060e-03
7.960000	1.766910e-03
7.970000	1.759800e-03
7.980000	1.752730e-03
7.990000	1.745700e-03
8.000000	1.738710e-03


==> anc/Fig4_SCS_cq_imag_T320.txt <==
# E(GeV)	-Im_Tmatrix(GeV^-2)
0.000000	9.271710e-22
0.010000	1.355590e-06
0.020000	2.711190e-06
0.030000	4.066780e-06
0.040000	5.422370e-06
0.050000	6.777970e-06
0.060000	8.459100e-06
0.070000	1.037740e-05
0.080000	1.253280e-05
0.090000	1.492540e-05
0.100000	1.755520e-05
0.110000	2.017340e-05
0.120000	2.315310e-05
0.130000	2.649430e-05
0.140000	3.019710e-05
0.150000	3.426150e-05
0.160000	3.837800e-05
0.170000	4.301070e-05
0.180000	4.815960e-05
0.190000	5.382480e-05
0.200000	6.000620e-05
0.210000	6.628530e-05
0.220000	7.328990e-05
0.230000	8.102000e-05
0.240000	8.947540e-05
0.250000	9.865630e-05
0.260000	1.078900e-04
0.270000	1.181860e-04
0.280000	1.295430e-04
0.290000	1.419620e-04
0.300000	1.554420e-04
0.310000	1.693630e-04
0.320000	1.846560e-04
0.330000	2.013200e-04
0.340000	2.193570e-04
0.350000	2.387660e-04
0.360000	2.582360e-04
0.370000	2.797330e-04
0.380000	3.032580e-04
0.390000	3.288100e-04
0.400000	3.563890e-04
0.410000	3.843680e-04
0.420000	4.151880e-04
0.430000	4.488500e-04
0.440000	4.853520e-04
0.450000	5.246950e-04
0.460000	5.641630e-04
0.470000	6.078300e-04
0.480000	6.556960e-04
0.490000	7.077620e-04
0.500000	7.640270e-04
0.510000	8.222330e-04
0.520000	8.857680e-04
0.530000	9.546300e-04
0.540000	1.028820e-03
0.550000	1.108340e-03
0.560000	1.186370e-03
0.570000	1.273130e-03
0.580000	1.368630e-03
0.590000	1.472870e-03
0.600000	1.585850e-03
0.610000	1.702550e-03
0.620000	1.830490e-03
0.630000	1.969680e-03
0.640000	2.120110e-03
0.650000	2.281780e-03
0.660000	2.442130e-03
0.670000	2.620010e-03
0.680000	2.815420e-03
0.690000	3.028350e-03
0.700000	3.258800e-03
0.710000	3.491800e-03
0.720000	3.749810e-03
0.730000	4.032840e-03
0.740000	4.340890e-03
0.750000	4.673960e-03
0.760000	5.010180e-03
0.770000	5.382350e-03
0.780000	5.790470e-03
0.790000	6.234530e-03
0.800000	6.714550e-03
0.810000	7.194400e-03
0.820000	7.728250e-03
0.830000	8.316100e-03
0.840000	8.957960e-03
0.850000	9.653810e-03
0.860000	1.035570e-02
0.870000	1.113560e-02
0.880000	1.199350e-02
0.890000	1.292930e-02
0.900000	1.394310e-02
0.910000	1.495790e-02
0.920000	1.608920e-02
0.930000	1.733690e-02
0.940000	1.870100e-02
0.950000	2.018150e-02
0.960000	2.166820e-02
0.970000	2.332640e-02
0.980000	2.515620e-02
0.990000	2.715770e-02
1.000000	2.933080e-02
1.010000	3.151680e-02
1.020000	3.395380e-02
1.030000	3.664180e-02
1.040000	3.958080e-02
1.050000	4.277080e-02
1.060000	4.598030e-02
1.070000	4.955660e-02
1.080000	5.349970e-02
1.090000	5.780950e-02
1.100000	6.248610e-02
1.110000	6.721360e-02
1.120000	7.246570e-02
1.130000	7.824260e-02
1.140000	8.454420e-02
1.150000	9.137050e-02
1.160000	9.831190e-02
1.170000	1.059830e-01
1.180000	1.143830e-01
1.190000	1.235130e-01
1.200000	1.333720e-01
1.210000	1.434630e-01
1.220000	1.545320e-01
1.230000	1.665800e-01
1.240000	1.796060e-01
1.250000	1.936120e-01
1.260000	2.080770e-01
1.270000	2.237800e-01
1.280000	2.407220e-01
1.290000	2.589030e-01
1.300000	2.783220e-01
1.310000	2.985320e-01
1.320000	3.202040e-01
1.330000	3.433390e-01
1.340000	3.679380e-01
1.350000	3.939980e-01
1.360000	4.212760e-01
1.370000	4.501400e-01
1.380000	4.805890e-01
1.390000	5.126240e-01
1.400000	5.462450e-01
1.410000	5.815380e-01
1.420000	6.183740e-01
1.430000	6.567520e-01
1.440000	6.966730e-01
1.450000	7.381360e-01
1.460000	7.816460e-01
1.470000	8.264460e-01
1.480000	8.725370e-01
1.490000	9.199190e-01
1.500000	9.685910e-01
1.510000	1.019490e+00
1.520000	1.071210e+00
1.530000	1.123750e+00
1.540000	1.177120e+00
1.550000	1.231310e+00
1.560000	1.287610e+00
1.570000	1.344090e+00
1.580000	1.400750e+00
1.590000	1.457600e+00
1.600000	1.514640e+00
1.610000	1.573310e+00
1.620000	1.631450e+00
1.630000	1.689040e+00
1.640000	1.746090e+00
1.650000	1.802610e+00
1.660000	1.859990e+00
1.670000	1.916120e+00
1.680000	1.971020e+00
1.690000	2.024670e+00
1.700000	2.077080e+00
1.710000	2.129390e+00
1.720000	2.179890e+00
1.730000	2.228570e+00
1.740000	2.275440e+00
1.750000	2.320490e+00
1.760000	2.364460e+00
1.770000	2.406250e+00
1.780000	2.445860e+00
1.790000	2.483290e+00
1.800000	2.518550e+00
1.810000	2.551890e+00
1.820000	2.582920e+00
1.830000	2.611640e+00
1.840000	2.638040e+00
1.850000	2.662130e+00
1.860000	2.683750e+00
1.870000	2.703140e+00
1.880000	2.720300e+00
1.890000	2.735220e+00
1.900000	2.747920e+00
1.910000	2.757920e+00
1.920000	2.765920e+00
1.930000	2.771920e+00
1.940000	2.775920e+00
1.950000	2.777910e+00
1.960000	2.777260e+00
1.970000	2.774930e+00
1.980000	2.770920e+00
1.990000	2.765240e+00
2.000000	2.757880e+00
2.010000	2.748120e+00
2.020000	2.737040e+00
2.030000	2.724660e+00
2.040000	2.710960e+00
2.050000	2.695950e+00
2.060000	2.678920e+00
2.070000	2.660940e+00
2.080000	2.641990e+00
2.090000	2.622080e+00
2.100000	2.601210e+00
2.110000	2.578750e+00
2.120000	2.555640e+00
2.130000	2.531880e+00
2.140000	2.507480e+00
2.150000	2.482430e+00
2.160000	2.456210e+00
2.170000	2.429600e+00
2.180000	2.402620e+00
2.190000	2.375260e+00
2.200000	2.347520e+00
2.210000	2.318970e+00
2.220000	2.290260e+00
2.230000	2.261390e+00
2.240000	2.232360e+00
2.250000	2.203170e+00
2.260000	2.173480e+00
2.270000	2.143800e+00
2.280000	2.114120e+00
2.290000	2.084450e+00
2.300000	2.054790e+00
2.310000	2.024890e+00
2.320000	1.995120e+00
2.330000	1.965480e+00
2.340000	1.935970e+00
2.350000	1.906590e+00
2.360000	1.877170e+00
2.370000	1.847970e+00
2.380000	1.818990e+00
2.390000	1.790220e+00
2.400000	1.761680e+00
2.410000	1.733240e+00
2.420000	1.705080e+00
2.430000	1.677190e+00
2.440000	1.649580e+00
2.450000	1.622260e+00
2.460000	1.595130e+00
2.470000	1.568320e+00
2.480000	1.541830e+00
2.490000	1.515640e+00
2.500000	1.489770e+00
2.510000	1.464180e+00
2.520000	1.438920e+00
2.530000	1.413990e+00
2.540000	1.389390e+00
2.550000	1.365110e+00
2.560000	1.341160e+00
2.570000	1.317550e+00
2.580000	1.294270e+00
2.590000	1.271320e+00
2.600000	1.248710e+00
2.610000	1.226440e+00
2.620000	1.204500e+00
2.630000	1.182890e+00
2.640000	1.161610e+00
2.650000	1.140660e+00
2.660000	1.120080e+00
2.670000	1.099810e+00
2.680000	1.079860e+00
2.690000	1.060220e+00
2.700000	1.040910e+00
2.710000	1.021940e+00
2.720000	1.003280e+00
2.730000	9.849160e-01
2.740000	9.668520e-01
2.750000	9.490880e-01
2.760000	9.316490e-01
2.770000	9.144970e-01
2.780000	8.976310e-01
2.790000	8.810520e-01
2.800000	8.647590e-01
2.810000	8.487980e-01
2.820000	8.331010e-01
2.830000	8.176670e-01
2.840000	8.024970e-01
2.850000	7.875890e-01
2.860000	7.729870e-01
2.870000	7.586270e-01
2.880000	7.445100e-01
2.890000	7.306360e-01
2.900000	7.170040e-01
2.910000	7.036500e-01
2.920000	6.905210e-01
2.930000	6.776180e-01
2.940000	6.649400e-01
2.950000	6.524880e-01
2.960000	6.403040e-01
2.970000	6.283240e-01
2.980000	6.165490e-01
2.990000	6.049770e-01
3.000000	5.936110e-01
3.010000	5.824800e-01
3.020000	5.715380e-01
3.030000	5.607840e-01
3.040000	5.502190e-01
3.050000	5.398420e-01
3.060000	5.296840e-01
3.070000	5.196990e-01
3.080000	5.098870e-01
3.090000	5.002490e-01
3.100000	4.907840e-01
3.110000	4.815260e-01
3.120000	4.724240e-01
3.130000	4.634790e-01
3.140000	4.546900e-01
3.150000	4.460570e-01
3.160000	4.376060e-01
3.170000	4.292980e-01
3.180000	4.211350e-01
3.190000	4.131150e-01
3.200000	4.052400e-01
3.210000	3.975330e-01
3.220000	3.899580e-01
3.230000	3.825150e-01
3.240000	3.752020e-01
3.250000	3.680220e-01
3.260000	3.609960e-01
3.270000	3.540900e-01
3.280000	3.473030e-01
3.290000	3.406370e-01
3.300000	3.340910e-01
3.310000	3.276830e-01
3.320000	3.213860e-01
3.330000	3.152000e-01
3.340000	3.091250e-01
3.350000	3.031610e-01
3.360000	2.973280e-01
3.370000	2.915960e-01
3.380000	2.859650e-01
3.390000	2.804350e-01
3.400000	2.750050e-01
3.410000	2.696920e-01
3.420000	2.644710e-01
3.430000	2.593430e-01
3.440000	2.543080e-01
3.450000	2.493640e-01
3.460000	2.445290e-01
3.470000	2.397790e-01
3.480000	2.351120e-01
3.490000	2.305310e-01
3.500000	2.260330e-01
3.510000	2.216310e-01
3.520000	2.173080e-01
3.530000	2.130640e-01
3.540000	2.088990e-01
3.550000	2.048120e-01
3.560000	2.008200e-01
3.570000	1.968990e-01
3.580000	1.930490e-01
3.590000	1.892680e-01
3.600000	1.855590e-01
3.610000	1.819290e-01
3.620000	1.783650e-01
3.630000	1.748670e-01
3.640000	1.714340e-01
3.650000	1.680670e-01
3.660000	1.647770e-01
3.670000	1.615460e-01
3.680000	1.583750e-01
3.690000	1.552630e-01
3.700000	1.522100e-01
3.710000	1.492250e-01
3.720000	1.462950e-01
3.730000	1.434200e-01
3.740000	1.406000e-01
3.750000	1.378340e-01
3.760000	1.351360e-01
3.770000	1.324870e-01
3.780000	1.298860e-01
3.790000	1.273350e-01
3.800000	1.248320e-01
3.810000	1.223850e-01
3.820000	1.199840e-01
3.830000	1.176280e-01
3.840000	1.153190e-01
3.850000	1.130550e-01
3.860000	1.108490e-01
3.870000	1.086830e-01
3.880000	1.065580e-01
3.890000	1.044730e-01
3.900000	1.024290e-01
3.910000	1.004320e-01
3.920000	9.847250e-02
3.930000	9.655090e-02
3.940000	9.466700e-02
3.950000	9.282110e-02
3.960000	9.102090e-02
3.970000	8.925460e-02
3.980000	8.752220e-02
3.990000	8.582360e-02
4.000000	8.415890e-02
4.010000	8.253330e-02
4.020000	8.093890e-02
4.030000	7.937570e-02
4.040000	7.784380e-02
4.050000	7.634310e-02
4.060000	7.488190e-02
4.070000	7.344780e-02
4.080000	7.204090e-02
4.090000	7.066110e-02
4.100000	6.930860e-02
4.110000	6.798560e-02
4.120000	6.668860e-02
4.130000	6.541770e-02
4.140000	6.417270e-02
4.150000	6.295380e-02
4.160000	6.176820e-02
4.170000	6.060490e-02
4.180000	5.946400e-02
4.190000	5.834540e-02
4.200000	5.724910e-02
4.210000	5.617780e-02
4.220000	5.512750e-02
4.230000	5.409820e-02
4.240000	5.308990e-02
4.250000	5.210260e-02
4.260000	5.114210e-02
4.270000	5.019960e-02
4.280000	4.927530e-02
4.290000	4.836910e-02
4.300000	4.748100e-02
4.310000	4.661290e-02
4.320000	4.576200e-02
4.330000	4.492820e-02
4.340000	4.411150e-02
4.350000	4.331200e-02
4.360000	4.253490e-02
4.370000	4.177230e-02
4.380000	4.102430e-02
4.390000	4.029080e-02
4.400000	3.957180e-02
4.410000	3.886830e-02
4.420000	3.817880e-02
4.430000	3.750340e-02
4.440000	3.684200e-02
4.450000	3.619460e-02
4.460000	3.556570e-02
4.470000	3.494860e-02
4.480000	3.434330e-02
4.490000	3.374990e-02
4.500000	3.316830e-02
4.510000	3.260060e-02
4.520000	3.204370e-02
4.530000	3.149750e-02
4.540000	3.096210e-02
4.550000	3.043740e-02
4.560000	2.992530e-02
4.570000	2.942300e-02
4.580000	2.893050e-02
4.590000	2.844790e-02
4.600000	2.797520e-02
4.610000	2.751420e-02
4.620000	2.706210e-02
4.630000	2.661890e-02
4.640000	2.618470e-02
4.650000	2.575930e-02
4.660000	2.534490e-02
4.670000	2.493850e-02
4.680000	2.454000e-02
4.690000	2.414940e-02
4.700000	2.376680e-02
4.710000	2.339350e-02
4.720000	2.302750e-02
4.730000	2.266880e-02
4.740000	2.231730e-02
4.750000	2.197300e-02
4.760000	2.163860e-02
4.770000	2.131020e-02
4.780000	2.098780e-02
4.790000	2.067130e-02
4.800000	2.036090e-02
4.810000	2.005700e-02
4.820000	1.975880e-02
4.830000	1.946620e-02
4.840000	1.917940e-02
4.850000	1.889830e-02
4.860000	1.862460e-02
4.870000	1.835570e-02
4.880000	1.809160e-02
4.890000	1.783240e-02
4.900000	1.757790e-02
4.910000	1.732910e-02
4.920000	1.708470e-02
4.930000	1.684470e-02
4.940000	1.660920e-02
4.950000	1.637820e-02
4.960000	1.615240e-02
4.970000	1.593060e-02
4.980000	1.571290e-02
4.990000	1.549920e-02
5.000000	1.528960e-02
5.010000	1.508490e-02
5.020000	1.488370e-02
5.030000	1.468620e-02
5.040000	1.449220e-02
5.050000	1.430180e-02
5.060000	1.411580e-02
5.070000	1.393300e-02
5.080000	1.375340e-02
5.090000	1.357690e-02
5.100000	1.340370e-02
5.110000	1.323420e-02
5.120000	1.306760e-02
5.130000	1.290390e-02
5.140000	1.274310e-02
5.150000	1.258520e-02
5.160000	1.243070e-02
5.170000	1.227880e-02
5.180000	1.212960e-02
5.190000	1.198290e-02
5.200000	1.183890e-02
5.210000	1.169810e-02
5.220000	1.155960e-02
5.230000	1.142350e-02
5.240000	1.128970e-02
5.250000	1.115840e-02
5.260000	1.103040e-02
5.270000	1.090430e-02
5.280000	1.078010e-02
5.290000	1.065770e-02
5.300000	1.053720e-02
5.310000	1.041750e-02
5.320000	1.030010e-02
5.330000	1.018520e-02
5.340000	1.007270e-02
5.350000	9.962590e-03
5.360000	9.856870e-03
5.370000	9.752570e-03
5.380000	9.649690e-03
5.390000	9.548240e-03
5.400000	9.448220e-03
5.410000	9.349280e-03
5.420000	9.251930e-03
5.430000	9.156190e-03
5.440000	9.062050e-03
5.450000	8.969510e-03
5.460000	8.878990e-03
5.470000	8.789860e-03
5.480000	8.702120e-03
5.490000	8.615780e-03
5.500000	8.530830e-03
5.510000	8.447650e-03
5.520000	8.365670e-03
5.530000	8.284910e-03
5.540000	8.205350e-03
5.550000	8.127010e-03
5.560000	8.049920e-03
5.570000	7.974020e-03
5.580000	7.899320e-03
5.590000	7.825800e-03
5.600000	7.753480e-03
5.610000	7.682760e-03
5.620000	7.613030e-03
5.630000	7.544290e-03
5.640000	7.476540e-03
5.650000	7.409780e-03
5.660000	7.344200e-03
5.670000	7.279510e-03
5.680000	7.215730e-03
5.690000	7.152850e-03
5.700000	7.090870e-03
5.710000	7.029910e-03
5.720000	6.969790e-03
5.730000	6.910520e-03
5.740000	6.852100e-03
5.750000	6.794520e-03
5.760000	6.738000e-03
5.770000	6.682220e-03
5.780000	6.627200e-03
5.790000	6.572910e-03
5.800000	6.519380e-03
5.810000	6.466620e-03
5.820000	6.414590e-03
5.830000	6.363290e-03
5.840000	6.312730e-03
5.850000	6.262900e-03
5.860000	6.214060e-03
5.870000	6.165830e-03
5.880000	6.118190e-03
5.890000	6.071160e-03
5.900000	6.024730e-03
5.910000	5.979010e-03
5.920000	5.933830e-03
5.930000	5.889200e-03
5.940000	5.845130e-03
5.950000	5.801600e-03
5.960000	5.758670e-03
5.970000	5.716260e-03
5.980000	5.674380e-03
5.990000	5.633040e-03
6.000000	5.592220e-03
6.010000	5.551920e-03
6.020000	5.512160e-03
6.030000	5.472930e-03
6.040000	5.434230e-03
6.050000	5.396070e-03
6.060000	5.358660e-03
6.070000	5.321680e-03
6.080000	5.285120e-03
6.090000	5.248970e-03
6.100000	5.213250e-03
6.110000	5.178070e-03
6.120000	5.143240e-03
6.130000	5.108780e-03
6.140000	5.074670e-03
6.150000	5.040920e-03
6.160000	5.007520e-03
6.170000	4.974480e-03
6.180000	4.941810e-03
6.190000	4.909500e-03
6.200000	4.877560e-03
6.210000	4.846100e-03
6.220000	4.814940e-03
6.230000	4.784100e-03
6.240000	4.753560e-03
6.250000	4.723330e-03
6.260000	4.693480e-03
6.270000	4.663890e-03
6.280000	4.634590e-03
6.290000	4.605560e-03
6.300000	4.576810e-03
6.310000	4.548400e-03
6.320000	4.520230e-03
6.330000	4.492310e-03
6.340000	4.464640e-03
6.350000	4.437210e-03
6.360000	4.410090e-03
6.370000	4.383180e-03
6.380000	4.356490e-03
6.390000	4.330010e-03
6.400000	4.303740e-03
6.410000	4.277570e-03
6.420000	4.251680e-03
6.430000	4.226050e-03
6.440000	4.200690e-03
6.450000	4.175590e-03
6.460000	4.150930e-03
6.470000	4.126460e-03
6.480000	4.102160e-03
6.490000	4.078050e-03
6.500000	4.054130e-03
6.510000	4.030400e-03
6.520000	4.006840e-03
6.530000	3.983470e-03
6.540000	3.960270e-03
6.550000	3.937250e-03
6.560000	3.914390e-03
6.570000	3.891720e-03
6.580000	3.869230e-03
6.590000	3.846920e-03
6.600000	3.824790e-03
6.610000	3.802890e-03
6.620000	3.781150e-03
6.630000	3.759560e-03
6.640000	3.738140e-03
6.650000	3.716860e-03
6.660000	3.695700e-03
6.670000	3.674710e-03
6.680000	3.653910e-03
6.690000	3.633280e-03
6.700000	3.612840e-03
6.710000	3.592690e-03
6.720000	3.572670e-03
6.730000	3.552770e-03
6.740000	3.532990e-03
6.750000	3.513330e-03
6.760000	3.493860e-03
6.770000	3.474480e-03
6.780000	3.455180e-03
6.790000	3.435970e-03
6.800000	3.416850e-03
6.810000	3.397650e-03
6.820000	3.378620e-03
6.830000	3.359750e-03
6.840000	3.341050e-03
6.850000	3.322520e-03
6.860000	3.304230e-03
6.870000	3.286060e-03
6.880000	3.268030e-03
6.890000	3.250130e-03
6.900000	3.232360e-03
6.910000	3.214740e-03
6.920000	3.197250e-03
6.930000	3.179870e-03
6.940000	3.162610e-03
6.950000	3.145460e-03
6.960000	3.128410e-03
6.970000	3.111490e-03
6.980000	3.094700e-03
6.990000	3.078030e-03
7.000000	3.061500e-03
7.010000	3.045100e-03
7.020000	3.028830e-03
7.030000	3.012690e-03
7.040000	2.996670e-03
7.050000	2.980780e-03
7.060000	2.965010e-03
7.070000	2.949380e-03
7.080000	2.933870e-03
7.090000	2.918490e-03
7.100000	2.903240e-03
7.110000	2.887510e-03
7.120000	2.872220e-03
7.130000	2.857360e-03
7.140000	2.842940e-03
7.150000	2.828950e-03
7.160000	2.817310e-03
7.170000	2.805150e-03
7.180000	2.792480e-03
7.190000	2.779290e-03
7.200000	2.765580e-03
7.210000	2.749520e-03
7.220000	2.733870e-03
7.230000	2.718620e-03
7.240000	2.703770e-03
7.250000	2.689320e-03
7.260000	2.675810e-03
7.270000	2.662440e-03
7.280000	2.649200e-03
7.290000	2.636100e-03
7.300000	2.623140e-03
7.310000	2.610360e-03
7.320000	2.597700e-03
7.330000	2.585150e-03
7.340000	2.572720e-03
7.350000	2.560400e-03
7.360000	2.548280e-03
7.370000	2.536240e-03
7.380000	2.524270e-03
7.390000	2.512360e-03
7.400000	2.500530e-03
7.410000	2.488780e-03
7.420000	2.477100e-03
7.430000	2.465480e-03
7.440000	2.453930e-03
7.450000	2.442450e-03
7.460000	2.431010e-03
7.470000	2.419660e-03
7.480000	2.408380e-03
7.490000	2.397180e-03
7.500000	2.386050e-03
7.510000	2.375060e-03
7.520000	2.364130e-03
7.530000	2.353240e-03
7.540000	2.342400e-03
7.550000	2.331610e-03
7.560000	2.320840e-03
7.570000	2.310140e-03
7.580000	2.299500e-03
7.590000	2.288930e-03
7.600000	2.278430e-03
7.610000	2.268000e-03
7.620000	2.257630e-03
7.630000	2.247330e-03
7.640000	2.237100e-03
7.650000	2.226940e-03
7.660000	2.216790e-03
7.670000	2.206730e-03
7.680000	2.196780e-03
7.690000	2.186920e-03
7.700000	2.177150e-03
7.710000	2.167550e-03
7.720000	2.158020e-03
7.730000	2.148550e-03
7.740000	2.139150e-03
7.750000	2.129810e-03
7.760000	2.120500e-03
7.770000	2.111270e-03
7.780000	2.102130e-03
7.790000	2.093070e-03
7.800000	2.084090e-03
7.810000	2.075220e-03
7.820000	2.066420e-03
7.830000	2.057690e-03
7.840000	2.049030e-03
7.850000	2.040430e-03
7.860000	2.032000e-03
7.870000	2.023580e-03
7.880000	2.015180e-03
7.890000	2.006810e-03
7.900000	1.998460e-03
7.910000	1.990110e-03
7.920000	1.981780e-03
7.930000	1.973490e-03
7.940000	1.965230e-03
7.950000	1.957000e-03
7.960000	1.948750e-03
7.970000	1.940550e-03
7.980000	1.932410e-03
7.990000	1.924320e-03
8.000000	1.916280e-03


==> anc/Fig4_SCS_cq_imag_T400.txt <==
# E(GeV)	-Im_Tmatrix(GeV^-2)
0.000000	2.446150e-22
0.010000	6.038040e-07
0.020000	1.207610e-06
0.030000	1.811410e-06
0.040000	2.415220e-06
0.050000	3.019020e-06
0.060000	3.771490e-06
0.070000	4.631040e-06
0.080000	5.597650e-06
0.090000	6.671320e-06
0.100000	7.852070e-06
0.110000	9.045720e-06
0.120000	1.039350e-05
0.130000	1.189550e-05
0.140000	1.355160e-05
0.150000	1.536180e-05
0.160000	1.720210e-05
0.170000	1.925860e-05
0.180000	2.153130e-05
0.190000	2.402020e-05
0.200000	2.672540e-05
0.210000	2.947030e-05
0.220000	3.251970e-05
0.230000	3.587340e-05
0.240000	3.953150e-05
0.250000	4.349400e-05
0.260000	4.749020e-05
0.270000	5.192610e-05
0.280000	5.680170e-05
0.290000	6.211720e-05
0.300000	6.787240e-05
0.310000	7.379600e-05
0.320000	8.029510e-05
0.330000	8.736960e-05
0.340000	9.501960e-05
0.350000	1.032450e-04
0.360000	1.114580e-04
0.370000	1.205410e-04
0.380000	1.304920e-04
0.390000	1.413130e-04
0.400000	1.530040e-04
0.410000	1.649340e-04
0.420000	1.780490e-04
0.430000	1.923470e-04
0.440000	2.078290e-04
0.450000	2.244950e-04
0.460000	2.414540e-04
0.470000	2.600420e-04
0.480000	2.802600e-04
0.490000	3.021060e-04
0.500000	3.255820e-04
0.510000	3.490560e-04
0.520000	3.749740e-04
0.530000	4.033370e-04
0.540000	4.341440e-04
0.550000	4.673950e-04
0.560000	5.013890e-04
0.570000	5.386780e-04
0.580000	5.792620e-04
0.590000	6.231410e-04
0.600000	6.703150e-04
0.610000	7.176600e-04
0.620000	7.698620e-04
0.630000	8.269200e-04
0.640000	8.888350e-04
0.650000	9.556060e-04
0.660000	1.022940e-03
0.670000	1.097280e-03
0.680000	1.178620e-03
0.690000	1.266960e-03
0.700000	1.362310e-03
0.710000	1.459560e-03
0.720000	1.566360e-03
0.730000	1.682710e-03
0.740000	1.808620e-03
0.750000	1.944080e-03
0.760000	2.080730e-03
0.770000	2.231110e-03
0.780000	2.395240e-03
0.790000	2.573100e-03
0.800000	2.764700e-03
0.810000	2.955360e-03
0.820000	3.167090e-03
0.830000	3.399900e-03
0.840000	3.653790e-03
0.850000	3.928760e-03
0.860000	4.209950e-03
0.870000	4.519640e-03
0.880000	4.857840e-03
0.890000	5.224550e-03
0.900000	5.619760e-03
0.910000	6.016930e-03
0.920000	6.455880e-03
0.930000	6.936620e-03
0.940000	7.459150e-03
0.950000	8.023470e-03
0.960000	8.592090e-03
0.970000	9.221250e-03
0.980000	9.910920e-03
0.990000	1.066110e-02
1.000000	1.147190e-02
1.010000	1.229220e-02
1.020000	1.319850e-02
1.030000	1.419080e-02
1.040000	1.526910e-02
1.050000	1.643330e-02
1.060000	1.760830e-02
1.070000	1.890680e-02
1.080000	2.032910e-02
1.090000	2.187490e-02
1.100000	2.354440e-02
1.110000	2.523890e-02
1.120000	2.710630e-02
1.130000	2.914680e-02
1.140000	3.136030e-02
1.150000	3.374680e-02
1.160000	3.618110e-02
1.170000	3.885110e-02
1.180000	4.175670e-02
1.190000	4.489790e-02
1.200000	4.827470e-02
1.210000	5.173410e-02
1.220000	5.550570e-02
1.230000	5.958930e-02
1.240000	6.398500e-02
1.250000	6.869290e-02
1.260000	7.355390e-02
1.270000	7.880640e-02
1.280000	8.445050e-02
1.290000	9.048620e-02
1.300000	9.691350e-02
1.310000	1.035930e-01
1.320000	1.107340e-01
1.330000	1.183360e-01
1.340000	1.263990e-01
1.350000	1.349240e-01
1.360000	1.438260e-01
1.370000	1.532320e-01
1.380000	1.631400e-01
1.390000	1.735510e-01
1.400000	1.844640e-01
1.410000	1.958900e-01
1.420000	2.078140e-01
1.430000	2.202340e-01
1.440000	2.331520e-01
1.450000	2.465670e-01
1.460000	2.606020e-01
1.470000	2.750730e-01
1.480000	2.899790e-01
1.490000	3.053220e-01
1.500000	3.211000e-01
1.510000	3.375620e-01
1.520000	3.543360e-01
1.530000	3.714220e-01
1.540000	3.888210e-01
1.550000	4.065320e-01
1.560000	4.248870e-01
1.570000	4.433890e-01
1.580000	4.620360e-01
1.590000	4.808300e-01
1.600000	4.997710e-01
1.610000	5.192270e-01
1.620000	5.386440e-01
1.630000	5.580230e-01
1.640000	5.773640e-01
1.650000	5.966660e-01
1.660000	6.163130e-01
1.670000	6.357300e-01
1.680000	6.549170e-01
1.690000	6.738740e-01
1.700000	6.926000e-01
1.710000	7.114380e-01
1.720000	7.298750e-01
1.730000	7.479120e-01
1.740000	7.655480e-01
1.750000	7.827840e-01
1.760000	7.998860e-01
1.770000	8.164540e-01
1.780000	8.324880e-01
1.790000	8.479880e-01
1.800000	8.629540e-01
1.810000	8.775510e-01
1.820000	8.915320e-01
1.830000	9.048960e-01
1.840000	9.176440e-01
1.850000	9.297750e-01
1.860000	9.413620e-01
1.870000	9.522970e-01
1.880000	9.625790e-01
1.890000	9.722080e-01
1.900000	9.811850e-01
1.910000	9.894950e-01
1.920000	9.971600e-01
1.930000	1.004180e+00
1.940000	1.010550e+00
1.950000	1.016280e+00
1.960000	1.021260e+00
1.970000	1.025640e+00
1.980000	1.029430e+00
1.990000	1.032640e+00
2.000000	1.035260e+00
2.010000	1.037190e+00
2.020000	1.038580e+00
2.030000	1.039440e+00
2.040000	1.039750e+00
2.050000	1.039530e+00
2.060000	1.038580e+00
2.070000	1.037180e+00
2.080000	1.035340e+00
2.090000	1.033070e+00
2.100000	1.030350e+00
2.110000	1.027060e+00
2.120000	1.023400e+00
2.130000	1.019370e+00
2.140000	1.014960e+00
2.150000	1.010170e+00
2.160000	1.004810e+00
2.170000	9.991810e-01
2.180000	9.932690e-01
2.190000	9.870800e-01
2.200000	9.806130e-01
2.210000	9.737450e-01
2.220000	9.666610e-01
2.230000	9.593610e-01
2.240000	9.518460e-01
2.250000	9.441150e-01
2.260000	9.360300e-01
2.270000	9.277990e-01
2.280000	9.194210e-01
2.290000	9.108980e-01
2.300000	9.022280e-01
2.310000	8.933140e-01
2.320000	8.843030e-01
2.330000	8.751960e-01
2.340000	8.659910e-01
2.350000	8.566890e-01
2.360000	8.471510e-01
2.370000	8.375860e-01
2.380000	8.279930e-01
2.390000	8.183730e-01
2.400000	8.087260e-01
2.410000	7.990210e-01
2.420000	7.893040e-01
2.430000	7.795750e-01
2.440000	7.698330e-01
2.450000	7.600790e-01
2.460000	7.502360e-01
2.470000	7.404190e-01
2.480000	7.306280e-01
2.490000	7.208630e-01
2.500000	7.111240e-01
2.510000	7.013630e-01
2.520000	6.916520e-01
2.530000	6.819900e-01
2.540000	6.723790e-01
2.550000	6.628170e-01
2.560000	6.532710e-01
2.570000	6.437910e-01
2.580000	6.343790e-01
2.590000	6.250330e-01
2.600000	6.157550e-01
2.610000	6.065150e-01
2.620000	5.973570e-01
2.630000	5.882790e-01
2.640000	5.792820e-01
2.650000	5.703660e-01
2.660000	5.615150e-01
2.670000	5.527530e-01
2.680000	5.440780e-01
2.690000	5.354930e-01
2.700000	5.269950e-01
2.710000	5.185740e-01
2.720000	5.102470e-01
2.730000	5.020140e-01
2.740000	4.938750e-01
2.750000	4.858300e-01
2.760000	4.778750e-01
2.770000	4.700160e-01
2.780000	4.622540e-01
2.790000	4.545880e-01
2.800000	4.470180e-01
2.810000	4.395490e-01
2.820000	4.321740e-01
2.830000	4.248930e-01
2.840000	4.177070e-01
2.850000	4.106160e-01
2.860000	4.036110e-01
2.870000	3.967050e-01
2.880000	3.898980e-01
2.890000	3.831910e-01
2.900000	3.765830e-01
2.910000	3.700900e-01
2.920000	3.636890e-01
2.930000	3.573790e-01
2.940000	3.511600e-01
2.950000	3.450310e-01
2.960000	3.389970e-01
2.970000	3.330520e-01
2.980000	3.271970e-01
2.990000	3.214310e-01
3.000000	3.157550e-01
3.010000	3.101770e-01
3.020000	3.046840e-01
3.030000	2.992760e-01
3.040000	2.939530e-01
3.050000	2.887150e-01
3.060000	2.835790e-01
3.070000	2.785200e-01
3.080000	2.735370e-01
3.090000	2.686310e-01
3.100000	2.638020e-01
3.110000	2.590370e-01
3.120000	2.543540e-01
3.130000	2.497560e-01
3.140000	2.452410e-01
3.150000	2.408090e-01
3.160000	2.364950e-01
3.170000	2.322480e-01
3.180000	2.280670e-01
3.190000	2.239540e-01
3.200000	2.199070e-01
3.210000	2.159290e-01
3.220000	2.120170e-01
3.230000	2.081710e-01
3.240000	2.043910e-01
3.250000	2.006770e-01
3.260000	1.970370e-01
3.270000	1.934590e-01
3.280000	1.899430e-01
3.290000	1.864880e-01
3.300000	1.830940e-01
3.310000	1.797750e-01
3.320000	1.765100e-01
3.330000	1.733010e-01
3.340000	1.701480e-01
3.350000	1.670490e-01
3.360000	1.640100e-01
3.370000	1.610250e-01
3.380000	1.580920e-01
3.390000	1.552120e-01
3.400000	1.523850e-01
3.410000	1.496200e-01
3.420000	1.469040e-01
3.430000	1.442350e-01
3.440000	1.416140e-01
3.450000	1.390410e-01
3.460000	1.365250e-01
3.470000	1.340520e-01
3.480000	1.316220e-01
3.490000	1.292370e-01
3.500000	1.268940e-01
3.510000	1.246030e-01
3.520000	1.223510e-01
3.530000	1.201400e-01
3.540000	1.179690e-01
3.550000	1.158380e-01
3.560000	1.137550e-01
3.570000	1.117080e-01
3.580000	1.096970e-01
3.590000	1.077240e-01
3.600000	1.057870e-01
3.610000	1.038930e-01
3.620000	1.020320e-01
3.630000	1.002050e-01
3.640000	9.841120e-02
3.650000	9.665100e-02
3.660000	9.492980e-02
3.670000	9.323930e-02
3.680000	9.157940e-02
3.690000	8.995020e-02
3.700000	8.835170e-02
3.710000	8.678960e-02
3.720000	8.525530e-02
3.730000	8.374880e-02
3.740000	8.227000e-02
3.750000	8.081900e-02
3.760000	7.940090e-02
3.770000	7.800800e-02
3.780000	7.664030e-02
3.790000	7.529780e-02
3.800000	7.398050e-02
3.810000	7.269280e-02
3.820000	7.142810e-02
3.830000	7.018630e-02
3.840000	6.896740e-02
3.850000	6.777160e-02
3.860000	6.660350e-02
3.870000	6.545590e-02
3.880000	6.432890e-02
3.890000	6.322240e-02
3.900000	6.213630e-02
3.910000	6.107210e-02
3.920000	6.002770e-02
3.930000	5.900320e-02
3.940000	5.799850e-02
3.950000	5.701370e-02
3.960000	5.605510e-02
3.970000	5.511310e-02
3.980000	5.418780e-02
3.990000	5.327930e-02
4.000000	5.238740e-02
4.010000	5.151530e-02
4.020000	5.065840e-02
4.030000	4.981660e-02
4.040000	4.899010e-02
4.050000	4.817880e-02
4.060000	4.738280e-02
4.070000	4.660190e-02
4.080000	4.583630e-02
4.090000	4.508580e-02
4.100000	4.435050e-02
4.110000	4.363670e-02
4.120000	4.293490e-02
4.130000	4.224520e-02
4.140000	4.156760e-02
4.150000	4.090210e-02
4.160000	4.024900e-02
4.170000	3.960780e-02
4.180000	3.897850e-02
4.190000	3.836110e-02
4.200000	3.775570e-02
4.210000	3.716500e-02
4.220000	3.658480e-02
4.230000	3.601510e-02
4.240000	3.545600e-02
4.250000	3.490740e-02
4.260000	3.437120e-02
4.270000	3.384460e-02
4.280000	3.332760e-02
4.290000	3.282000e-02
4.300000	3.232200e-02
4.310000	3.183530e-02
4.320000	3.135720e-02
4.330000	3.088780e-02
4.340000	3.042690e-02
4.350000	2.997460e-02
4.360000	2.953280e-02
4.370000	2.909870e-02
4.380000	2.867220e-02
4.390000	2.825340e-02
4.400000	2.784220e-02
4.410000	2.744070e-02
4.420000	2.704590e-02
4.430000	2.665770e-02
4.440000	2.627610e-02
4.450000	2.590120e-02
4.460000	2.553240e-02
4.470000	2.517040e-02
4.480000	2.481550e-02
4.490000	2.446750e-02
4.500000	2.412650e-02
4.510000	2.379640e-02
4.520000	2.347120e-02
4.530000	2.315110e-02
4.540000	2.283610e-02
4.550000	2.252600e-02
4.560000	2.221930e-02
4.570000	2.191850e-02
4.580000	2.162360e-02
4.590000	2.133450e-02
4.600000	2.105130e-02
4.610000	2.077710e-02
4.620000	2.050710e-02
4.630000	2.024160e-02
4.640000	1.998030e-02
4.650000	1.972350e-02
4.660000	1.947130e-02
4.670000	1.922330e-02
4.680000	1.897950e-02
4.690000	1.873980e-02
4.700000	1.850440e-02
4.710000	1.827380e-02
4.720000	1.804700e-02
4.730000	1.782410e-02
4.740000	1.760490e-02
4.750000	1.738960e-02
4.760000	1.717900e-02
4.770000	1.697170e-02
4.780000	1.676790e-02
4.790000	1.656750e-02
4.800000	1.637050e-02
4.810000	1.617750e-02
4.820000	1.598770e-02
4.830000	1.580100e-02
4.840000	1.561740e-02
4.850000	1.543690e-02
4.860000	1.526030e-02
4.870000	1.508640e-02
4.880000	1.491530e-02
4.890000	1.474710e-02
4.900000	1.458160e-02
4.910000	1.441950e-02
4.920000	1.425990e-02
4.930000	1.410280e-02
4.940000	1.394830e-02
4.950000	1.379620e-02
4.960000	1.364710e-02
4.970000	1.350030e-02
4.980000	1.335580e-02
4.990000	1.321360e-02
5.000000	1.307370e-02
5.010000	1.293650e-02
5.020000	1.280140e-02
5.030000	1.266830e-02
5.040000	1.253730e-02
5.050000	1.240840e-02
5.060000	1.228180e-02
5.070000	1.215710e-02
5.080000	1.203430e-02
5.090000	1.191350e-02
5.100000	1.179460e-02
5.110000	1.167800e-02
5.120000	1.156320e-02
5.130000	1.145000e-02
5.140000	1.133860e-02
5.150000	1.122880e-02
5.160000	1.112020e-02
5.170000	1.101350e-02
5.180000	1.090890e-02
5.190000	1.080620e-02
5.200000	1.070560e-02
5.210000	1.061020e-02
5.220000	1.051520e-02
5.230000	1.042060e-02
5.240000	1.032650e-02
5.250000	1.023280e-02
5.260000	1.013690e-02
5.270000	1.004280e-02
5.280000	9.950420e-03
5.290000	9.859820e-03
5.300000	9.771000e-03
5.310000	9.685190e-03
5.320000	9.600530e-03
5.330000	9.517030e-03
5.340000	9.434690e-03
5.350000	9.353500e-03
5.360000	9.274800e-03
5.370000	9.196590e-03
5.380000	9.118860e-03
5.390000	9.041620e-03
5.400000	8.964860e-03
5.410000	8.885490e-03
5.420000	8.808150e-03
5.430000	8.732850e-03
5.440000	8.659570e-03
5.450000	8.588320e-03
5.460000	8.522520e-03
5.470000	8.457040e-03
5.480000	8.391880e-03
5.490000	8.327030e-03
5.500000	8.262500e-03
5.510000	8.197380e-03
5.520000	8.133030e-03
5.530000	8.069440e-03
5.540000	8.006630e-03
5.550000	7.944580e-03
5.560000	7.883530e-03
5.570000	7.823130e-03
5.580000	7.763390e-03
5.590000	7.704310e-03
5.600000	7.645880e-03
5.610000	7.587990e-03
5.620000	7.530810e-03
5.630000	7.474350e-03
5.640000	7.418620e-03
5.650000	7.363600e-03
5.660000	7.310450e-03
5.670000	7.257450e-03
5.680000	7.204590e-03
5.690000	7.151880e-03
5.700000	7.099310e-03
5.710000	7.044010e-03
5.720000	6.990300e-03
5.730000	6.938170e-03
5.740000	6.887630e-03
5.750000	6.838670e-03
5.760000	6.795480e-03
5.770000	6.751790e-03
5.780000	6.707580e-03
5.790000	6.662860e-03
5.800000	6.617620e-03
5.810000	6.567720e-03
5.820000	6.519380e-03
5.830000	6.472600e-03
5.840000	6.427380e-03
5.850000	6.383720e-03
5.860000	6.345130e-03
5.870000	6.306340e-03
5.880000	6.267360e-03
5.890000	6.228190e-03
5.900000	6.188830e-03
5.910000	6.148000e-03
5.920000	6.107610e-03
5.930000	6.067670e-03
5.940000	6.028190e-03
5.950000	5.989160e-03
5.960000	5.950690e-03
5.970000	5.912620e-03
5.980000	5.874940e-03
5.990000	5.837660e-03
6.000000	5.800780e-03
6.010000	5.764420e-03
6.020000	5.728390e-03
6.030000	5.692710e-03
6.040000	5.657360e-03
6.050000	5.622350e-03
6.060000	5.587520e-03
6.070000	5.553110e-03
6.080000	5.519120e-03
6.090000	5.485540e-03
6.100000	5.452370e-03
6.110000	5.419840e-03
6.120000	5.387610e-03
6.130000	5.355680e-03
6.140000	5.324060e-03
6.150000	5.292730e-03
6.160000	5.261800e-03
6.170000	5.231120e-03
6.180000	5.200700e-03
6.190000	5.170540e-03
6.200000	5.140630e-03
6.210000	5.111120e-03
6.220000	5.081800e-03
6.230000	5.052660e-03
6.240000	5.023730e-03
6.250000	4.994980e-03
6.260000	4.966230e-03
6.270000	4.937770e-03
6.280000	4.909600e-03
6.290000	4.881710e-03
6.300000	4.854110e-03
6.310000	4.826980e-03
6.320000	4.800050e-03
6.330000	4.773310e-03
6.340000	4.746750e-03
6.350000	4.720390e-03
6.360000	4.694260e-03
6.370000	4.668300e-03
6.380000	4.642500e-03
6.390000	4.616870e-03
6.400000	4.591390e-03
6.410000	4.566070e-03
6.420000	4.540920e-03
6.430000	4.515940e-03
6.440000	4.491130e-03
6.450000	4.466490e-03
6.460000	4.442050e-03
6.470000	4.417760e-03
6.480000	4.393630e-03
6.490000	4.369660e-03
6.500000	4.345850e-03
6.510000	4.322130e-03
6.520000	4.298590e-03
6.530000	4.275250e-03
6.540000	4.252100e-03
6.550000	4.229140e-03
6.560000	4.206420e-03
6.570000	4.183860e-03
6.580000	4.161470e-03
6.590000	4.139240e-03
6.600000	4.117170e-03
6.610000	4.095330e-03
6.620000	4.073630e-03
6.630000	4.052060e-03
6.640000	4.030620e-03
6.650000	4.009320e-03
6.660000	3.988140e-03
6.670000	3.967100e-03
6.680000	3.946200e-03
6.690000	3.925460e-03
6.700000	3.904850e-03
6.710000	3.884430e-03
6.720000	3.864130e-03
6.730000	3.843970e-03
6.740000	3.823930e-03
6.750000	3.804030e-03
6.760000	3.784200e-03
6.770000	3.764540e-03
6.780000	3.745020e-03
6.790000	3.725650e-03
6.800000	3.706440e-03
6.810000	3.687510e-03
6.820000	3.668670e-03
6.830000	3.649910e-03
6.840000	3.631240e-03
6.850000	3.612650e-03
6.860000	3.594080e-03
6.870000	3.575620e-03
6.880000	3.557280e-03
6.890000	3.539070e-03
6.900000	3.520960e-03
6.910000	3.503020e-03
6.920000	3.485180e-03
6.930000	3.467430e-03
6.940000	3.449780e-03
6.950000	3.432240e-03
6.960000	3.415250e-03
6.970000	3.398130e-03
6.980000	3.380890e-03
6.990000	3.363510e-03
7.000000	3.346000e-03
7.010000	3.328350e-03
7.020000	3.310570e-03
7.030000	3.292670e-03
7.040000	3.274650e-03
7.050000	3.256510e-03
7.060000	3.235840e-03
7.070000	3.216250e-03
7.080000	3.197740e-03
7.090000	3.180320e-03
7.100000	3.163970e-03
7.110000	3.151130e-03
7.120000	3.138150e-03
7.130000	3.125050e-03
7.140000	3.111820e-03
7.150000	3.098450e-03
7.160000	3.085010e-03
7.170000	3.071410e-03
7.180000	3.057660e-03
7.190000	3.043750e-03
7.200000	3.029680e-03
7.210000	3.014970e-03
7.220000	3.000360e-03
7.230000	2.985830e-03
7.240000	2.971380e-03
7.250000	2.957030e-03
7.260000	2.942780e-03
7.270000	2.928620e-03
7.280000	2.914530e-03
7.290000	2.900520e-03
7.300000	2.886590e-03
7.310000	2.872680e-03
7.320000	2.858870e-03
7.330000	2.845180e-03
7.340000	2.831600e-03
7.350000	2.818130e-03
7.360000	2.804790e-03
7.370000	2.791550e-03
7.380000	2.778410e-03
7.390000	2.765370e-03
7.400000	2.752430e-03
7.410000	2.739640e-03
7.420000	2.726930e-03
7.430000	2.714280e-03
7.440000	2.701720e-03
7.450000	2.689220e-03
7.460000	2.676780e-03
7.470000	2.664420e-03
7.480000	2.652150e-03
7.490000	2.639960e-03
7.500000	2.627850e-03
7.510000	2.615830e-03
7.520000	2.603880e-03
7.530000	2.592020e-03
7.540000	2.580240e-03
7.550000	2.568550e-03
7.560000	2.556940e-03
7.570000	2.545420e-03
7.580000	2.533970e-03
7.590000	2.522600e-03
7.600000	2.511300e-03
7.610000	2.500120e-03
7.620000	2.489000e-03
7.630000	2.477940e-03
7.640000	2.466930e-03
7.650000	2.455980e-03
7.660000	2.445120e-03
7.670000	2.434290e-03
7.680000	2.423520e-03
7.690000	2.412790e-03
7.700000	2.402100e-03
7.710000	2.393300e-03
7.720000	2.383630e-03
7.730000	2.373080e-03
7.740000	2.361650e-03
7.750000	2.349350e-03
7.760000	2.330570e-03
7.770000	2.313720e-03
7.780000	2.298800e-03
7.790000	2.285800e-03
7.800000	2.274740e-03
7.810000	2.271210e-03
7.820000	2.266800e-03
7.830000	2.261520e-03
7.840000	2.255370e-03
7.850000	2.248340e-03
7.860000	2.238540e-03
7.870000	2.228820e-03
7.880000	2.219170e-03
7.890000	2.209600e-03
7.900000	2.200110e-03
7.910000	2.190740e-03
7.920000	2.181420e-03
7.930000	2.172160e-03
7.940000	2.162960e-03
7.950000	2.153830e-03
7.960000	2.144800e-03
7.970000	2.135810e-03
7.980000	2.126860e-03
7.990000	2.117930e-03
8.000000	2.109040e-03


==> anc/Fig4_SCS_cq_real_T194.txt <==
# E(GeV)	Re_Tmatrix(GeV^-2)
0.000000	-2.769680e+01
0.010000	-2.771350e+01
0.020000	-2.773010e+01
0.030000	-2.774670e+01
0.040000	-2.776340e+01
0.050000	-2.778000e+01
0.060000	-2.779720e+01
0.070000	-2.781450e+01
0.080000	-2.783200e+01
0.090000	-2.784980e+01
0.100000	-2.786770e+01
0.110000	-2.788580e+01
0.120000	-2.790410e+01
0.130000	-2.792260e+01
0.140000	-2.794140e+01
0.150000	-2.796030e+01
0.160000	-2.797950e+01
0.170000	-2.799890e+01
0.180000	-2.801850e+01
0.190000	-2.803840e+01
0.200000	-2.805840e+01
0.210000	-2.807870e+01
0.220000	-2.809920e+01
0.230000	-2.811990e+01
0.240000	-2.814100e+01
0.250000	-2.816220e+01
0.260000	-2.818380e+01
0.270000	-2.820560e+01
0.280000	-2.822770e+01
0.290000	-2.825010e+01
0.300000	-2.827270e+01
0.310000	-2.829550e+01
0.320000	-2.831860e+01
0.330000	-2.834210e+01
0.340000	-2.836590e+01
0.350000	-2.839000e+01
0.360000	-2.841440e+01
0.370000	-2.843910e+01
0.380000	-2.846420e+01
0.390000	-2.848960e+01
0.400000	-2.851540e+01
0.410000	-2.854140e+01
0.420000	-2.856790e+01
0.430000	-2.859460e+01
0.440000	-2.862180e+01
0.450000	-2.864930e+01
0.460000	-2.867700e+01
0.470000	-2.870520e+01
0.480000	-2.873380e+01
0.490000	-2.876290e+01
0.500000	-2.879250e+01
0.510000	-2.882260e+01
0.520000	-2.885310e+01
0.530000	-2.888400e+01
0.540000	-2.891550e+01
0.550000	-2.894740e+01
0.560000	-2.897960e+01
0.570000	-2.901240e+01
0.580000	-2.904570e+01
0.590000	-2.907960e+01
0.600000	-2.911400e+01
0.610000	-2.914890e+01
0.620000	-2.918430e+01
0.630000	-2.922040e+01
0.640000	-2.925710e+01
0.650000	-2.929440e+01
0.660000	-2.933210e+01
0.670000	-2.937060e+01
0.680000	-2.940980e+01
0.690000	-2.944970e+01
0.700000	-2.949030e+01
0.710000	-2.953140e+01
0.720000	-2.957340e+01
0.730000	-2.961620e+01
0.740000	-2.965980e+01
0.750000	-2.970420e+01
0.760000	-2.974920e+01
0.770000	-2.979510e+01
0.780000	-2.984200e+01
0.790000	-2.988980e+01
0.800000	-2.993860e+01
0.810000	-2.998800e+01
0.820000	-3.003850e+01
0.830000	-3.009020e+01
0.840000	-3.014300e+01
0.850000	-3.019700e+01
0.860000	-3.025170e+01
0.870000	-3.030770e+01
0.880000	-3.036510e+01
0.890000	-3.042380e+01
0.900000	-3.048390e+01
0.910000	-3.054460e+01
0.920000	-3.060700e+01
0.930000	-3.067100e+01
0.940000	-3.073660e+01
0.950000	-3.080390e+01
0.960000	-3.087210e+01
0.970000	-3.094220e+01
0.980000	-3.101420e+01
0.990000	-3.108820e+01
1.000000	-3.116410e+01
1.010000	-3.124110e+01
1.020000	-3.132050e+01
1.030000	-3.140220e+01
1.040000	-3.148620e+01
1.050000	-3.157270e+01
1.060000	-3.166030e+01
1.070000	-3.175090e+01
1.080000	-3.184450e+01
1.090000	-3.194090e+01
1.100000	-3.204020e+01
1.110000	-3.214100e+01
1.120000	-3.224540e+01
1.130000	-3.235350e+01
1.140000	-3.246530e+01
1.150000	-3.258070e+01
1.160000	-3.269840e+01
1.170000	-3.282040e+01
1.180000	-3.294680e+01
1.190000	-3.307750e+01
1.200000	-3.321250e+01
1.210000	-3.334870e+01
1.220000	-3.349080e+01
1.230000	-3.363890e+01
1.240000	-3.379290e+01
1.250000	-3.395290e+01
1.260000	-3.411700e+01
1.270000	-3.428800e+01
1.280000	-3.446590e+01
1.290000	-3.465070e+01
1.300000	-3.484250e+01
1.310000	-3.503790e+01
1.320000	-3.524190e+01
1.330000	-3.545440e+01
1.340000	-3.567550e+01
1.350000	-3.590510e+01
1.360000	-3.614060e+01
1.370000	-3.638600e+01
1.380000	-3.664130e+01
1.390000	-3.690660e+01
1.400000	-3.718170e+01
1.410000	-3.746590e+01
1.420000	-3.776050e+01
1.430000	-3.806540e+01
1.440000	-3.838080e+01
1.450000	-3.870660e+01
1.460000	-3.904670e+01
1.470000	-3.939530e+01
1.480000	-3.975230e+01
1.490000	-4.011770e+01
1.500000	-4.049160e+01
1.510000	-4.088890e+01
1.520000	-4.128720e+01
1.530000	-4.168640e+01
1.540000	-4.208660e+01
1.550000	-4.248780e+01
1.560000	-4.292490e+01
1.570000	-4.334550e+01
1.580000	-4.374960e+01
1.590000	-4.413720e+01
1.600000	-4.450820e+01
1.610000	-4.492550e+01
1.620000	-4.529480e+01
1.630000	-4.561630e+01
1.640000	-4.588990e+01
1.650000	-4.611560e+01
1.660000	-4.637370e+01
1.670000	-4.654370e+01
1.680000	-4.662580e+01
1.690000	-4.661980e+01
1.700000	-4.652580e+01
1.710000	-4.638920e+01
1.720000	-4.614190e+01
1.730000	-4.578390e+01
1.740000	-4.531510e+01
1.750000	-4.473570e+01
1.760000	-4.398970e+01
1.770000	-4.316080e+01
1.780000	-4.224920e+01
1.790000	-4.125480e+01
1.800000	-4.017760e+01
1.810000	-3.887650e+01
1.820000	-3.756320e+01
1.830000	-3.623750e+01
1.840000	-3.489960e+01
1.850000	-3.354930e+01
1.860000	-3.206420e+01
1.870000	-3.062800e+01
1.880000	-2.924090e+01
1.890000	-2.790280e+01
1.900000	-2.661370e+01
1.910000	-2.533000e+01
1.920000	-2.411720e+01
1.930000	-2.297510e+01
1.940000	-2.190380e+01
1.950000	-2.090330e+01
1.960000	-1.998920e+01
1.970000	-1.913800e+01
1.980000	-1.834980e+01
1.990000	-1.762460e+01
2.000000	-1.696230e+01
2.010000	-1.639700e+01
2.020000	-1.587770e+01
2.030000	-1.540420e+01
2.040000	-1.497650e+01
2.050000	-1.459480e+01
2.060000	-1.429060e+01
2.070000	-1.401640e+01
2.080000	-1.377230e+01
2.090000	-1.355820e+01
2.100000	-1.337410e+01
2.110000	-1.324300e+01
2.120000	-1.313040e+01
2.130000	-1.303630e+01
2.140000	-1.296070e+01
2.150000	-1.290360e+01
2.160000	-1.288100e+01
2.170000	-1.286890e+01
2.180000	-1.286730e+01
2.190000	-1.287630e+01
2.200000	-1.289590e+01
2.210000	-1.293620e+01
2.220000	-1.298200e+01
2.230000	-1.303320e+01
2.240000	-1.308990e+01
2.250000	-1.315200e+01
2.260000	-1.322630e+01
2.270000	-1.330270e+01
2.280000	-1.338120e+01
2.290000	-1.346180e+01
2.300000	-1.354450e+01
2.310000	-1.363340e+01
2.320000	-1.372230e+01
2.330000	-1.381120e+01
2.340000	-1.390020e+01
2.350000	-1.398910e+01
2.360000	-1.408070e+01
2.370000	-1.417090e+01
2.380000	-1.425990e+01
2.390000	-1.434760e+01
2.400000	-1.443400e+01
2.410000	-1.452030e+01
2.420000	-1.460480e+01
2.430000	-1.468740e+01
2.440000	-1.476800e+01
2.450000	-1.484670e+01
2.460000	-1.492360e+01
2.470000	-1.499850e+01
2.480000	-1.507150e+01
2.490000	-1.514240e+01
2.500000	-1.521120e+01
2.510000	-1.527800e+01
2.520000	-1.534280e+01
2.530000	-1.540570e+01
2.540000	-1.546660e+01
2.550000	-1.552560e+01
2.560000	-1.558190e+01
2.570000	-1.563670e+01
2.580000	-1.568980e+01
2.590000	-1.574130e+01
2.600000	-1.579110e+01
2.610000	-1.583860e+01
2.620000	-1.588480e+01
2.630000	-1.592970e+01
2.640000	-1.597340e+01
2.650000	-1.601570e+01
2.660000	-1.605600e+01
2.670000	-1.609550e+01
2.680000	-1.613400e+01
2.690000	-1.617160e+01
2.700000	-1.620840e+01
2.710000	-1.624370e+01
2.720000	-1.627830e+01
2.730000	-1.631250e+01
2.740000	-1.634600e+01
2.750000	-1.637900e+01
2.760000	-1.641080e+01
2.770000	-1.644240e+01
2.780000	-1.647370e+01
2.790000	-1.650470e+01
2.800000	-1.653550e+01
2.810000	-1.656550e+01
2.820000	-1.659550e+01
2.830000	-1.662540e+01
2.840000	-1.665520e+01
2.850000	-1.668500e+01
2.860000	-1.671440e+01
2.870000	-1.674390e+01
2.880000	-1.677350e+01
2.890000	-1.680320e+01
2.900000	-1.683300e+01
2.910000	-1.686270e+01
2.920000	-1.689250e+01
2.930000	-1.692260e+01
2.940000	-1.695290e+01
2.950000	-1.698330e+01
2.960000	-1.701380e+01
2.970000	-1.704450e+01
2.980000	-1.707550e+01
2.990000	-1.710670e+01
3.000000	-1.713820e+01
3.010000	-1.717000e+01
3.020000	-1.720200e+01
3.030000	-1.723430e+01
3.040000	-1.726680e+01
3.050000	-1.729950e+01
3.060000	-1.733260e+01
3.070000	-1.736580e+01
3.080000	-1.739940e+01
3.090000	-1.743310e+01
3.100000	-1.746720e+01
3.110000	-1.750160e+01
3.120000	-1.753620e+01
3.130000	-1.757100e+01
3.140000	-1.760600e+01
3.150000	-1.764130e+01
3.160000	-1.767690e+01
3.170000	-1.771260e+01
3.180000	-1.774850e+01
3.190000	-1.778450e+01
3.200000	-1.782080e+01
3.210000	-1.785730e+01
3.220000	-1.789390e+01
3.230000	-1.793060e+01
3.240000	-1.796750e+01
3.250000	-1.800450e+01
3.260000	-1.804170e+01
3.270000	-1.807900e+01
3.280000	-1.811630e+01
3.290000	-1.815370e+01
3.300000	-1.819110e+01
3.310000	-1.822870e+01
3.320000	-1.826630e+01
3.330000	-1.830390e+01
3.340000	-1.834150e+01
3.350000	-1.837910e+01
3.360000	-1.841680e+01
3.370000	-1.845450e+01
3.380000	-1.849210e+01
3.390000	-1.852960e+01
3.400000	-1.856710e+01
3.410000	-1.860460e+01
3.420000	-1.864210e+01
3.430000	-1.867940e+01
3.440000	-1.871660e+01
3.450000	-1.875370e+01
3.460000	-1.879080e+01
3.470000	-1.882770e+01
3.480000	-1.886450e+01
3.490000	-1.890120e+01
3.500000	-1.893760e+01
3.510000	-1.897410e+01
3.520000	-1.901030e+01
3.530000	-1.904640e+01
3.540000	-1.908220e+01
3.550000	-1.911790e+01
3.560000	-1.915350e+01
3.570000	-1.918880e+01
3.580000	-1.922400e+01
3.590000	-1.925890e+01
3.600000	-1.929360e+01
3.610000	-1.932820e+01
3.620000	-1.936250e+01
3.630000	-1.939660e+01
3.640000	-1.943040e+01
3.650000	-1.946400e+01
3.660000	-1.949740e+01
3.670000	-1.953050e+01
3.680000	-1.956340e+01
3.690000	-1.959600e+01
3.700000	-1.962840e+01
3.710000	-1.966070e+01
3.720000	-1.969260e+01
3.730000	-1.972430e+01
3.740000	-1.975580e+01
3.750000	-1.978700e+01
3.760000	-1.981790e+01
3.770000	-1.984860e+01
3.780000	-1.987900e+01
3.790000	-1.990910e+01
3.800000	-1.993900e+01
3.810000	-1.996860e+01
3.820000	-1.999790e+01
3.830000	-2.002700e+01
3.840000	-2.005570e+01
3.850000	-2.008430e+01
3.860000	-2.011260e+01
3.870000	-2.014060e+01
3.880000	-2.016840e+01
3.890000	-2.019590e+01
3.900000	-2.022310e+01
3.910000	-2.025010e+01
3.920000	-2.027670e+01
3.930000	-2.030320e+01
3.940000	-2.032940e+01
3.950000	-2.035530e+01
3.960000	-2.038110e+01
3.970000	-2.040650e+01
3.980000	-2.043170e+01
3.990000	-2.045670e+01
4.000000	-2.048140e+01
4.010000	-2.050590e+01
4.020000	-2.053010e+01
4.030000	-2.055400e+01
4.040000	-2.057780e+01
4.050000	-2.060120e+01
4.060000	-2.062450e+01
4.070000	-2.064740e+01
4.080000	-2.067020e+01
4.090000	-2.069270e+01
4.100000	-2.071510e+01
4.110000	-2.073710e+01
4.120000	-2.075890e+01
4.130000	-2.078060e+01
4.140000	-2.080200e+01
4.150000	-2.082310e+01
4.160000	-2.084400e+01
4.170000	-2.086480e+01
4.180000	-2.088530e+01
4.190000	-2.090570e+01
4.200000	-2.092580e+01
4.210000	-2.094590e+01
4.220000	-2.096580e+01
4.230000	-2.098540e+01
4.240000	-2.100480e+01
4.250000	-2.102400e+01
4.260000	-2.104270e+01
4.270000	-2.106120e+01
4.280000	-2.107970e+01
4.290000	-2.109790e+01
4.300000	-2.111600e+01
4.310000	-2.113390e+01
4.320000	-2.115170e+01
4.330000	-2.116930e+01
4.340000	-2.118680e+01
4.350000	-2.120400e+01
4.360000	-2.122110e+01
4.370000	-2.123800e+01
4.380000	-2.125470e+01
4.390000	-2.127130e+01
4.400000	-2.128770e+01
4.410000	-2.130390e+01
4.420000	-2.132000e+01
4.430000	-2.133590e+01
4.440000	-2.135170e+01
4.450000	-2.136730e+01
4.460000	-2.138270e+01
4.470000	-2.139800e+01
4.480000	-2.141310e+01
4.490000	-2.142810e+01
4.500000	-2.144300e+01
4.510000	-2.145770e+01
4.520000	-2.147220e+01
4.530000	-2.148660e+01
4.540000	-2.150090e+01
4.550000	-2.151510e+01
4.560000	-2.152910e+01
4.570000	-2.154300e+01
4.580000	-2.155670e+01
4.590000	-2.157030e+01
4.600000	-2.158380e+01
4.610000	-2.159720e+01
4.620000	-2.161040e+01
4.630000	-2.162350e+01
4.640000	-2.163650e+01
4.650000	-2.164940e+01
4.660000	-2.166210e+01
4.670000	-2.167470e+01
4.680000	-2.168730e+01
4.690000	-2.169970e+01
4.700000	-2.171190e+01
4.710000	-2.172410e+01
4.720000	-2.173620e+01
4.730000	-2.174810e+01
4.740000	-2.176000e+01
4.750000	-2.177180e+01
4.760000	-2.178340e+01
4.770000	-2.179490e+01
4.780000	-2.180640e+01
4.790000	-2.181770e+01
4.800000	-2.182890e+01
4.810000	-2.184000e+01
4.820000	-2.185100e+01
4.830000	-2.186190e+01
4.840000	-2.187270e+01
4.850000	-2.188350e+01
4.860000	-2.189410e+01
4.870000	-2.190470e+01
4.880000	-2.191520e+01
4.890000	-2.192560e+01
4.900000	-2.193590e+01
4.910000	-2.194610e+01
4.920000	-2.195630e+01
4.930000	-2.196630e+01
4.940000	-2.197630e+01
4.950000	-2.198620e+01
4.960000	-2.199590e+01
4.970000	-2.200560e+01
4.980000	-2.201530e+01
4.990000	-2.202490e+01
5.000000	-2.203440e+01
5.010000	-2.204420e+01
5.020000	-2.205380e+01
5.030000	-2.206320e+01
5.040000	-2.207250e+01
5.050000	-2.208170e+01
5.060000	-2.209050e+01
5.070000	-2.209920e+01
5.080000	-2.210790e+01
5.090000	-2.211660e+01
5.100000	-2.212530e+01
5.110000	-2.213420e+01
5.120000	-2.214290e+01
5.130000	-2.215150e+01
5.140000	-2.216010e+01
5.150000	-2.216850e+01
5.160000	-2.217670e+01
5.170000	-2.218490e+01
5.180000	-2.219300e+01
5.190000	-2.220110e+01
5.200000	-2.220910e+01
5.210000	-2.221720e+01
5.220000	-2.222520e+01
5.230000	-2.223310e+01
5.240000	-2.224090e+01
5.250000	-2.224870e+01
5.260000	-2.225650e+01
5.270000	-2.226410e+01
5.280000	-2.227170e+01
5.290000	-2.227930e+01
5.300000	-2.228680e+01
5.310000	-2.229430e+01
5.320000	-2.230170e+01
5.330000	-2.230900e+01
5.340000	-2.231630e+01
5.350000	-2.232360e+01
5.360000	-2.233080e+01
5.370000	-2.233790e+01
5.380000	-2.234500e+01
5.390000	-2.235210e+01
5.400000	-2.235910e+01
5.410000	-2.236600e+01
5.420000	-2.237290e+01
5.430000	-2.237970e+01
5.440000	-2.238650e+01
5.450000	-2.239320e+01
5.460000	-2.239990e+01
5.470000	-2.240660e+01
5.480000	-2.241320e+01
5.490000	-2.241980e+01
5.500000	-2.242630e+01
5.510000	-2.243280e+01
5.520000	-2.243920e+01
5.530000	-2.244560e+01
5.540000	-2.245200e+01
5.550000	-2.245830e+01
5.560000	-2.246450e+01
5.570000	-2.247080e+01
5.580000	-2.247700e+01
5.590000	-2.248310e+01
5.600000	-2.248920e+01
5.610000	-2.249530e+01
5.620000	-2.250130e+01
5.630000	-2.250730e+01
5.640000	-2.251330e+01
5.650000	-2.251920e+01
5.660000	-2.252510e+01
5.670000	-2.253090e+01
5.680000	-2.253670e+01
5.690000	-2.254250e+01
5.700000	-2.254820e+01
5.710000	-2.255390e+01
5.720000	-2.255960e+01
5.730000	-2.256520e+01
5.740000	-2.257080e+01
5.750000	-2.257640e+01
5.760000	-2.258190e+01
5.770000	-2.258740e+01
5.780000	-2.259280e+01
5.790000	-2.259820e+01
5.800000	-2.260360e+01
5.810000	-2.260900e+01
5.820000	-2.261430e+01
5.830000	-2.261960e+01
5.840000	-2.262490e+01
5.850000	-2.263010e+01
5.860000	-2.263530e+01
5.870000	-2.264050e+01
5.880000	-2.264560e+01
5.890000	-2.265080e+01
5.900000	-2.265580e+01
5.910000	-2.266090e+01
5.920000	-2.266590e+01
5.930000	-2.267090e+01
5.940000	-2.267590e+01
5.950000	-2.268080e+01
5.960000	-2.268570e+01
5.970000	-2.269060e+01
5.980000	-2.269540e+01
5.990000	-2.270030e+01
6.000000	-2.270510e+01
6.010000	-2.270980e+01
6.020000	-2.271460e+01
6.030000	-2.271930e+01
6.040000	-2.272400e+01
6.050000	-2.272860e+01
6.060000	-2.273330e+01
6.070000	-2.273790e+01
6.080000	-2.274250e+01
6.090000	-2.274700e+01
6.100000	-2.275160e+01
6.110000	-2.275610e+01
6.120000	-2.276060e+01
6.130000	-2.276510e+01
6.140000	-2.276960e+01
6.150000	-2.277400e+01
6.160000	-2.277840e+01
6.170000	-2.278280e+01
6.180000	-2.278710e+01
6.190000	-2.279140e+01
6.200000	-2.279570e+01
6.210000	-2.280000e+01
6.220000	-2.280420e+01
6.230000	-2.280840e+01
6.240000	-2.281260e+01
6.250000	-2.281680e+01
6.260000	-2.282090e+01
6.270000	-2.282510e+01
6.280000	-2.282920e+01
6.290000	-2.283330e+01
6.300000	-2.283740e+01
6.310000	-2.284150e+01
6.320000	-2.284550e+01
6.330000	-2.284950e+01
6.340000	-2.285350e+01
6.350000	-2.285750e+01
6.360000	-2.286140e+01
6.370000	-2.286540e+01
6.380000	-2.286930e+01
6.390000	-2.287320e+01
6.400000	-2.287710e+01
6.410000	-2.288090e+01
6.420000	-2.288480e+01
6.430000	-2.288860e+01
6.440000	-2.289240e+01
6.450000	-2.289620e+01
6.460000	-2.289990e+01
6.470000	-2.290370e+01
6.480000	-2.290740e+01
6.490000	-2.291110e+01
6.500000	-2.291480e+01
6.510000	-2.291850e+01
6.520000	-2.292210e+01
6.530000	-2.292580e+01
6.540000	-2.292940e+01
6.550000	-2.293300e+01
6.560000	-2.293660e+01
6.570000	-2.294010e+01
6.580000	-2.294370e+01
6.590000	-2.294720e+01
6.600000	-2.295070e+01
6.610000	-2.295420e+01
6.620000	-2.295770e+01
6.630000	-2.296120e+01
6.640000	-2.296460e+01
6.650000	-2.296810e+01
6.660000	-2.297150e+01
6.670000	-2.297490e+01
6.680000	-2.297830e+01
6.690000	-2.298170e+01
6.700000	-2.298500e+01
6.710000	-2.298840e+01
6.720000	-2.299170e+01
6.730000	-2.299500e+01
6.740000	-2.299830e+01
6.750000	-2.300160e+01
6.760000	-2.300480e+01
6.770000	-2.300810e+01
6.780000	-2.301130e+01
6.790000	-2.301450e+01
6.800000	-2.301770e+01
6.810000	-2.302090e+01
6.820000	-2.302410e+01
6.830000	-2.302730e+01
6.840000	-2.303040e+01
6.850000	-2.303360e+01
6.860000	-2.303670e+01
6.870000	-2.303980e+01
6.880000	-2.304280e+01
6.890000	-2.304590e+01
6.900000	-2.304900e+01
6.910000	-2.305210e+01
6.920000	-2.305510e+01
6.930000	-2.305810e+01
6.940000	-2.306120e+01
6.950000	-2.306420e+01
6.960000	-2.306710e+01
6.970000	-2.307000e+01
6.980000	-2.307300e+01
6.990000	-2.307590e+01
7.000000	-2.307890e+01
7.010000	-2.308180e+01
7.020000	-2.308470e+01
7.030000	-2.308770e+01
7.040000	-2.309060e+01
7.050000	-2.309350e+01
7.060000	-2.309630e+01
7.070000	-2.309920e+01
7.080000	-2.310200e+01
7.090000	-2.310480e+01
7.100000	-2.310760e+01
7.110000	-2.311050e+01
7.120000	-2.311330e+01
7.130000	-2.311600e+01
7.140000	-2.311880e+01
7.150000	-2.312160e+01
7.160000	-2.312430e+01
7.170000	-2.312700e+01
7.180000	-2.312970e+01
7.190000	-2.313240e+01
7.200000	-2.313510e+01
7.210000	-2.313780e+01
7.220000	-2.314050e+01
7.230000	-2.314320e+01
7.240000	-2.314580e+01
7.250000	-2.314850e+01
7.260000	-2.315110e+01
7.270000	-2.315370e+01
7.280000	-2.315640e+01
7.290000	-2.315900e+01
7.300000	-2.316150e+01
7.310000	-2.316410e+01
7.320000	-2.316670e+01
7.330000	-2.316930e+01
7.340000	-2.317180e+01
7.350000	-2.317440e+01
7.360000	-2.317690e+01
7.370000	-2.317940e+01
7.380000	-2.318190e+01
7.390000	-2.318440e+01
7.400000	-2.318690e+01
7.410000	-2.318940e+01
7.420000	-2.319180e+01
7.430000	-2.319430e+01
7.440000	-2.319680e+01
7.450000	-2.319920e+01
7.460000	-2.320160e+01
7.470000	-2.320410e+01
7.480000	-2.320650e+01
7.490000	-2.320890e+01
7.500000	-2.321130e+01
7.510000	-2.321370e+01
7.520000	-2.321600e+01
7.530000	-2.321840e+01
7.540000	-2.322080e+01
7.550000	-2.322310e+01
7.560000	-2.322540e+01
7.570000	-2.322780e+01
7.580000	-2.323010e+01
7.590000	-2.323240e+01
7.600000	-2.323470e+01
7.610000	-2.323700e+01
7.620000	-2.323930e+01
7.630000	-2.324160e+01
7.640000	-2.324390e+01
7.650000	-2.324610e+01
7.660000	-2.324830e+01
7.670000	-2.325040e+01
7.680000	-2.325260e+01
7.690000	-2.325480e+01
7.700000	-2.325700e+01
7.710000	-2.325930e+01
7.720000	-2.326160e+01
7.730000	-2.326380e+01
7.740000	-2.326610e+01
7.750000	-2.326830e+01
7.760000	-2.327050e+01
7.770000	-2.327260e+01
7.780000	-2.327480e+01
7.790000	-2.327690e+01
7.800000	-2.327910e+01
7.810000	-2.328120e+01
7.820000	-2.328330e+01
7.830000	-2.328540e+01
7.840000	-2.328750e+01
7.850000	-2.328960e+01
7.860000	-2.329170e+01
7.870000	-2.329380e+01
7.880000	-2.329590e+01
7.890000	-2.329800e+01
7.900000	-2.330000e+01
7.910000	-2.330210e+01
7.920000	-2.330420e+01
7.930000	-2.330620e+01
7.940000	-2.330820e+01
7.950000	-2.331020e+01
7.960000	-2.331210e+01
7.970000	-2.331410e+01
7.980000	-2.331600e+01
7.990000	-2.331800e+01
8.000000	-2.331990e+01


==> anc/Fig4_SCS_cq_real_T258.txt <==
# E(GeV)	Re_Tmatrix(GeV^-2)
0.000000	-1.183020e+01
0.010000	-1.183570e+01
0.020000	-1.184110e+01
0.030000	-1.184650e+01
0.040000	-1.185190e+01
0.050000	-1.185730e+01
0.060000	-1.186300e+01
0.070000	-1.186870e+01
0.080000	-1.187440e+01
0.090000	-1.188020e+01
0.100000	-1.188610e+01
0.110000	-1.189210e+01
0.120000	-1.189810e+01
0.130000	-1.190410e+01
0.140000	-1.191030e+01
0.150000	-1.191650e+01
0.160000	-1.192280e+01
0.170000	-1.192910e+01
0.180000	-1.193560e+01
0.190000	-1.194210e+01
0.200000	-1.194870e+01
0.210000	-1.195540e+01
0.220000	-1.196210e+01
0.230000	-1.196900e+01
0.240000	-1.197590e+01
0.250000	-1.198290e+01
0.260000	-1.199000e+01
0.270000	-1.199720e+01
0.280000	-1.200450e+01
0.290000	-1.201190e+01
0.300000	-1.201930e+01
0.310000	-1.202690e+01
0.320000	-1.203460e+01
0.330000	-1.204240e+01
0.340000	-1.205020e+01
0.350000	-1.205820e+01
0.360000	-1.206630e+01
0.370000	-1.207450e+01
0.380000	-1.208280e+01
0.390000	-1.209130e+01
0.400000	-1.209980e+01
0.410000	-1.210850e+01
0.420000	-1.211730e+01
0.430000	-1.212620e+01
0.440000	-1.213530e+01
0.450000	-1.214450e+01
0.460000	-1.215380e+01
0.470000	-1.216330e+01
0.480000	-1.217290e+01
0.490000	-1.218270e+01
0.500000	-1.219260e+01
0.510000	-1.220250e+01
0.520000	-1.221260e+01
0.530000	-1.222290e+01
0.540000	-1.223340e+01
0.550000	-1.224410e+01
0.560000	-1.225510e+01
0.570000	-1.226620e+01
0.580000	-1.227760e+01
0.590000	-1.228910e+01
0.600000	-1.230080e+01
0.610000	-1.231260e+01
0.620000	-1.232460e+01
0.630000	-1.233690e+01
0.640000	-1.234940e+01
0.650000	-1.236210e+01
0.660000	-1.237500e+01
0.670000	-1.238810e+01
0.680000	-1.240150e+01
0.690000	-1.241520e+01
0.700000	-1.242920e+01
0.710000	-1.244330e+01
0.720000	-1.245770e+01
0.730000	-1.247240e+01
0.740000	-1.248750e+01
0.750000	-1.250280e+01
0.760000	-1.251840e+01
0.770000	-1.253430e+01
0.780000	-1.255060e+01
0.790000	-1.256720e+01
0.800000	-1.258430e+01
0.810000	-1.260160e+01
0.820000	-1.261930e+01
0.830000	-1.263750e+01
0.840000	-1.265610e+01
0.850000	-1.267510e+01
0.860000	-1.269440e+01
0.870000	-1.271420e+01
0.880000	-1.273450e+01
0.890000	-1.275530e+01
0.900000	-1.277670e+01
0.910000	-1.279830e+01
0.920000	-1.282060e+01
0.930000	-1.284350e+01
0.940000	-1.286700e+01
0.950000	-1.289120e+01
0.960000	-1.291580e+01
0.970000	-1.294110e+01
0.980000	-1.296720e+01
0.990000	-1.299400e+01
1.000000	-1.302160e+01
1.010000	-1.304950e+01
1.020000	-1.307840e+01
1.030000	-1.310820e+01
1.040000	-1.313880e+01
1.050000	-1.317040e+01
1.060000	-1.320260e+01
1.070000	-1.323580e+01
1.080000	-1.327010e+01
1.090000	-1.330550e+01
1.100000	-1.334200e+01
1.110000	-1.337910e+01
1.120000	-1.341760e+01
1.130000	-1.345720e+01
1.140000	-1.349820e+01
1.150000	-1.354030e+01
1.160000	-1.358340e+01
1.170000	-1.362790e+01
1.180000	-1.367380e+01
1.190000	-1.372120e+01
1.200000	-1.377000e+01
1.210000	-1.382020e+01
1.220000	-1.387180e+01
1.230000	-1.392500e+01
1.240000	-1.397960e+01
1.250000	-1.403570e+01
1.260000	-1.409350e+01
1.270000	-1.415270e+01
1.280000	-1.421330e+01
1.290000	-1.427510e+01
1.300000	-1.433830e+01
1.310000	-1.440370e+01
1.320000	-1.447000e+01
1.330000	-1.453710e+01
1.340000	-1.460510e+01
1.350000	-1.467390e+01
1.360000	-1.474570e+01
1.370000	-1.481720e+01
1.380000	-1.488850e+01
1.390000	-1.495960e+01
1.400000	-1.503050e+01
1.410000	-1.510450e+01
1.420000	-1.517650e+01
1.430000	-1.524680e+01
1.440000	-1.531520e+01
1.450000	-1.538170e+01
1.460000	-1.545090e+01
1.470000	-1.551600e+01
1.480000	-1.557700e+01
1.490000	-1.563390e+01
1.500000	-1.568670e+01
1.510000	-1.574020e+01
1.520000	-1.578720e+01
1.530000	-1.582770e+01
1.540000	-1.586160e+01
1.550000	-1.588890e+01
1.560000	-1.591410e+01
1.570000	-1.593060e+01
1.580000	-1.593830e+01
1.590000	-1.593730e+01
1.600000	-1.592760e+01
1.610000	-1.591130e+01
1.620000	-1.588520e+01
1.630000	-1.584920e+01
1.640000	-1.580350e+01
1.650000	-1.574790e+01
1.660000	-1.568160e+01
1.670000	-1.560600e+01
1.680000	-1.552100e+01
1.690000	-1.542660e+01
1.700000	-1.532290e+01
1.710000	-1.520560e+01
1.720000	-1.508110e+01
1.730000	-1.494930e+01
1.740000	-1.481050e+01
1.750000	-1.466440e+01
1.760000	-1.450470e+01
1.770000	-1.434110e+01
1.780000	-1.417350e+01
1.790000	-1.400200e+01
1.800000	-1.382660e+01
1.810000	-1.364030e+01
1.820000	-1.345360e+01
1.830000	-1.326630e+01
1.840000	-1.307860e+01
1.850000	-1.289030e+01
1.860000	-1.269590e+01
1.870000	-1.250380e+01
1.880000	-1.231400e+01
1.890000	-1.212660e+01
1.900000	-1.194150e+01
1.910000	-1.175500e+01
1.920000	-1.157270e+01
1.930000	-1.139460e+01
1.940000	-1.122060e+01
1.950000	-1.105070e+01
1.960000	-1.088330e+01
1.970000	-1.072090e+01
1.980000	-1.056350e+01
1.990000	-1.041120e+01
2.000000	-1.026390e+01
2.010000	-1.012150e+01
2.020000	-9.984180e+00
2.030000	-9.851990e+00
2.040000	-9.724920e+00
2.050000	-9.602960e+00
2.060000	-9.486740e+00
2.070000	-9.375320e+00
2.080000	-9.268700e+00
2.090000	-9.166890e+00
2.100000	-9.069880e+00
2.110000	-8.978950e+00
2.120000	-8.892180e+00
2.130000	-8.809580e+00
2.140000	-8.731160e+00
2.150000	-8.656900e+00
2.160000	-8.588130e+00
2.170000	-8.522860e+00
2.180000	-8.461120e+00
2.190000	-8.402880e+00
2.200000	-8.348160e+00
2.210000	-8.298220e+00
2.220000	-8.251160e+00
2.230000	-8.206980e+00
2.240000	-8.165680e+00
2.250000	-8.127260e+00
2.260000	-8.092900e+00
2.270000	-8.060830e+00
2.280000	-8.031060e+00
2.290000	-8.003580e+00
2.300000	-7.978410e+00
2.310000	-7.956580e+00
2.320000	-7.936520e+00
2.330000	-7.918250e+00
2.340000	-7.901740e+00
2.350000	-7.887010e+00
2.360000	-7.874920e+00
2.370000	-7.864170e+00
2.380000	-7.854770e+00
2.390000	-7.846710e+00
2.400000	-7.840000e+00
2.410000	-7.835310e+00
2.420000	-7.831630e+00
2.430000	-7.828950e+00
2.440000	-7.827290e+00
2.450000	-7.826630e+00
2.460000	-7.827550e+00
2.470000	-7.829200e+00
2.480000	-7.831570e+00
2.490000	-7.834670e+00
2.500000	-7.838500e+00
2.510000	-7.843510e+00
2.520000	-7.849020e+00
2.530000	-7.855030e+00
2.540000	-7.861540e+00
2.550000	-7.868560e+00
2.560000	-7.876330e+00
2.570000	-7.884470e+00
2.580000	-7.892990e+00
2.590000	-7.901880e+00
2.600000	-7.911130e+00
2.610000	-7.921050e+00
2.620000	-7.931200e+00
2.630000	-7.941580e+00
2.640000	-7.952180e+00
2.650000	-7.963010e+00
2.660000	-7.974230e+00
2.670000	-7.985600e+00
2.680000	-7.997120e+00
2.690000	-8.008780e+00
2.700000	-8.020590e+00
2.710000	-8.032680e+00
2.720000	-8.044850e+00
2.730000	-8.057100e+00
2.740000	-8.069430e+00
2.750000	-8.081850e+00
2.760000	-8.094430e+00
2.770000	-8.107050e+00
2.780000	-8.119710e+00
2.790000	-8.132420e+00
2.800000	-8.145180e+00
2.810000	-8.158030e+00
2.820000	-8.170900e+00
2.830000	-8.183790e+00
2.840000	-8.196700e+00
2.850000	-8.209620e+00
2.860000	-8.222580e+00
2.870000	-8.235550e+00
2.880000	-8.248520e+00
2.890000	-8.261480e+00
2.900000	-8.274440e+00
2.910000	-8.287420e+00
2.920000	-8.300380e+00
2.930000	-8.313340e+00
2.940000	-8.326290e+00
2.950000	-8.339230e+00
2.960000	-8.352200e+00
2.970000	-8.365150e+00
2.980000	-8.378060e+00
2.990000	-8.390950e+00
3.000000	-8.403820e+00
3.010000	-8.416640e+00
3.020000	-8.429440e+00
3.030000	-8.442220e+00
3.040000	-8.454980e+00
3.050000	-8.467720e+00
3.060000	-8.480460e+00
3.070000	-8.493160e+00
3.080000	-8.505840e+00
3.090000	-8.518500e+00
3.100000	-8.531130e+00
3.110000	-8.543750e+00
3.120000	-8.556330e+00
3.130000	-8.568890e+00
3.140000	-8.581410e+00
3.150000	-8.593910e+00
3.160000	-8.606370e+00
3.170000	-8.618810e+00
3.180000	-8.631210e+00
3.190000	-8.643570e+00
3.200000	-8.655910e+00
3.210000	-8.668210e+00
3.220000	-8.680480e+00
3.230000	-8.692720e+00
3.240000	-8.704920e+00
3.250000	-8.717080e+00
3.260000	-8.729230e+00
3.270000	-8.741330e+00
3.280000	-8.753390e+00
3.290000	-8.765410e+00
3.300000	-8.777380e+00
3.310000	-8.789310e+00
3.320000	-8.801200e+00
3.330000	-8.813050e+00
3.340000	-8.824850e+00
3.350000	-8.836610e+00
3.360000	-8.848340e+00
3.370000	-8.860010e+00
3.380000	-8.871640e+00
3.390000	-8.883220e+00
3.400000	-8.894740e+00
3.410000	-8.906220e+00
3.420000	-8.917650e+00
3.430000	-8.929020e+00
3.440000	-8.940340e+00
3.450000	-8.951610e+00
3.460000	-8.962840e+00
3.470000	-8.974010e+00
3.480000	-8.985130e+00
3.490000	-8.996180e+00
3.500000	-9.007180e+00
3.510000	-9.018120e+00
3.520000	-9.029000e+00
3.530000	-9.039820e+00
3.540000	-9.050580e+00
3.550000	-9.061280e+00
3.560000	-9.071930e+00
3.570000	-9.082510e+00
3.580000	-9.093030e+00
3.590000	-9.103490e+00
3.600000	-9.113880e+00
3.610000	-9.124220e+00
3.620000	-9.134490e+00
3.630000	-9.144690e+00
3.640000	-9.154830e+00
3.650000	-9.164910e+00
3.660000	-9.174910e+00
3.670000	-9.184850e+00
3.680000	-9.194730e+00
3.690000	-9.204530e+00
3.700000	-9.214270e+00
3.710000	-9.223940e+00
3.720000	-9.233540e+00
3.730000	-9.243070e+00
3.740000	-9.252540e+00
3.750000	-9.261940e+00
3.760000	-9.271270e+00
3.770000	-9.280530e+00
3.780000	-9.289730e+00
3.790000	-9.298860e+00
3.800000	-9.307920e+00
3.810000	-9.316910e+00
3.820000	-9.325830e+00
3.830000	-9.334680e+00
3.840000	-9.343460e+00
3.850000	-9.352170e+00
3.860000	-9.360800e+00
3.870000	-9.369370e+00
3.880000	-9.377870e+00
3.890000	-9.386300e+00
3.900000	-9.394660e+00
3.910000	-9.402960e+00
3.920000	-9.411180e+00
3.930000	-9.419340e+00
3.940000	-9.427430e+00
3.950000	-9.435450e+00
3.960000	-9.443390e+00
3.970000	-9.451280e+00
3.980000	-9.459090e+00
3.990000	-9.466850e+00
4.000000	-9.474530e+00
4.010000	-9.482160e+00
4.020000	-9.489720e+00
4.030000	-9.497220e+00
4.040000	-9.504650e+00
4.050000	-9.512010e+00
4.060000	-9.519300e+00
4.070000	-9.526520e+00
4.080000	-9.533690e+00
4.090000	-9.540790e+00
4.100000	-9.547830e+00
4.110000	-9.554810e+00
4.120000	-9.561730e+00
4.130000	-9.568580e+00
4.140000	-9.575370e+00
4.150000	-9.582100e+00
4.160000	-9.588730e+00
4.170000	-9.595320e+00
4.180000	-9.601850e+00
4.190000	-9.608330e+00
4.200000	-9.614760e+00
4.210000	-9.621160e+00
4.220000	-9.627500e+00
4.230000	-9.633780e+00
4.240000	-9.640000e+00
4.250000	-9.646160e+00
4.260000	-9.652250e+00
4.270000	-9.658290e+00
4.280000	-9.664270e+00
4.290000	-9.670200e+00
4.300000	-9.676070e+00
4.310000	-9.681890e+00
4.320000	-9.687660e+00
4.330000	-9.693370e+00
4.340000	-9.699040e+00
4.350000	-9.704650e+00
4.360000	-9.710210e+00
4.370000	-9.715710e+00
4.380000	-9.721170e+00
4.390000	-9.726580e+00
4.400000	-9.731940e+00
4.410000	-9.737250e+00
4.420000	-9.742510e+00
4.430000	-9.747720e+00
4.440000	-9.752890e+00
4.450000	-9.758010e+00
4.460000	-9.763090e+00
4.470000	-9.768120e+00
4.480000	-9.773100e+00
4.490000	-9.778040e+00
4.500000	-9.782940e+00
4.510000	-9.787790e+00
4.520000	-9.792600e+00
4.530000	-9.797360e+00
4.540000	-9.802080e+00
4.550000	-9.806760e+00
4.560000	-9.811400e+00
4.570000	-9.815990e+00
4.580000	-9.820540e+00
4.590000	-9.825060e+00
4.600000	-9.829530e+00
4.610000	-9.833980e+00
4.620000	-9.838380e+00
4.630000	-9.842740e+00
4.640000	-9.847060e+00
4.650000	-9.851350e+00
4.660000	-9.855580e+00
4.670000	-9.859780e+00
4.680000	-9.863950e+00
4.690000	-9.868080e+00
4.700000	-9.872180e+00
4.710000	-9.876240e+00
4.720000	-9.880270e+00
4.730000	-9.884270e+00
4.740000	-9.888230e+00
4.750000	-9.892160e+00
4.760000	-9.896060e+00
4.770000	-9.899930e+00
4.780000	-9.903760e+00
4.790000	-9.907570e+00
4.800000	-9.911340e+00
4.810000	-9.915070e+00
4.820000	-9.918780e+00
4.830000	-9.922460e+00
4.840000	-9.926100e+00
4.850000	-9.929710e+00
4.860000	-9.933290e+00
4.870000	-9.936830e+00
4.880000	-9.940350e+00
4.890000	-9.943840e+00
4.900000	-9.947300e+00
4.910000	-9.950730e+00
4.920000	-9.954140e+00
4.930000	-9.957510e+00
4.940000	-9.960860e+00
4.950000	-9.964180e+00
4.960000	-9.967470e+00
4.970000	-9.970740e+00
4.980000	-9.973980e+00
4.990000	-9.977190e+00
5.000000	-9.980380e+00
5.010000	-9.983550e+00
5.020000	-9.986680e+00
5.030000	-9.989800e+00
5.040000	-9.992890e+00
5.050000	-9.995950e+00
5.060000	-9.998990e+00
5.070000	-1.000200e+01
5.080000	-1.000500e+01
5.090000	-1.000800e+01
5.100000	-1.001090e+01
5.110000	-1.001380e+01
5.120000	-1.001670e+01
5.130000	-1.001960e+01
5.140000	-1.002250e+01
5.150000	-1.002530e+01
5.160000	-1.002810e+01
5.170000	-1.003090e+01
5.180000	-1.003370e+01
5.190000	-1.003640e+01
5.200000	-1.003920e+01
5.210000	-1.004190e+01
5.220000	-1.004460e+01
5.230000	-1.004720e+01
5.240000	-1.004990e+01
5.250000	-1.005250e+01
5.260000	-1.005510e+01
5.270000	-1.005770e+01
5.280000	-1.006030e+01
5.290000	-1.006280e+01
5.300000	-1.006540e+01
5.310000	-1.006790e+01
5.320000	-1.007040e+01
5.330000	-1.007290e+01
5.340000	-1.007530e+01
5.350000	-1.007780e+01
5.360000	-1.008020e+01
5.370000	-1.008260e+01
5.380000	-1.008500e+01
5.390000	-1.008740e+01
5.400000	-1.008980e+01
5.410000	-1.009210e+01
5.420000	-1.009440e+01
5.430000	-1.009680e+01
5.440000	-1.009910e+01
5.450000	-1.010130e+01
5.460000	-1.010360e+01
5.470000	-1.010580e+01
5.480000	-1.010810e+01
5.490000	-1.011030e+01
5.500000	-1.011250e+01
5.510000	-1.011470e+01
5.520000	-1.011690e+01
5.530000	-1.011900e+01
5.540000	-1.012120e+01
5.550000	-1.012330e+01
5.560000	-1.012540e+01
5.570000	-1.012750e+01
5.580000	-1.012960e+01
5.590000	-1.013170e+01
5.600000	-1.013370e+01
5.610000	-1.013580e+01
5.620000	-1.013780e+01
5.630000	-1.013980e+01
5.640000	-1.014180e+01
5.650000	-1.014380e+01
5.660000	-1.014580e+01
5.670000	-1.014780e+01
5.680000	-1.014970e+01
5.690000	-1.015170e+01
5.700000	-1.015360e+01
5.710000	-1.015550e+01
5.720000	-1.015740e+01
5.730000	-1.015930e+01
5.740000	-1.016120e+01
5.750000	-1.016310e+01
5.760000	-1.016490e+01
5.770000	-1.016680e+01
5.780000	-1.016860e+01
5.790000	-1.017040e+01
5.800000	-1.017220e+01
5.810000	-1.017400e+01
5.820000	-1.017580e+01
5.830000	-1.017760e+01
5.840000	-1.017940e+01
5.850000	-1.018110e+01
5.860000	-1.018290e+01
5.870000	-1.018460e+01
5.880000	-1.018640e+01
5.890000	-1.018810e+01
5.900000	-1.018980e+01
5.910000	-1.019150e+01
5.920000	-1.019320e+01
5.930000	-1.019480e+01
5.940000	-1.019650e+01
5.950000	-1.019820e+01
5.960000	-1.019980e+01
5.970000	-1.020140e+01
5.980000	-1.020310e+01
5.990000	-1.020470e+01
6.000000	-1.020630e+01
6.010000	-1.020790e+01
6.020000	-1.020950e+01
6.030000	-1.021110e+01
6.040000	-1.021270e+01
6.050000	-1.021420e+01
6.060000	-1.021580e+01
6.070000	-1.021730e+01
6.080000	-1.021890e+01
6.090000	-1.022040e+01
6.100000	-1.022190e+01
6.110000	-1.022340e+01
6.120000	-1.022490e+01
6.130000	-1.022640e+01
6.140000	-1.022790e+01
6.150000	-1.022930e+01
6.160000	-1.023080e+01
6.170000	-1.023230e+01
6.180000	-1.023370e+01
6.190000	-1.023520e+01
6.200000	-1.023660e+01
6.210000	-1.023810e+01
6.220000	-1.023950e+01
6.230000	-1.024090e+01
6.240000	-1.024230e+01
6.250000	-1.024370e+01
6.260000	-1.024510e+01
6.270000	-1.024650e+01
6.280000	-1.024790e+01
6.290000	-1.024930e+01
6.300000	-1.025060e+01
6.310000	-1.025200e+01
6.320000	-1.025330e+01
6.330000	-1.025470e+01
6.340000	-1.025600e+01
6.350000	-1.025730e+01
6.360000	-1.025860e+01
6.370000	-1.026000e+01
6.380000	-1.026130e+01
6.390000	-1.026260e+01
6.400000	-1.026390e+01
6.410000	-1.026510e+01
6.420000	-1.026640e+01
6.430000	-1.026770e+01
6.440000	-1.026900e+01
6.450000	-1.027020e+01
6.460000	-1.027150e+01
6.470000	-1.027270e+01
6.480000	-1.027400e+01
6.490000	-1.027520e+01
6.500000	-1.027640e+01
6.510000	-1.027770e+01
6.520000	-1.027890e+01
6.530000	-1.028010e+01
6.540000	-1.028130e+01
6.550000	-1.028250e+01
6.560000	-1.028370e+01
6.570000	-1.028490e+01
6.580000	-1.028610e+01
6.590000	-1.028720e+01
6.600000	-1.028840e+01
6.610000	-1.028960e+01
6.620000	-1.029070e+01
6.630000	-1.029190e+01
6.640000	-1.029300e+01
6.650000	-1.029420e+01
6.660000	-1.029530e+01
6.670000	-1.029650e+01
6.680000	-1.029760e+01
6.690000	-1.029870e+01
6.700000	-1.029980e+01
6.710000	-1.030090e+01
6.720000	-1.030200e+01
6.730000	-1.030310e+01
6.740000	-1.030420e+01
6.750000	-1.030530e+01
6.760000	-1.030640e+01
6.770000	-1.030750e+01
6.780000	-1.030860e+01
6.790000	-1.030960e+01
6.800000	-1.031070e+01
6.810000	-1.031180e+01
6.820000	-1.031280e+01
6.830000	-1.031390e+01
6.840000	-1.031490e+01
6.850000	-1.031600e+01
6.860000	-1.031700e+01
6.870000	-1.031800e+01
6.880000	-1.031900e+01
6.890000	-1.032010e+01
6.900000	-1.032110e+01
6.910000	-1.032210e+01
6.920000	-1.032310e+01
6.930000	-1.032410e+01
6.940000	-1.032510e+01
6.950000	-1.032610e+01
6.960000	-1.032710e+01
6.970000	-1.032810e+01
6.980000	-1.032910e+01
6.990000	-1.033010e+01
7.000000	-1.033100e+01
7.010000	-1.033200e+01
7.020000	-1.033300e+01
7.030000	-1.033390e+01
7.040000	-1.033490e+01
7.050000	-1.033590e+01
7.060000	-1.033680e+01
7.070000	-1.033770e+01
7.080000	-1.033870e+01
7.090000	-1.033960e+01
7.100000	-1.034060e+01
7.110000	-1.034150e+01
7.120000	-1.034240e+01
7.130000	-1.034330e+01
7.140000	-1.034430e+01
7.150000	-1.034520e+01
7.160000	-1.034610e+01
7.170000	-1.034700e+01
7.180000	-1.034790e+01
7.190000	-1.034880e+01
7.200000	-1.034970e+01
7.210000	-1.035060e+01
7.220000	-1.035150e+01
7.230000	-1.035230e+01
7.240000	-1.035320e+01
7.250000	-1.035410e+01
7.260000	-1.035500e+01
7.270000	-1.035580e+01
7.280000	-1.035670e+01
7.290000	-1.035760e+01
7.300000	-1.035840e+01
7.310000	-1.035930e+01
7.320000	-1.036010e+01
7.330000	-1.036100e+01
7.340000	-1.036180e+01
7.350000	-1.036270e+01
7.360000	-1.036350e+01
7.370000	-1.036430e+01
7.380000	-1.036520e+01
7.390000	-1.036600e+01
7.400000	-1.036680e+01
7.410000	-1.036770e+01
7.420000	-1.036850e+01
7.430000	-1.036930e+01
7.440000	-1.037010e+01
7.450000	-1.037090e+01
7.460000	-1.037170e+01
7.470000	-1.037250e+01
7.480000	-1.037330e+01
7.490000	-1.037410e+01
7.500000	-1.037490e+01
7.510000	-1.037570e+01
7.520000	-1.037650e+01
7.530000	-1.037730e+01
7.540000	-1.037810e+01
7.550000	-1.037880e+01
7.560000	-1.037960e+01
7.570000	-1.038040e+01
7.580000	-1.038110e+01
7.590000	-1.038190e+01
7.600000	-1.038270e+01
7.610000	-1.038340e+01
7.620000	-1.038420e+01
7.630000	-1.038490e+01
7.640000	-1.038570e+01
7.650000	-1.038640e+01
7.660000	-1.038720e+01
7.670000	-1.038790e+01
7.680000	-1.038870e+01
7.690000	-1.038940e+01
7.700000	-1.039010e+01
7.710000	-1.039090e+01
7.720000	-1.039160e+01
7.730000	-1.039230e+01
7.740000	-1.039300e+01
7.750000	-1.039380e+01
7.760000	-1.039450e+01
7.770000	-1.039520e+01
7.780000	-1.039590e+01
7.790000	-1.039660e+01
7.800000	-1.039730e+01
7.810000	-1.039800e+01
7.820000	-1.039870e+01
7.830000	-1.039940e+01
7.840000	-1.040010e+01
7.850000	-1.040080e+01
7.860000	-1.040150e+01
7.870000	-1.040220e+01
7.880000	-1.040290e+01
7.890000	-1.040360e+01
7.900000	-1.040430e+01
7.910000	-1.040490e+01
7.920000	-1.040560e+01
7.930000	-1.040630e+01
7.940000	-1.040700e+01
7.950000	-1.040760e+01
7.960000	-1.040830e+01
7.970000	-1.040900e+01
7.980000	-1.040960e+01
7.990000	-1.041030e+01
8.000000	-1.041090e+01


==> anc/Fig4_SCS_cq_real_T320.txt <==
# E(GeV)	Re_Tmatrix(GeV^-2)
0.000000	-6.569580e+00
0.010000	-6.572020e+00
0.020000	-6.574460e+00
0.030000	-6.576900e+00
0.040000	-6.579330e+00
0.050000	-6.581770e+00
0.060000	-6.584300e+00
0.070000	-6.586850e+00
0.080000	-6.589430e+00
0.090000	-6.592040e+00
0.100000	-6.594680e+00
0.110000	-6.597350e+00
0.120000	-6.600040e+00
0.130000	-6.602770e+00
0.140000	-6.605540e+00
0.150000	-6.608330e+00
0.160000	-6.611160e+00
0.170000	-6.614020e+00
0.180000	-6.616910e+00
0.190000	-6.619840e+00
0.200000	-6.622810e+00
0.210000	-6.625810e+00
0.220000	-6.628850e+00
0.230000	-6.631930e+00
0.240000	-6.635050e+00
0.250000	-6.638200e+00
0.260000	-6.641390e+00
0.270000	-6.644630e+00
0.280000	-6.647910e+00
0.290000	-6.651230e+00
0.300000	-6.654600e+00
0.310000	-6.658010e+00
0.320000	-6.661460e+00
0.330000	-6.664960e+00
0.340000	-6.668520e+00
0.350000	-6.672120e+00
0.360000	-6.675760e+00
0.370000	-6.679460e+00
0.380000	-6.683210e+00
0.390000	-6.687020e+00
0.400000	-6.690880e+00
0.410000	-6.694790e+00
0.420000	-6.698760e+00
0.430000	-6.702790e+00
0.440000	-6.706890e+00
0.450000	-6.711040e+00
0.460000	-6.715230e+00
0.470000	-6.719490e+00
0.480000	-6.723830e+00
0.490000	-6.728240e+00
0.500000	-6.732730e+00
0.510000	-6.737280e+00
0.520000	-6.741910e+00
0.530000	-6.746620e+00
0.540000	-6.751400e+00
0.550000	-6.756270e+00
0.560000	-6.761170e+00
0.570000	-6.766170e+00
0.580000	-6.771270e+00
0.590000	-6.776470e+00
0.600000	-6.781760e+00
0.610000	-6.787140e+00
0.620000	-6.792620e+00
0.630000	-6.798200e+00
0.640000	-6.803880e+00
0.650000	-6.809650e+00
0.660000	-6.815460e+00
0.670000	-6.821400e+00
0.680000	-6.827480e+00
0.690000	-6.833690e+00
0.700000	-6.840040e+00
0.710000	-6.846520e+00
0.720000	-6.853140e+00
0.730000	-6.859890e+00
0.740000	-6.866790e+00
0.750000	-6.873820e+00
0.760000	-6.880900e+00
0.770000	-6.888170e+00
0.780000	-6.895600e+00
0.790000	-6.903220e+00
0.800000	-6.911010e+00
0.810000	-6.918930e+00
0.820000	-6.927050e+00
0.830000	-6.935360e+00
0.840000	-6.943870e+00
0.850000	-6.952580e+00
0.860000	-6.961380e+00
0.870000	-6.970430e+00
0.880000	-6.979720e+00
0.890000	-6.989260e+00
0.900000	-6.999030e+00
0.910000	-7.008990e+00
0.920000	-7.019220e+00
0.930000	-7.029720e+00
0.940000	-7.040500e+00
0.950000	-7.051550e+00
0.960000	-7.062760e+00
0.970000	-7.074300e+00
0.980000	-7.086170e+00
0.990000	-7.098380e+00
1.000000	-7.110920e+00
1.010000	-7.123710e+00
1.020000	-7.136870e+00
1.030000	-7.150410e+00
1.040000	-7.164330e+00
1.050000	-7.178620e+00
1.060000	-7.193190e+00
1.070000	-7.208180e+00
1.080000	-7.223590e+00
1.090000	-7.239430e+00
1.100000	-7.255690e+00
1.110000	-7.272310e+00
1.120000	-7.289390e+00
1.130000	-7.306920e+00
1.140000	-7.324910e+00
1.150000	-7.343360e+00
1.160000	-7.362330e+00
1.170000	-7.381720e+00
1.180000	-7.401540e+00
1.190000	-7.421770e+00
1.200000	-7.442430e+00
1.210000	-7.463650e+00
1.220000	-7.485220e+00
1.230000	-7.507150e+00
1.240000	-7.529420e+00
1.250000	-7.552050e+00
1.260000	-7.575440e+00
1.270000	-7.598980e+00
1.280000	-7.622660e+00
1.290000	-7.646490e+00
1.300000	-7.670470e+00
1.310000	-7.695250e+00
1.320000	-7.719850e+00
1.330000	-7.744270e+00
1.340000	-7.768510e+00
1.350000	-7.792570e+00
1.360000	-7.817360e+00
1.370000	-7.841520e+00
1.380000	-7.865040e+00
1.390000	-7.887930e+00
1.400000	-7.910190e+00
1.410000	-7.932870e+00
1.420000	-7.954390e+00
1.430000	-7.974750e+00
1.440000	-7.993950e+00
1.450000	-8.011990e+00
1.460000	-8.029980e+00
1.470000	-8.046250e+00
1.480000	-8.060810e+00
1.490000	-8.073660e+00
1.500000	-8.084790e+00
1.510000	-8.095100e+00
1.520000	-8.103250e+00
1.530000	-8.109230e+00
1.540000	-8.113040e+00
1.550000	-8.114690e+00
1.560000	-8.114760e+00
1.570000	-8.112360e+00
1.580000	-8.107520e+00
1.590000	-8.100210e+00
1.600000	-8.090450e+00
1.610000	-8.078320e+00
1.620000	-8.063690e+00
1.630000	-8.046560e+00
1.640000	-8.026940e+00
1.650000	-8.004830e+00
1.660000	-7.979760e+00
1.670000	-7.952430e+00
1.680000	-7.922830e+00
1.690000	-7.890950e+00
1.700000	-7.856810e+00
1.710000	-7.819490e+00
1.720000	-7.780360e+00
1.730000	-7.739400e+00
1.740000	-7.696630e+00
1.750000	-7.652030e+00
1.760000	-7.604420e+00
1.770000	-7.555590e+00
1.780000	-7.505540e+00
1.790000	-7.454270e+00
1.800000	-7.401790e+00
1.810000	-7.346790e+00
1.820000	-7.291230e+00
1.830000	-7.235090e+00
1.840000	-7.178370e+00
1.850000	-7.121080e+00
1.860000	-7.062010e+00
1.870000	-7.002970e+00
1.880000	-6.943960e+00
1.890000	-6.884980e+00
1.900000	-6.826030e+00
1.910000	-6.766140e+00
1.920000	-6.706760e+00
1.930000	-6.647900e+00
1.940000	-6.589560e+00
1.950000	-6.531730e+00
1.960000	-6.473680e+00
1.970000	-6.416510e+00
1.980000	-6.360220e+00
1.990000	-6.304820e+00
2.000000	-6.250290e+00
2.010000	-6.196210e+00
2.020000	-6.143220e+00
2.030000	-6.091340e+00
2.040000	-6.040560e+00
2.050000	-5.990880e+00
2.060000	-5.942100e+00
2.070000	-5.894520e+00
2.080000	-5.848140e+00
2.090000	-5.802970e+00
2.100000	-5.759010e+00
2.110000	-5.716210e+00
2.120000	-5.674640e+00
2.130000	-5.634290e+00
2.140000	-5.595170e+00
2.150000	-5.557270e+00
2.160000	-5.520680e+00
2.170000	-5.485280e+00
2.180000	-5.451050e+00
2.190000	-5.418000e+00
2.200000	-5.386120e+00
2.210000	-5.355590e+00
2.220000	-5.326150e+00
2.230000	-5.297800e+00
2.240000	-5.270540e+00
2.250000	-5.244380e+00
2.260000	-5.219520e+00
2.270000	-5.195650e+00
2.280000	-5.172750e+00
2.290000	-5.150840e+00
2.300000	-5.129910e+00
2.310000	-5.110190e+00
2.320000	-5.091340e+00
2.330000	-5.073350e+00
2.340000	-5.056230e+00
2.350000	-5.039970e+00
2.360000	-5.024810e+00
2.370000	-5.010400e+00
2.380000	-4.996730e+00
2.390000	-4.983810e+00
2.400000	-4.971640e+00
2.410000	-4.960430e+00
2.420000	-4.949860e+00
2.430000	-4.939920e+00
2.440000	-4.930620e+00
2.450000	-4.921950e+00
2.460000	-4.914120e+00
2.470000	-4.906820e+00
2.480000	-4.900050e+00
2.490000	-4.893820e+00
2.500000	-4.888120e+00
2.510000	-4.883130e+00
2.520000	-4.878590e+00
2.530000	-4.874480e+00
2.540000	-4.870810e+00
2.550000	-4.867590e+00
2.560000	-4.864960e+00
2.570000	-4.862690e+00
2.580000	-4.860780e+00
2.590000	-4.859230e+00
2.600000	-4.858040e+00
2.610000	-4.857360e+00
2.620000	-4.856970e+00
2.630000	-4.856860e+00
2.640000	-4.857050e+00
2.650000	-4.857530e+00
2.660000	-4.858420e+00
2.670000	-4.859540e+00
2.680000	-4.860890e+00
2.690000	-4.862470e+00
2.700000	-4.864270e+00
2.710000	-4.866390e+00
2.720000	-4.868700e+00
2.730000	-4.871180e+00
2.740000	-4.873850e+00
2.750000	-4.876710e+00
2.760000	-4.879840e+00
2.770000	-4.883110e+00
2.780000	-4.886510e+00
2.790000	-4.890060e+00
2.800000	-4.893750e+00
2.810000	-4.897640e+00
2.820000	-4.901640e+00
2.830000	-4.905740e+00
2.840000	-4.909950e+00
2.850000	-4.914270e+00
2.860000	-4.918730e+00
2.870000	-4.923270e+00
2.880000	-4.927900e+00
2.890000	-4.932610e+00
2.900000	-4.937400e+00
2.910000	-4.942340e+00
2.920000	-4.947330e+00
2.930000	-4.952360e+00
2.940000	-4.957440e+00
2.950000	-4.962570e+00
2.960000	-4.967740e+00
2.970000	-4.972960e+00
2.980000	-4.978220e+00
2.990000	-4.983530e+00
3.000000	-4.988880e+00
3.010000	-4.994330e+00
3.020000	-4.999790e+00
3.030000	-5.005270e+00
3.040000	-5.010770e+00
3.050000	-5.016290e+00
3.060000	-5.021830e+00
3.070000	-5.027380e+00
3.080000	-5.032950e+00
3.090000	-5.038530e+00
3.100000	-5.044130e+00
3.110000	-5.049760e+00
3.120000	-5.055390e+00
3.130000	-5.061030e+00
3.140000	-5.066660e+00
3.150000	-5.072300e+00
3.160000	-5.077950e+00
3.170000	-5.083600e+00
3.180000	-5.089230e+00
3.190000	-5.094870e+00
3.200000	-5.100490e+00
3.210000	-5.106120e+00
3.220000	-5.111730e+00
3.230000	-5.117340e+00
3.240000	-5.122930e+00
3.250000	-5.128510e+00
3.260000	-5.134090e+00
3.270000	-5.139650e+00
3.280000	-5.145190e+00
3.290000	-5.150720e+00
3.300000	-5.156230e+00
3.310000	-5.161740e+00
3.320000	-5.167230e+00
3.330000	-5.172690e+00
3.340000	-5.178130e+00
3.350000	-5.183560e+00
3.360000	-5.188960e+00
3.370000	-5.194350e+00
3.380000	-5.199710e+00
3.390000	-5.205050e+00
3.400000	-5.210360e+00
3.410000	-5.215660e+00
3.420000	-5.220920e+00
3.430000	-5.226170e+00
3.440000	-5.231390e+00
3.450000	-5.236580e+00
3.460000	-5.241750e+00
3.470000	-5.246890e+00
3.480000	-5.252000e+00
3.490000	-5.257090e+00
3.500000	-5.262150e+00
3.510000	-5.267180e+00
3.520000	-5.272190e+00
3.530000	-5.277170e+00
3.540000	-5.282130e+00
3.550000	-5.287050e+00
3.560000	-5.291950e+00
3.570000	-5.296810e+00
3.580000	-5.301650e+00
3.590000	-5.306460e+00
3.600000	-5.311230e+00
3.610000	-5.315980e+00
3.620000	-5.320690e+00
3.630000	-5.325380e+00
3.640000	-5.330040e+00
3.650000	-5.334660e+00
3.660000	-5.339260e+00
3.670000	-5.343820e+00
3.680000	-5.348360e+00
3.690000	-5.352860e+00
3.700000	-5.357330e+00
3.710000	-5.361780e+00
3.720000	-5.366190e+00
3.730000	-5.370570e+00
3.740000	-5.374920e+00
3.750000	-5.379240e+00
3.760000	-5.383530e+00
3.770000	-5.387790e+00
3.780000	-5.392010e+00
3.790000	-5.396210e+00
3.800000	-5.400370e+00
3.810000	-5.404510e+00
3.820000	-5.408610e+00
3.830000	-5.412680e+00
3.840000	-5.416730e+00
3.850000	-5.420740e+00
3.860000	-5.424720e+00
3.870000	-5.428670e+00
3.880000	-5.432590e+00
3.890000	-5.436480e+00
3.900000	-5.440340e+00
3.910000	-5.444170e+00
3.920000	-5.447970e+00
3.930000	-5.451730e+00
3.940000	-5.455470e+00
3.950000	-5.459180e+00
3.960000	-5.462860e+00
3.970000	-5.466510e+00
3.980000	-5.470130e+00
3.990000	-5.473720e+00
4.000000	-5.477290e+00
4.010000	-5.480820e+00
4.020000	-5.484320e+00
4.030000	-5.487800e+00
4.040000	-5.491250e+00
4.050000	-5.494660e+00
4.060000	-5.498050e+00
4.070000	-5.501410e+00
4.080000	-5.504740e+00
4.090000	-5.508050e+00
4.100000	-5.511320e+00
4.110000	-5.514570e+00
4.120000	-5.517790e+00
4.130000	-5.520980e+00
4.140000	-5.524150e+00
4.150000	-5.527290e+00
4.160000	-5.530410e+00
4.170000	-5.533500e+00
4.180000	-5.536560e+00
4.190000	-5.539600e+00
4.200000	-5.542610e+00
4.210000	-5.545600e+00
4.220000	-5.548560e+00
4.230000	-5.551490e+00
4.240000	-5.554400e+00
4.250000	-5.557280e+00
4.260000	-5.560140e+00
4.270000	-5.562970e+00
4.280000	-5.565780e+00
4.290000	-5.568560e+00
4.300000	-5.571330e+00
4.310000	-5.574060e+00
4.320000	-5.576770e+00
4.330000	-5.579460e+00
4.340000	-5.582130e+00
4.350000	-5.584780e+00
4.360000	-5.587390e+00
4.370000	-5.589990e+00
4.380000	-5.592570e+00
4.390000	-5.595120e+00
4.400000	-5.597650e+00
4.410000	-5.600160e+00
4.420000	-5.602650e+00
4.430000	-5.605110e+00
4.440000	-5.607560e+00
4.450000	-5.609980e+00
4.460000	-5.612380e+00
4.470000	-5.614760e+00
4.480000	-5.617120e+00
4.490000	-5.619470e+00
4.500000	-5.621790e+00
4.510000	-5.624090e+00
4.520000	-5.626360e+00
4.530000	-5.628630e+00
4.540000	-5.630870e+00
4.550000	-5.633090e+00
4.560000	-5.635290e+00
4.570000	-5.637470e+00
4.580000	-5.639640e+00
4.590000	-5.641790e+00
4.600000	-5.643920e+00
4.610000	-5.646030e+00
4.620000	-5.648120e+00
4.630000	-5.650200e+00
4.640000	-5.652260e+00
4.650000	-5.654300e+00
4.660000	-5.656320e+00
4.670000	-5.658320e+00
4.680000	-5.660310e+00
4.690000	-5.662290e+00
4.700000	-5.664240e+00
4.710000	-5.666180e+00
4.720000	-5.668100e+00
4.730000	-5.670010e+00
4.740000	-5.671900e+00
4.750000	-5.673780e+00
4.760000	-5.675640e+00
4.770000	-5.677480e+00
4.780000	-5.679300e+00
4.790000	-5.681120e+00
4.800000	-5.682910e+00
4.810000	-5.684690e+00
4.820000	-5.686460e+00
4.830000	-5.688210e+00
4.840000	-5.689950e+00
4.850000	-5.691670e+00
4.860000	-5.693380e+00
4.870000	-5.695080e+00
4.880000	-5.696760e+00
4.890000	-5.698430e+00
4.900000	-5.700080e+00
4.910000	-5.701720e+00
4.920000	-5.703350e+00
4.930000	-5.704970e+00
4.940000	-5.706570e+00
4.950000	-5.708160e+00
4.960000	-5.709730e+00
4.970000	-5.711300e+00
4.980000	-5.712850e+00
4.990000	-5.714390e+00
5.000000	-5.715910e+00
5.010000	-5.717430e+00
5.020000	-5.718930e+00
5.030000	-5.720420e+00
5.040000	-5.721900e+00
5.050000	-5.723370e+00
5.060000	-5.724820e+00
5.070000	-5.726270e+00
5.080000	-5.727700e+00
5.090000	-5.729130e+00
5.100000	-5.730540e+00
5.110000	-5.731940e+00
5.120000	-5.733330e+00
5.130000	-5.734710e+00
5.140000	-5.736080e+00
5.150000	-5.737440e+00
5.160000	-5.738790e+00
5.170000	-5.740130e+00
5.180000	-5.741460e+00
5.190000	-5.742780e+00
5.200000	-5.744090e+00
5.210000	-5.745390e+00
5.220000	-5.746680e+00
5.230000	-5.747960e+00
5.240000	-5.749230e+00
5.250000	-5.750490e+00
5.260000	-5.751740e+00
5.270000	-5.752980e+00
5.280000	-5.754210e+00
5.290000	-5.755440e+00
5.300000	-5.756660e+00
5.310000	-5.757860e+00
5.320000	-5.759060e+00
5.330000	-5.760250e+00
5.340000	-5.761430e+00
5.350000	-5.762610e+00
5.360000	-5.763770e+00
5.370000	-5.764930e+00
5.380000	-5.766080e+00
5.390000	-5.767220e+00
5.400000	-5.768350e+00
5.410000	-5.769470e+00
5.420000	-5.770590e+00
5.430000	-5.771700e+00
5.440000	-5.772800e+00
5.450000	-5.773890e+00
5.460000	-5.774980e+00
5.470000	-5.776060e+00
5.480000	-5.777130e+00
5.490000	-5.778190e+00
5.500000	-5.779250e+00
5.510000	-5.780300e+00
5.520000	-5.781340e+00
5.530000	-5.782370e+00
5.540000	-5.783400e+00
5.550000	-5.784420e+00
5.560000	-5.785440e+00
5.570000	-5.786440e+00
5.580000	-5.787450e+00
5.590000	-5.788440e+00
5.600000	-5.789430e+00
5.610000	-5.790410e+00
5.620000	-5.791380e+00
5.630000	-5.792350e+00
5.640000	-5.793310e+00
5.650000	-5.794270e+00
5.660000	-5.795220e+00
5.670000	-5.796160e+00
5.680000	-5.797100e+00
5.690000	-5.798030e+00
5.700000	-5.798950e+00
5.710000	-5.799870e+00
5.720000	-5.800790e+00
5.730000	-5.801690e+00
5.740000	-5.802600e+00
5.750000	-5.803490e+00
5.760000	-5.804380e+00
5.770000	-5.805270e+00
5.780000	-5.806150e+00
5.790000	-5.807020e+00
5.800000	-5.807890e+00
5.810000	-5.808750e+00
5.820000	-5.809610e+00
5.830000	-5.810460e+00
5.840000	-5.811310e+00
5.850000	-5.812150e+00
5.860000	-5.812990e+00
5.870000	-5.813820e+00
5.880000	-5.814650e+00
5.890000	-5.815470e+00
5.900000	-5.816290e+00
5.910000	-5.817100e+00
5.920000	-5.817900e+00
5.930000	-5.818710e+00
5.940000	-5.819500e+00
5.950000	-5.820300e+00
5.960000	-5.821080e+00
5.970000	-5.821870e+00
5.980000	-5.822650e+00
5.990000	-5.823420e+00
6.000000	-5.824190e+00
6.010000	-5.824950e+00
6.020000	-5.825720e+00
6.030000	-5.826470e+00
6.040000	-5.827220e+00
6.050000	-5.827970e+00
6.060000	-5.828720e+00
6.070000	-5.829450e+00
6.080000	-5.830190e+00
6.090000	-5.830920e+00
6.100000	-5.831650e+00
6.110000	-5.832370e+00
6.120000	-5.833090e+00
6.130000	-5.833800e+00
6.140000	-5.834510e+00
6.150000	-5.835220e+00
6.160000	-5.835920e+00
6.170000	-5.836620e+00
6.180000	-5.837310e+00
6.190000	-5.838000e+00
6.200000	-5.838690e+00
6.210000	-5.839370e+00
6.220000	-5.840050e+00
6.230000	-5.840730e+00
6.240000	-5.841400e+00
6.250000	-5.842070e+00
6.260000	-5.842730e+00
6.270000	-5.843390e+00
6.280000	-5.844050e+00
6.290000	-5.844700e+00
6.300000	-5.845350e+00
6.310000	-5.846000e+00
6.320000	-5.846640e+00
6.330000	-5.847280e+00
6.340000	-5.847920e+00
6.350000	-5.848550e+00
6.360000	-5.849180e+00
6.370000	-5.849810e+00
6.380000	-5.850430e+00
6.390000	-5.851050e+00
6.400000	-5.851670e+00
6.410000	-5.852280e+00
6.420000	-5.852890e+00
6.430000	-5.853500e+00
6.440000	-5.854100e+00
6.450000	-5.854700e+00
6.460000	-5.855300e+00
6.470000	-5.855900e+00
6.480000	-5.856490e+00
6.490000	-5.857080e+00
6.500000	-5.857660e+00
6.510000	-5.858250e+00
6.520000	-5.858830e+00
6.530000	-5.859400e+00
6.540000	-5.859980e+00
6.550000	-5.860550e+00
6.560000	-5.861120e+00
6.570000	-5.861680e+00
6.580000	-5.862240e+00
6.590000	-5.862800e+00
6.600000	-5.863360e+00
6.610000	-5.863920e+00
6.620000	-5.864470e+00
6.630000	-5.865020e+00
6.640000	-5.865560e+00
6.650000	-5.866110e+00
6.660000	-5.866650e+00
6.670000	-5.867190e+00
6.680000	-5.867720e+00
6.690000	-5.868260e+00
6.700000	-5.868790e+00
6.710000	-5.869320e+00
6.720000	-5.869850e+00
6.730000	-5.870370e+00
6.740000	-5.870890e+00
6.750000	-5.871410e+00
6.760000	-5.871930e+00
6.770000	-5.872440e+00
6.780000	-5.872950e+00
6.790000	-5.873460e+00
6.800000	-5.873970e+00
6.810000	-5.874470e+00
6.820000	-5.874970e+00
6.830000	-5.875470e+00
6.840000	-5.875970e+00
6.850000	-5.876470e+00
6.860000	-5.876960e+00
6.870000	-5.877450e+00
6.880000	-5.877940e+00
6.890000	-5.878430e+00
6.900000	-5.878910e+00
6.910000	-5.879390e+00
6.920000	-5.879870e+00
6.930000	-5.880350e+00
6.940000	-5.880830e+00
6.950000	-5.881300e+00
6.960000	-5.881770e+00
6.970000	-5.882240e+00
6.980000	-5.882710e+00
6.990000	-5.883170e+00
7.000000	-5.883640e+00
7.010000	-5.884100e+00
7.020000	-5.884560e+00
7.030000	-5.885010e+00
7.040000	-5.885470e+00
7.050000	-5.885920e+00
7.060000	-5.886370e+00
7.070000	-5.886820e+00
7.080000	-5.887270e+00
7.090000	-5.887720e+00
7.100000	-5.888160e+00
7.110000	-5.888580e+00
7.120000	-5.889000e+00
7.130000	-5.889440e+00
7.140000	-5.889890e+00
7.150000	-5.890350e+00
7.160000	-5.890900e+00
7.170000	-5.891430e+00
7.180000	-5.891920e+00
7.190000	-5.892390e+00
7.200000	-5.892830e+00
7.210000	-5.893160e+00
7.220000	-5.893500e+00
7.230000	-5.893860e+00
7.240000	-5.894220e+00
7.250000	-5.894600e+00
7.260000	-5.895010e+00
7.270000	-5.895420e+00
7.280000	-5.895840e+00
7.290000	-5.896250e+00
7.300000	-5.896650e+00
7.310000	-5.897060e+00
7.320000	-5.897460e+00
7.330000	-5.897870e+00
7.340000	-5.898270e+00
7.350000	-5.898670e+00
7.360000	-5.899070e+00
7.370000	-5.899460e+00
7.380000	-5.899860e+00
7.390000	-5.900250e+00
7.400000	-5.900640e+00
7.410000	-5.901030e+00
7.420000	-5.901420e+00
7.430000	-5.901810e+00
7.440000	-5.902190e+00
7.450000	-5.902580e+00
7.460000	-5.902960e+00
7.470000	-5.903340e+00
7.480000	-5.903720e+00
7.490000	-5.904100e+00
7.500000	-5.904470e+00
7.510000	-5.904850e+00
7.520000	-5.905220e+00
7.530000	-5.905590e+00
7.540000	-5.905960e+00
7.550000	-5.906330e+00
7.560000	-5.906700e+00
7.570000	-5.907060e+00
7.580000	-5.907430e+00
7.590000	-5.907790e+00
7.600000	-5.908150e+00
7.610000	-5.908510e+00
7.620000	-5.908870e+00
7.630000	-5.909230e+00
7.640000	-5.909580e+00
7.650000	-5.909940e+00
7.660000	-5.910290e+00
7.670000	-5.910640e+00
7.680000	-5.911000e+00
7.690000	-5.911340e+00
7.700000	-5.911690e+00
7.710000	-5.912040e+00
7.720000	-5.912390e+00
7.730000	-5.912730e+00
7.740000	-5.913070e+00
7.750000	-5.913410e+00
7.760000	-5.913750e+00
7.770000	-5.914090e+00
7.780000	-5.914430e+00
7.790000	-5.914770e+00
7.800000	-5.915100e+00
7.810000	-5.915440e+00
7.820000	-5.915770e+00
7.830000	-5.916100e+00
7.840000	-5.916430e+00
7.850000	-5.916760e+00
7.860000	-5.917090e+00
7.870000	-5.917420e+00
7.880000	-5.917740e+00
7.890000	-5.918060e+00
7.900000	-5.918390e+00
7.910000	-5.918710e+00
7.920000	-5.919030e+00
7.930000	-5.919350e+00
7.940000	-5.919670e+00
7.950000	-5.919980e+00
7.960000	-5.920300e+00
7.970000	-5.920610e+00
7.980000	-5.920930e+00
7.990000	-5.921240e+00
8.000000	-5.921550e+00


==> anc/Fig4_SCS_cq_real_T400.txt <==
# E(GeV)	Re_Tmatrix(GeV^-2)
0.000000	-3.361380e+00
0.010000	-3.362330e+00
0.020000	-3.363270e+00
0.030000	-3.364220e+00
0.040000	-3.365170e+00
0.050000	-3.366120e+00
0.060000	-3.367100e+00
0.070000	-3.368090e+00
0.080000	-3.369090e+00
0.090000	-3.370110e+00
0.100000	-3.371130e+00
0.110000	-3.372170e+00
0.120000	-3.373220e+00
0.130000	-3.374280e+00
0.140000	-3.375350e+00
0.150000	-3.376430e+00
0.160000	-3.377500e+00
0.170000	-3.378600e+00
0.180000	-3.379710e+00
0.190000	-3.380830e+00
0.200000	-3.381980e+00
0.210000	-3.383150e+00
0.220000	-3.384330e+00
0.230000	-3.385520e+00
0.240000	-3.386730e+00
0.250000	-3.387960e+00
0.260000	-3.389190e+00
0.270000	-3.390450e+00
0.280000	-3.391710e+00
0.290000	-3.393000e+00
0.300000	-3.394300e+00
0.310000	-3.395610e+00
0.320000	-3.396940e+00
0.330000	-3.398290e+00
0.340000	-3.399650e+00
0.350000	-3.401040e+00
0.360000	-3.402440e+00
0.370000	-3.403860e+00
0.380000	-3.405300e+00
0.390000	-3.406760e+00
0.400000	-3.408250e+00
0.410000	-3.409740e+00
0.420000	-3.411260e+00
0.430000	-3.412810e+00
0.440000	-3.414380e+00
0.450000	-3.415970e+00
0.460000	-3.417570e+00
0.470000	-3.419210e+00
0.480000	-3.420870e+00
0.490000	-3.422560e+00
0.500000	-3.424270e+00
0.510000	-3.426000e+00
0.520000	-3.427760e+00
0.530000	-3.429550e+00
0.540000	-3.431370e+00
0.550000	-3.433230e+00
0.560000	-3.435150e+00
0.570000	-3.437080e+00
0.580000	-3.439020e+00
0.590000	-3.440970e+00
0.600000	-3.442930e+00
0.610000	-3.444750e+00
0.620000	-3.446650e+00
0.630000	-3.448640e+00
0.640000	-3.450710e+00
0.650000	-3.452880e+00
0.660000	-3.455250e+00
0.670000	-3.457650e+00
0.680000	-3.460070e+00
0.690000	-3.462510e+00
0.700000	-3.464980e+00
0.710000	-3.467410e+00
0.720000	-3.469890e+00
0.730000	-3.472430e+00
0.740000	-3.475010e+00
0.750000	-3.477650e+00
0.760000	-3.480470e+00
0.770000	-3.483280e+00
0.780000	-3.486070e+00
0.790000	-3.488840e+00
0.800000	-3.491600e+00
0.810000	-3.493850e+00
0.820000	-3.496330e+00
0.830000	-3.499030e+00
0.840000	-3.501960e+00
0.850000	-3.505120e+00
0.860000	-3.508940e+00
0.870000	-3.512770e+00
0.880000	-3.516600e+00
0.890000	-3.520440e+00
0.900000	-3.524280e+00
0.910000	-3.527940e+00
0.920000	-3.531700e+00
0.930000	-3.535550e+00
0.940000	-3.539500e+00
0.950000	-3.543550e+00
0.960000	-3.547670e+00
0.970000	-3.551890e+00
0.980000	-3.556230e+00
0.990000	-3.560670e+00
1.000000	-3.565230e+00
1.010000	-3.569870e+00
1.020000	-3.574630e+00
1.030000	-3.579530e+00
1.040000	-3.584540e+00
1.050000	-3.589690e+00
1.060000	-3.594930e+00
1.070000	-3.600320e+00
1.080000	-3.605840e+00
1.090000	-3.611510e+00
1.100000	-3.617310e+00
1.110000	-3.623250e+00
1.120000	-3.629330e+00
1.130000	-3.635550e+00
1.140000	-3.641930e+00
1.150000	-3.648460e+00
1.160000	-3.655140e+00
1.170000	-3.661970e+00
1.180000	-3.668940e+00
1.190000	-3.676050e+00
1.200000	-3.683300e+00
1.210000	-3.690760e+00
1.220000	-3.698320e+00
1.230000	-3.706010e+00
1.240000	-3.713810e+00
1.250000	-3.721730e+00
1.260000	-3.729880e+00
1.270000	-3.738090e+00
1.280000	-3.746360e+00
1.290000	-3.754690e+00
1.300000	-3.763080e+00
1.310000	-3.771720e+00
1.320000	-3.780320e+00
1.330000	-3.788880e+00
1.340000	-3.797410e+00
1.350000	-3.805890e+00
1.360000	-3.814600e+00
1.370000	-3.823140e+00
1.380000	-3.831510e+00
1.390000	-3.839720e+00
1.400000	-3.847760e+00
1.410000	-3.855960e+00
1.420000	-3.863830e+00
1.430000	-3.871370e+00
1.440000	-3.878590e+00
1.450000	-3.885490e+00
1.460000	-3.892380e+00
1.470000	-3.898790e+00
1.480000	-3.904710e+00
1.490000	-3.910150e+00
1.500000	-3.915110e+00
1.510000	-3.919860e+00
1.520000	-3.923990e+00
1.530000	-3.927500e+00
1.540000	-3.930380e+00
1.550000	-3.932640e+00
1.560000	-3.934460e+00
1.570000	-3.935570e+00
1.580000	-3.935960e+00
1.590000	-3.935650e+00
1.600000	-3.934620e+00
1.610000	-3.932950e+00
1.620000	-3.930540e+00
1.630000	-3.927380e+00
1.640000	-3.923470e+00
1.650000	-3.918820e+00
1.660000	-3.913380e+00
1.670000	-3.907210e+00
1.680000	-3.900320e+00
1.690000	-3.892710e+00
1.700000	-3.884380e+00
1.710000	-3.875160e+00
1.720000	-3.865300e+00
1.730000	-3.854800e+00
1.740000	-3.843660e+00
1.750000	-3.831880e+00
1.760000	-3.819200e+00
1.770000	-3.806020e+00
1.780000	-3.792320e+00
1.790000	-3.778110e+00
1.800000	-3.763380e+00
1.810000	-3.747850e+00
1.820000	-3.731950e+00
1.830000	-3.715690e+00
1.840000	-3.699070e+00
1.850000	-3.682090e+00
1.860000	-3.664430e+00
1.870000	-3.646570e+00
1.880000	-3.628500e+00
1.890000	-3.610240e+00
1.900000	-3.591780e+00
1.910000	-3.572820e+00
1.920000	-3.553800e+00
1.930000	-3.534730e+00
1.940000	-3.515610e+00
1.950000	-3.496430e+00
1.960000	-3.476930e+00
1.970000	-3.457510e+00
1.980000	-3.438170e+00
1.990000	-3.418910e+00
2.000000	-3.399730e+00
2.010000	-3.380430e+00
2.020000	-3.361320e+00
2.030000	-3.342370e+00
2.040000	-3.323600e+00
2.050000	-3.305010e+00
2.060000	-3.286430e+00
2.070000	-3.268100e+00
2.080000	-3.250030e+00
2.090000	-3.232210e+00
2.100000	-3.214640e+00
2.110000	-3.197240e+00
2.120000	-3.180140e+00
2.130000	-3.163330e+00
2.140000	-3.146820e+00
2.150000	-3.130600e+00
2.160000	-3.114620e+00
2.170000	-3.098970e+00
2.180000	-3.083640e+00
2.190000	-3.068640e+00
2.200000	-3.053970e+00
2.210000	-3.039610e+00
2.220000	-3.025580e+00
2.230000	-3.011890e+00
2.240000	-2.998530e+00
2.250000	-2.985500e+00
2.260000	-2.972810e+00
2.270000	-2.960450e+00
2.280000	-2.948420e+00
2.290000	-2.936720e+00
2.300000	-2.925350e+00
2.310000	-2.914340e+00
2.320000	-2.903650e+00
2.330000	-2.893270e+00
2.340000	-2.883210e+00
2.350000	-2.873470e+00
2.360000	-2.864090e+00
2.370000	-2.855000e+00
2.380000	-2.846210e+00
2.390000	-2.837720e+00
2.400000	-2.829520e+00
2.410000	-2.821650e+00
2.420000	-2.814060e+00
2.430000	-2.806750e+00
2.440000	-2.799710e+00
2.450000	-2.792940e+00
2.460000	-2.786490e+00
2.470000	-2.780300e+00
2.480000	-2.774350e+00
2.490000	-2.768650e+00
2.500000	-2.763200e+00
2.510000	-2.758050e+00
2.520000	-2.753120e+00
2.530000	-2.748420e+00
2.540000	-2.743930e+00
2.550000	-2.739670e+00
2.560000	-2.735680e+00
2.570000	-2.731880e+00
2.580000	-2.728280e+00
2.590000	-2.724880e+00
2.600000	-2.721680e+00
2.610000	-2.718720e+00
2.620000	-2.715930e+00
2.630000	-2.713320e+00
2.640000	-2.710870e+00
2.650000	-2.708600e+00
2.660000	-2.706550e+00
2.670000	-2.704640e+00
2.680000	-2.702880e+00
2.690000	-2.701270e+00
2.700000	-2.699810e+00
2.710000	-2.698540e+00
2.720000	-2.697400e+00
2.730000	-2.696380e+00
2.740000	-2.695490e+00
2.750000	-2.694740e+00
2.760000	-2.694140e+00
2.770000	-2.693660e+00
2.780000	-2.693280e+00
2.790000	-2.693010e+00
2.800000	-2.692850e+00
2.810000	-2.692830e+00
2.820000	-2.692900e+00
2.830000	-2.693060e+00
2.840000	-2.693320e+00
2.850000	-2.693660e+00
2.860000	-2.694130e+00
2.870000	-2.694680e+00
2.880000	-2.695300e+00
2.890000	-2.695990e+00
2.900000	-2.696760e+00
2.910000	-2.697620e+00
2.920000	-2.698540e+00
2.930000	-2.699520e+00
2.940000	-2.700570e+00
2.950000	-2.701670e+00
2.960000	-2.702870e+00
2.970000	-2.704110e+00
2.980000	-2.705410e+00
2.990000	-2.706750e+00
3.000000	-2.708140e+00
3.010000	-2.709600e+00
3.020000	-2.711100e+00
3.030000	-2.712640e+00
3.040000	-2.714220e+00
3.050000	-2.715830e+00
3.060000	-2.717500e+00
3.070000	-2.719200e+00
3.080000	-2.720930e+00
3.090000	-2.722690e+00
3.100000	-2.724480e+00
3.110000	-2.726340e+00
3.120000	-2.728220e+00
3.130000	-2.730110e+00
3.140000	-2.732020e+00
3.150000	-2.733940e+00
3.160000	-2.735880e+00
3.170000	-2.737830e+00
3.180000	-2.739800e+00
3.190000	-2.741790e+00
3.200000	-2.743790e+00
3.210000	-2.745830e+00
3.220000	-2.747880e+00
3.230000	-2.749940e+00
3.240000	-2.752010e+00
3.250000	-2.754090e+00
3.260000	-2.756190e+00
3.270000	-2.758290e+00
3.280000	-2.760400e+00
3.290000	-2.762510e+00
3.300000	-2.764630e+00
3.310000	-2.766750e+00
3.320000	-2.768880e+00
3.330000	-2.771010e+00
3.340000	-2.773140e+00
3.350000	-2.775270e+00
3.360000	-2.777410e+00
3.370000	-2.779550e+00
3.380000	-2.781680e+00
3.390000	-2.783810e+00
3.400000	-2.785940e+00
3.410000	-2.788080e+00
3.420000	-2.790210e+00
3.430000	-2.792330e+00
3.440000	-2.794450e+00
3.450000	-2.796570e+00
3.460000	-2.798680e+00
3.470000	-2.800790e+00
3.480000	-2.802890e+00
3.490000	-2.804990e+00
3.500000	-2.807080e+00
3.510000	-2.809160e+00
3.520000	-2.811230e+00
3.530000	-2.813300e+00
3.540000	-2.815360e+00
3.550000	-2.817410e+00
3.560000	-2.819450e+00
3.570000	-2.821490e+00
3.580000	-2.823510e+00
3.590000	-2.825530e+00
3.600000	-2.827530e+00
3.610000	-2.829530e+00
3.620000	-2.831520e+00
3.630000	-2.833490e+00
3.640000	-2.835460e+00
3.650000	-2.837420e+00
3.660000	-2.839360e+00
3.670000	-2.841300e+00
3.680000	-2.843220e+00
3.690000	-2.845130e+00
3.700000	-2.847030e+00
3.710000	-2.848920e+00
3.720000	-2.850800e+00
3.730000	-2.852670e+00
3.740000	-2.854530e+00
3.750000	-2.856370e+00
3.760000	-2.858200e+00
3.770000	-2.860020e+00
3.780000	-2.861830e+00
3.790000	-2.863630e+00
3.800000	-2.865410e+00
3.810000	-2.867180e+00
3.820000	-2.868940e+00
3.830000	-2.870690e+00
3.840000	-2.872420e+00
3.850000	-2.874140e+00
3.860000	-2.875860e+00
3.870000	-2.877560e+00
3.880000	-2.879240e+00
3.890000	-2.880920e+00
3.900000	-2.882580e+00
3.910000	-2.884230e+00
3.920000	-2.885870e+00
3.930000	-2.887500e+00
3.940000	-2.889110e+00
3.950000	-2.890710e+00
3.960000	-2.892300e+00
3.970000	-2.893880e+00
3.980000	-2.895440e+00
3.990000	-2.897000e+00
4.000000	-2.898540e+00
4.010000	-2.900060e+00
4.020000	-2.901580e+00
4.030000	-2.903080e+00
4.040000	-2.904580e+00
4.050000	-2.906060e+00
4.060000	-2.907530e+00
4.070000	-2.908990e+00
4.080000	-2.910440e+00
4.090000	-2.911880e+00
4.100000	-2.913300e+00
4.110000	-2.914710e+00
4.120000	-2.916120e+00
4.130000	-2.917510e+00
4.140000	-2.918890e+00
4.150000	-2.920250e+00
4.160000	-2.921610e+00
4.170000	-2.922950e+00
4.180000	-2.924280e+00
4.190000	-2.925600e+00
4.200000	-2.926920e+00
4.210000	-2.928220e+00
4.220000	-2.929510e+00
4.230000	-2.930790e+00
4.240000	-2.932060e+00
4.250000	-2.933320e+00
4.260000	-2.934560e+00
4.270000	-2.935800e+00
4.280000	-2.937030e+00
4.290000	-2.938240e+00
4.300000	-2.939450e+00
4.310000	-2.940650e+00
4.320000	-2.941830e+00
4.330000	-2.943010e+00
4.340000	-2.944170e+00
4.350000	-2.945330e+00
4.360000	-2.946470e+00
4.370000	-2.947610e+00
4.380000	-2.948740e+00
4.390000	-2.949850e+00
4.400000	-2.950960e+00
4.410000	-2.952060e+00
4.420000	-2.953150e+00
4.430000	-2.954230e+00
4.440000	-2.955300e+00
4.450000	-2.956360e+00
4.460000	-2.957410e+00
4.470000	-2.958460e+00
4.480000	-2.959490e+00
4.490000	-2.960520e+00
4.500000	-2.961540e+00
4.510000	-2.962550e+00
4.520000	-2.963550e+00
4.530000	-2.964540e+00
4.540000	-2.965520e+00
4.550000	-2.966500e+00
4.560000	-2.967470e+00
4.570000	-2.968430e+00
4.580000	-2.969380e+00
4.590000	-2.970320e+00
4.600000	-2.971260e+00
4.610000	-2.972190e+00
4.620000	-2.973110e+00
4.630000	-2.974020e+00
4.640000	-2.974920e+00
4.650000	-2.975820e+00
4.660000	-2.976710e+00
4.670000	-2.977590e+00
4.680000	-2.978470e+00
4.690000	-2.979340e+00
4.700000	-2.980200e+00
4.710000	-2.981050e+00
4.720000	-2.981900e+00
4.730000	-2.982740e+00
4.740000	-2.983570e+00
4.750000	-2.984390e+00
4.760000	-2.985210e+00
4.770000	-2.986020e+00
4.780000	-2.986830e+00
4.790000	-2.987630e+00
4.800000	-2.988420e+00
4.810000	-2.989210e+00
4.820000	-2.989990e+00
4.830000	-2.990760e+00
4.840000	-2.991530e+00
4.850000	-2.992290e+00
4.860000	-2.993040e+00
4.870000	-2.993790e+00
4.880000	-2.994530e+00
4.890000	-2.995270e+00
4.900000	-2.996000e+00
4.910000	-2.996730e+00
4.920000	-2.997450e+00
4.930000	-2.998160e+00
4.940000	-2.998870e+00
4.950000	-2.999570e+00
4.960000	-3.000270e+00
4.970000	-3.000960e+00
4.980000	-3.001640e+00
4.990000	-3.002320e+00
5.000000	-3.003000e+00
5.010000	-3.003670e+00
5.020000	-3.004330e+00
5.030000	-3.004990e+00
5.040000	-3.005650e+00
5.050000	-3.006300e+00
5.060000	-3.006940e+00
5.070000	-3.007580e+00
5.080000	-3.008210e+00
5.090000	-3.008840e+00
5.100000	-3.009470e+00
5.110000	-3.010090e+00
5.120000	-3.010700e+00
5.130000	-3.011310e+00
5.140000	-3.011920e+00
5.150000	-3.012520e+00
5.160000	-3.013120e+00
5.170000	-3.013710e+00
5.180000	-3.014290e+00
5.190000	-3.014880e+00
5.200000	-3.015460e+00
5.210000	-3.016050e+00
5.220000	-3.016630e+00
5.230000	-3.017200e+00
5.240000	-3.017770e+00
5.250000	-3.018330e+00
5.260000	-3.018870e+00
5.270000	-3.019420e+00
5.280000	-3.019950e+00
5.290000	-3.020490e+00
5.300000	-3.021020e+00
5.310000	-3.021560e+00
5.320000	-3.022090e+00
5.330000	-3.022620e+00
5.340000	-3.023140e+00
5.350000	-3.023660e+00
5.360000	-3.024170e+00
5.370000	-3.024690e+00
5.380000	-3.025190e+00
5.390000	-3.025700e+00
5.400000	-3.026200e+00
5.410000	-3.026690e+00
5.420000	-3.027190e+00
5.430000	-3.027670e+00
5.440000	-3.028160e+00
5.450000	-3.028640e+00
5.460000	-3.029130e+00
5.470000	-3.029600e+00
5.480000	-3.030080e+00
5.490000	-3.030550e+00
5.500000	-3.031020e+00
5.510000	-3.031480e+00
5.520000	-3.031940e+00
5.530000	-3.032400e+00
5.540000	-3.032850e+00
5.550000	-3.033300e+00
5.560000	-3.033750e+00
5.570000	-3.034200e+00
5.580000	-3.034640e+00
5.590000	-3.035080e+00
5.600000	-3.035520e+00
5.610000	-3.035950e+00
5.620000	-3.036380e+00
5.630000	-3.036810e+00
5.640000	-3.037240e+00
5.650000	-3.037660e+00
5.660000	-3.038080e+00
5.670000	-3.038500e+00
5.680000	-3.038910e+00
5.690000	-3.039320e+00
5.700000	-3.039730e+00
5.710000	-3.040140e+00
5.720000	-3.040540e+00
5.730000	-3.040940e+00
5.740000	-3.041340e+00
5.750000	-3.041740e+00
5.760000	-3.042130e+00
5.770000	-3.042530e+00
5.780000	-3.042920e+00
5.790000	-3.043300e+00
5.800000	-3.043690e+00
5.810000	-3.044070e+00
5.820000	-3.044450e+00
5.830000	-3.044820e+00
5.840000	-3.045200e+00
5.850000	-3.045570e+00
5.860000	-3.045940e+00
5.870000	-3.046310e+00
5.880000	-3.046680e+00
5.890000	-3.047040e+00
5.900000	-3.047400e+00
5.910000	-3.047760e+00
5.920000	-3.048120e+00
5.930000	-3.048470e+00
5.940000	-3.048830e+00
5.950000	-3.049180e+00
5.960000	-3.049530e+00
5.970000	-3.049870e+00
5.980000	-3.050220e+00
5.990000	-3.050560e+00
6.000000	-3.050900e+00
6.010000	-3.051240e+00
6.020000	-3.051580e+00
6.030000	-3.051910e+00
6.040000	-3.052240e+00
6.050000	-3.052580e+00
6.060000	-3.052900e+00
6.070000	-3.053230e+00
6.080000	-3.053560e+00
6.090000	-3.053880e+00
6.100000	-3.054200e+00
6.110000	-3.054520e+00
6.120000	-3.054840e+00
6.130000	-3.055150e+00
6.140000	-3.055470e+00
6.150000	-3.055780e+00
6.160000	-3.056090e+00
6.170000	-3.056400e+00
6.180000	-3.056710e+00
6.190000	-3.057010e+00
6.200000	-3.057320e+00
6.210000	-3.057620e+00
6.220000	-3.057920e+00
6.230000	-3.058220e+00
6.240000	-3.058510e+00
6.250000	-3.058810e+00
6.260000	-3.059100e+00
6.270000	-3.059390e+00
6.280000	-3.059680e+00
6.290000	-3.059970e+00
6.300000	-3.060260e+00
6.310000	-3.060550e+00
6.320000	-3.060830e+00
6.330000	-3.061110e+00
6.340000	-3.061390e+00
6.350000	-3.061670e+00
6.360000	-3.061950e+00
6.370000	-3.062230e+00
6.380000	-3.062500e+00
6.390000	-3.062780e+00
6.400000	-3.063050e+00
6.410000	-3.063320e+00
6.420000	-3.063590e+00
6.430000	-3.063860e+00
6.440000	-3.064130e+00
6.450000	-3.064390e+00
6.460000	-3.064650e+00
6.470000	-3.064920e+00
6.480000	-3.065180e+00
6.490000	-3.065440e+00
6.500000	-3.065700e+00
6.510000	-3.065950e+00
6.520000	-3.066210e+00
6.530000	-3.066470e+00
6.540000	-3.066720e+00
6.550000	-3.066970e+00
6.560000	-3.067220e+00
6.570000	-3.067470e+00
6.580000	-3.067720e+00
6.590000	-3.067970e+00
6.600000	-3.068210e+00
6.610000	-3.068460e+00
6.620000	-3.068700e+00
6.630000	-3.068950e+00
6.640000	-3.069190e+00
6.650000	-3.069430e+00
6.660000	-3.069670e+00
6.670000	-3.069900e+00
6.680000	-3.070140e+00
6.690000	-3.070380e+00
6.700000	-3.070610e+00
6.710000	-3.070850e+00
6.720000	-3.071080e+00
6.730000	-3.071310e+00
6.740000	-3.071540e+00
6.750000	-3.071770e+00
6.760000	-3.072000e+00
6.770000	-3.072220e+00
6.780000	-3.072450e+00
6.790000	-3.072670e+00
6.800000	-3.072900e+00
6.810000	-3.073120e+00
6.820000	-3.073340e+00
6.830000	-3.073560e+00
6.840000	-3.073780e+00
6.850000	-3.074000e+00
6.860000	-3.074220e+00
6.870000	-3.074440e+00
6.880000	-3.074650e+00
6.890000	-3.074870e+00
6.900000	-3.075080e+00
6.910000	-3.075290e+00
6.920000	-3.075500e+00
6.930000	-3.075710e+00
6.940000	-3.075920e+00
6.950000	-3.076130e+00
6.960000	-3.076340e+00
6.970000	-3.076550e+00
6.980000	-3.076760e+00
6.990000	-3.076960e+00
7.000000	-3.077170e+00
7.010000	-3.077370e+00
7.020000	-3.077570e+00
7.030000	-3.077770e+00
7.040000	-3.077970e+00
7.050000	-3.078170e+00
7.060000	-3.078370e+00
7.070000	-3.078570e+00
7.080000	-3.078770e+00
7.090000	-3.078960e+00
7.100000	-3.079160e+00
7.110000	-3.079360e+00
7.120000	-3.079550e+00
7.130000	-3.079740e+00
7.140000	-3.079940e+00
7.150000	-3.080130e+00
7.160000	-3.080320e+00
7.170000	-3.080510e+00
7.180000	-3.080700e+00
7.190000	-3.080890e+00
7.200000	-3.081080e+00
7.210000	-3.081260e+00
7.220000	-3.081450e+00
7.230000	-3.081630e+00
7.240000	-3.081820e+00
7.250000	-3.082000e+00
7.260000	-3.082190e+00
7.270000	-3.082370e+00
7.280000	-3.082550e+00
7.290000	-3.082730e+00
7.300000	-3.082910e+00
7.310000	-3.083090e+00
7.320000	-3.083270e+00
7.330000	-3.083450e+00
7.340000	-3.083620e+00
7.350000	-3.083800e+00
7.360000	-3.083980e+00
7.370000	-3.084150e+00
7.380000	-3.084330e+00
7.390000	-3.084500e+00
7.400000	-3.084670e+00
7.410000	-3.084840e+00
7.420000	-3.085020e+00
7.430000	-3.085190e+00
7.440000	-3.085360e+00
7.450000	-3.085530e+00
7.460000	-3.085700e+00
7.470000	-3.085860e+00
7.480000	-3.086030e+00
7.490000	-3.086200e+00
7.500000	-3.086360e+00
7.510000	-3.086530e+00
7.520000	-3.086690e+00
7.530000	-3.086860e+00
7.540000	-3.087020e+00
7.550000	-3.087180e+00
7.560000	-3.087350e+00
7.570000	-3.087510e+00
7.580000	-3.087670e+00
7.590000	-3.087830e+00
7.600000	-3.087990e+00
7.610000	-3.088150e+00
7.620000	-3.088300e+00
7.630000	-3.088460e+00
7.640000	-3.088620e+00
7.650000	-3.088780e+00
7.660000	-3.088940e+00
7.670000	-3.089100e+00
7.680000	-3.089260e+00
7.690000	-3.089410e+00
7.700000	-3.089570e+00
7.710000	-3.089720e+00
7.720000	-3.089870e+00
7.730000	-3.090010e+00
7.740000	-3.090160e+00
7.750000	-3.090310e+00
7.760000	-3.090460e+00
7.770000	-3.090610e+00
7.780000	-3.090760e+00
7.790000	-3.090910e+00
7.800000	-3.091050e+00
7.810000	-3.091200e+00
7.820000	-3.091350e+00
7.830000	-3.091490e+00
7.840000	-3.091640e+00
7.850000	-3.091790e+00
7.860000	-3.091930e+00
7.870000	-3.092080e+00
7.880000	-3.092230e+00
7.890000	-3.092370e+00
7.900000	-3.092510e+00
7.910000	-3.092650e+00
7.920000	-3.092790e+00
7.930000	-3.092930e+00
7.940000	-3.093070e+00
7.950000	-3.093210e+00
7.960000	-3.093350e+00
7.970000	-3.093490e+00
7.980000	-3.093630e+00
7.990000	-3.093760e+00
8.000000	-3.093900e+00


==> anc/Fig4_WLC_cg_imag_T195.txt <==
# E(GeV)	-Im_Tmatrix(GeV^-2)
0.000000	2.971940e-07
0.010000	3.193560e-07
0.020000	3.415180e-07
0.030000	3.636810e-07
0.040000	3.858430e-07
0.050000	4.080050e-07
0.060000	4.383300e-07
0.070000	4.722460e-07
0.080000	5.097530e-07
0.090000	5.508520e-07
0.100000	5.955430e-07
0.110000	6.376190e-07
0.120000	6.863900e-07
0.130000	7.418550e-07
0.140000	8.040140e-07
0.150000	8.728680e-07
0.160000	9.436610e-07
0.170000	1.023530e-06
0.180000	1.112460e-06
0.190000	1.210470e-06
0.200000	1.317550e-06
0.210000	1.422040e-06
0.220000	1.541440e-06
0.230000	1.675730e-06
0.240000	1.824940e-06
0.250000	1.989050e-06
0.260000	2.150370e-06
0.270000	2.335440e-06
0.280000	2.544270e-06
0.290000	2.776840e-06
0.300000	3.033170e-06
0.310000	3.289000e-06
0.320000	3.580700e-06
0.330000	3.908290e-06
0.340000	4.271750e-06
0.350000	4.671090e-06
0.360000	5.079090e-06
0.370000	5.536580e-06
0.380000	6.043560e-06
0.390000	6.600040e-06
0.400000	7.206010e-06
0.410000	7.801510e-06
0.420000	8.476480e-06
0.430000	9.230940e-06
0.440000	1.006490e-05
0.450000	1.097830e-05
0.460000	1.190620e-05
0.470000	1.294600e-05
0.480000	1.409790e-05
0.490000	1.536170e-05
0.500000	1.673750e-05
0.510000	1.810990e-05
0.520000	1.965190e-05
0.530000	2.136370e-05
0.540000	2.324530e-05
0.550000	2.529660e-05
0.560000	2.732700e-05
0.570000	2.962240e-05
0.580000	3.218290e-05
0.590000	3.500840e-05
0.600000	3.809900e-05
0.610000	4.120590e-05
0.620000	4.470220e-05
0.630000	4.858790e-05
0.640000	5.286290e-05
0.650000	5.752730e-05
0.660000	6.205860e-05
0.670000	6.724050e-05
0.680000	7.307300e-05
0.690000	7.955610e-05
0.700000	8.668990e-05
0.710000	9.373870e-05
0.720000	1.018060e-04
0.730000	1.108910e-04
0.740000	1.209950e-04
0.750000	1.321180e-04
0.760000	1.431800e-04
0.770000	1.558010e-04
0.780000	1.699780e-04
0.790000	1.857130e-04
0.800000	2.030050e-04
0.810000	2.200350e-04
0.820000	2.395320e-04
0.830000	2.614960e-04
0.840000	2.859270e-04
0.850000	3.128240e-04
0.860000	3.395070e-04
0.870000	3.699970e-04
0.880000	4.042950e-04
0.890000	4.424000e-04
0.900000	4.843130e-04
0.910000	5.259040e-04
0.920000	5.733680e-04
0.930000	6.267030e-04
0.940000	6.859100e-04
0.950000	7.509900e-04
0.960000	8.149320e-04
0.970000	8.882510e-04
0.980000	9.709470e-04
0.990000	1.063020e-03
1.000000	1.164470e-03
1.010000	1.264500e-03
1.020000	1.379300e-03
1.030000	1.508880e-03
1.040000	1.653230e-03
1.050000	1.812350e-03
1.060000	1.969430e-03
1.070000	2.149690e-03
1.080000	2.353140e-03
1.090000	2.579770e-03
1.100000	2.829580e-03
1.110000	3.077270e-03
1.120000	3.360790e-03
1.130000	3.680150e-03
1.140000	4.035340e-03
1.150000	4.426370e-03
1.160000	4.813050e-03
1.170000	5.255650e-03
1.180000	5.754180e-03
1.190000	6.308630e-03
1.200000	6.919000e-03
1.210000	7.513370e-03
1.220000	8.199620e-03
1.230000	8.977760e-03
1.240000	9.847800e-03
1.250000	1.080970e-02
1.260000	1.175940e-02
1.270000	1.285310e-02
1.280000	1.409070e-02
1.290000	1.547220e-02
1.300000	1.699770e-02
1.310000	1.850640e-02
1.320000	2.023930e-02
1.330000	2.219670e-02
1.340000	2.437840e-02
1.350000	2.678440e-02
1.360000	2.915340e-02
1.370000	3.187740e-02
1.380000	3.495650e-02
1.390000	3.839070e-02
1.400000	4.217990e-02
1.410000	4.589200e-02
1.420000	5.017520e-02
1.430000	5.502970e-02
1.440000	6.045530e-02
1.450000	6.645210e-02
1.460000	7.236270e-02
1.470000	7.917310e-02
1.480000	8.688350e-02
1.490000	9.549370e-02
1.500000	1.050040e-01
1.510000	1.143060e-01
1.520000	1.250620e-01
1.530000	1.372720e-01
1.540000	1.509360e-01
1.550000	1.660530e-01
1.560000	1.809210e-01
1.570000	1.980950e-01
1.580000	2.175730e-01
1.590000	2.393570e-01
1.600000	2.634460e-01
1.610000	2.868460e-01
1.620000	3.140480e-01
1.630000	3.450530e-01
1.640000	3.798600e-01
1.650000	4.184700e-01
1.660000	4.562420e-01
1.670000	5.001370e-01
1.680000	5.501550e-01
1.690000	6.062960e-01
1.700000	6.685600e-01
1.710000	7.289390e-01
1.720000	7.994450e-01
1.730000	8.800770e-01
1.740000	9.708360e-01
1.750000	1.071720e+00
1.760000	1.169280e+00
1.770000	1.283690e+00
1.780000	1.414950e+00
1.790000	1.563070e+00
1.800000	1.728050e+00
1.810000	1.888010e+00
1.820000	2.075760e+00
1.830000	2.291300e+00
1.840000	2.534640e+00
1.850000	2.805760e+00
1.860000	3.068960e+00
1.870000	3.377800e+00
1.880000	3.732290e+00
1.890000	4.132420e+00
1.900000	4.578200e+00
1.910000	5.020240e+00
1.920000	5.532610e+00
1.930000	6.115330e+00
1.940000	6.768380e+00
1.950000	7.491760e+00
1.960000	8.242410e+00
1.970000	9.084940e+00
1.980000	1.001930e+01
1.990000	1.104560e+01
2.000000	1.216380e+01
2.010000	1.342180e+01
2.020000	1.474770e+01
2.030000	1.614150e+01
2.040000	1.760310e+01
2.050000	1.913260e+01
2.060000	2.098850e+01
2.070000	2.278290e+01
2.080000	2.451590e+01
2.090000	2.618750e+01
2.100000	2.779770e+01
2.110000	2.966900e+01
2.120000	3.131770e+01
2.130000	3.274350e+01
2.140000	3.394660e+01
2.150000	3.492690e+01
2.160000	3.566970e+01
2.170000	3.619710e+01
2.180000	3.650910e+01
2.190000	3.660580e+01
2.200000	3.648710e+01
2.210000	3.588400e+01
2.220000	3.520000e+01
2.230000	3.443520e+01
2.240000	3.358960e+01
2.250000	3.266310e+01
2.260000	3.146450e+01
2.270000	3.028070e+01
2.280000	2.911180e+01
2.290000	2.795770e+01
2.300000	2.681860e+01
2.310000	2.563480e+01
2.320000	2.449570e+01
2.330000	2.340110e+01
2.340000	2.235120e+01
2.350000	2.134580e+01
2.360000	2.038680e+01
2.370000	1.947150e+01
2.380000	1.859990e+01
2.390000	1.777210e+01
2.400000	1.698810e+01
2.410000	1.626420e+01
2.420000	1.557590e+01
2.430000	1.492310e+01
2.440000	1.430590e+01
2.450000	1.372430e+01
2.460000	1.319460e+01
2.470000	1.269230e+01
2.480000	1.221730e+01
2.490000	1.176960e+01
2.500000	1.134930e+01
2.510000	1.096930e+01
2.520000	1.061010e+01
2.530000	1.027170e+01
2.540000	9.954040e+00
2.550000	9.657220e+00
2.560000	9.391090e+00
2.570000	9.140810e+00
2.580000	8.906380e+00
2.590000	8.687800e+00
2.600000	8.485070e+00
2.610000	8.306220e+00
2.620000	8.139200e+00
2.630000	7.984030e+00
2.640000	7.840710e+00
2.650000	7.709230e+00
2.660000	7.596230e+00
2.670000	7.491760e+00
2.680000	7.395810e+00
2.690000	7.308380e+00
2.700000	7.229470e+00
2.710000	7.164820e+00
2.720000	7.105830e+00
2.730000	7.052490e+00
2.740000	7.004820e+00
2.750000	6.962800e+00
2.760000	6.931290e+00
2.770000	6.903020e+00
2.780000	6.877980e+00
2.790000	6.856170e+00
2.800000	6.837600e+00
2.810000	6.826220e+00
2.820000	6.816100e+00
2.830000	6.807220e+00
2.840000	6.799590e+00
2.850000	6.793210e+00
2.860000	6.791060e+00
2.870000	6.788670e+00
2.880000	6.786030e+00
2.890000	6.783140e+00
2.900000	6.780010e+00
2.910000	6.778660e+00
2.920000	6.776050e+00
2.930000	6.772190e+00
2.940000	6.767070e+00
2.950000	6.760710e+00
2.960000	6.754180e+00
2.970000	6.745850e+00
2.980000	6.735720e+00
2.990000	6.723800e+00
3.000000	6.710070e+00
3.010000	6.694880e+00
3.020000	6.677730e+00
3.030000	6.658610e+00
3.040000	6.637520e+00
3.050000	6.614460e+00
3.060000	6.589220e+00
3.070000	6.562130e+00
3.080000	6.533170e+00
3.090000	6.502350e+00
3.100000	6.469670e+00
3.110000	6.434560e+00
3.120000	6.397880e+00
3.130000	6.359610e+00
3.140000	6.319770e+00
3.150000	6.278350e+00
3.160000	6.234640e+00
3.170000	6.189710e+00
3.180000	6.143550e+00
3.190000	6.096180e+00
3.200000	6.047580e+00
3.210000	5.997000e+00
3.220000	5.945580e+00
3.230000	5.893320e+00
3.240000	5.840220e+00
3.250000	5.786280e+00
3.260000	5.730850e+00
3.270000	5.674900e+00
3.280000	5.618430e+00
3.290000	5.561440e+00
3.300000	5.503930e+00
3.310000	5.445360e+00
3.320000	5.386540e+00
3.330000	5.327470e+00
3.340000	5.268160e+00
3.350000	5.208610e+00
3.360000	5.148390e+00
3.370000	5.088140e+00
3.380000	5.027860e+00
3.390000	4.967530e+00
3.400000	4.907170e+00
3.410000	4.846460e+00
3.420000	4.785860e+00
3.430000	4.725390e+00
3.440000	4.665030e+00
3.450000	4.604800e+00
3.460000	4.544480e+00
3.470000	4.484380e+00
3.480000	4.424510e+00
3.490000	4.364860e+00
3.500000	4.305430e+00
3.510000	4.246080e+00
3.520000	4.187020e+00
3.530000	4.128260e+00
3.540000	4.069800e+00
3.550000	4.011640e+00
3.560000	3.953690e+00
3.570000	3.896080e+00
3.580000	3.838830e+00
3.590000	3.781920e+00
3.600000	3.725370e+00
3.610000	3.669080e+00
3.620000	3.613180e+00
3.630000	3.557680e+00
3.640000	3.502570e+00
3.650000	3.447850e+00
3.660000	3.393460e+00
3.670000	3.339490e+00
3.680000	3.285950e+00
3.690000	3.232840e+00
3.700000	3.180150e+00
3.710000	3.127840e+00
3.720000	3.075990e+00
3.730000	3.024590e+00
3.740000	2.973640e+00
3.750000	2.923140e+00
3.760000	2.873040e+00
3.770000	2.823420e+00
3.780000	2.774280e+00
3.790000	2.725630e+00
3.800000	2.677450e+00
3.810000	2.629720e+00
3.820000	2.582500e+00
3.830000	2.535770e+00
3.840000	2.489550e+00
3.850000	2.443840e+00
3.860000	2.398590e+00
3.870000	2.353860e+00
3.880000	2.309650e+00
3.890000	2.265960e+00
3.900000	2.222790e+00
3.910000	2.180100e+00
3.920000	2.137950e+00
3.930000	2.096340e+00
3.940000	2.055260e+00
3.950000	2.014720e+00
3.960000	1.974730e+00
3.970000	1.935260e+00
3.980000	1.896330e+00
3.990000	1.857930e+00
4.000000	1.820070e+00
4.010000	1.782710e+00
4.020000	1.745900e+00
4.030000	1.709630e+00
4.040000	1.673910e+00
4.050000	1.638720e+00
4.060000	1.604100e+00
4.070000	1.570000e+00
4.080000	1.536440e+00
4.090000	1.503400e+00
4.100000	1.470900e+00
4.110000	1.438960e+00
4.120000	1.407530e+00
4.130000	1.376610e+00
4.140000	1.346200e+00
4.150000	1.316310e+00
4.160000	1.286910e+00
4.170000	1.258030e+00
4.180000	1.229660e+00
4.190000	1.201810e+00
4.200000	1.174460e+00
4.210000	1.147720e+00
4.220000	1.121440e+00
4.230000	1.095630e+00
4.240000	1.070290e+00
4.250000	1.045410e+00
4.260000	1.021040e+00
4.270000	9.971180e-01
4.280000	9.736440e-01
4.290000	9.506180e-01
4.300000	9.280380e-01
4.310000	9.059460e-01
4.320000	8.842820e-01
4.330000	8.630450e-01
4.340000	8.422370e-01
4.350000	8.218560e-01
4.360000	8.019820e-01
4.370000	7.824970e-01
4.380000	7.633990e-01
4.390000	7.446890e-01
4.400000	7.263670e-01
4.410000	7.084800e-01
4.420000	6.909580e-01
4.430000	6.737990e-01
4.440000	6.570030e-01
4.450000	6.405720e-01
4.460000	6.245670e-01
4.470000	6.088950e-01
4.480000	5.935550e-01
4.490000	5.785470e-01
4.500000	5.638710e-01
4.510000	5.495810e-01
4.520000	5.355960e-01
4.530000	5.219160e-01
4.540000	5.085430e-01
4.550000	4.954740e-01
4.560000	4.827680e-01
4.570000	4.703390e-01
4.580000	4.581870e-01
4.590000	4.463130e-01
4.600000	4.347160e-01
4.610000	4.234540e-01
4.620000	4.124410e-01
4.630000	4.016760e-01
4.640000	3.911600e-01
4.650000	3.808930e-01
4.660000	3.709200e-01
4.670000	3.611730e-01
4.680000	3.516520e-01
4.690000	3.423570e-01
4.700000	3.332870e-01
4.710000	3.244950e-01
4.720000	3.159040e-01
4.730000	3.075110e-01
4.740000	2.993190e-01
4.750000	2.913260e-01
4.760000	2.835660e-01
4.770000	2.759900e-01
4.780000	2.685960e-01
4.790000	2.613860e-01
4.800000	2.543600e-01
4.810000	2.475700e-01
4.820000	2.409370e-01
4.830000	2.344600e-01
4.840000	2.281400e-01
4.850000	2.219770e-01
4.860000	2.159940e-01
4.870000	2.101560e-01
4.880000	2.044630e-01
4.890000	1.989150e-01
4.900000	1.935130e-01
4.910000	1.883000e-01
4.920000	1.832110e-01
4.930000	1.782440e-01
4.940000	1.734000e-01
4.950000	1.686790e-01
4.960000	1.641060e-01
4.970000	1.596440e-01
4.980000	1.552920e-01
4.990000	1.510510e-01
5.000000	1.469190e-01
5.010000	1.429220e-01
5.020000	1.390230e-01
5.030000	1.352230e-01
5.040000	1.315230e-01
5.050000	1.279210e-01
5.060000	1.244460e-01
5.070000	1.210550e-01
5.080000	1.177510e-01
5.090000	1.145320e-01
5.100000	1.113990e-01
5.110000	1.083740e-01
5.120000	1.054230e-01
5.130000	1.025470e-01
5.140000	9.974450e-02
5.150000	9.701670e-02
5.160000	9.438290e-02
5.170000	9.181350e-02
5.180000	8.930870e-02
5.190000	8.686840e-02
5.200000	8.449250e-02
5.210000	8.219520e-02
5.220000	7.995530e-02
5.230000	7.777300e-02
5.240000	7.564820e-02
5.250000	7.358090e-02
5.260000	7.158710e-02
5.270000	6.964290e-02
5.280000	6.774820e-02
5.290000	6.590290e-02
5.300000	6.410720e-02
5.310000	6.237180e-02
5.320000	6.068050e-02
5.330000	5.903330e-02
5.340000	5.743020e-02
5.350000	5.587120e-02
5.360000	5.436950e-02
5.370000	5.290530e-02
5.380000	5.147850e-02
5.390000	5.008920e-02
5.400000	4.873740e-02
5.410000	4.743180e-02
5.420000	4.615930e-02
5.430000	4.491990e-02
5.440000	4.371340e-02
5.450000	4.254010e-02
5.460000	4.140870e-02
5.470000	4.030590e-02
5.480000	3.923170e-02
5.490000	3.818610e-02
5.500000	3.716910e-02
5.510000	3.618900e-02
5.520000	3.523330e-02
5.530000	3.430210e-02
5.540000	3.339520e-02
5.550000	3.251280e-02
5.560000	3.165960e-02
5.570000	3.082830e-02
5.580000	3.001920e-02
5.590000	2.923210e-02
5.600000	2.846700e-02
5.610000	2.772870e-02
5.620000	2.701020e-02
5.630000	2.631130e-02
5.640000	2.563210e-02
5.650000	2.497270e-02
5.660000	2.434240e-02
5.670000	2.372710e-02
5.680000	2.312680e-02
5.690000	2.254140e-02
5.700000	2.197090e-02
5.710000	2.141630e-02
5.720000	2.087620e-02
5.730000	2.035060e-02
5.740000	1.983950e-02
5.750000	1.934300e-02
5.760000	1.886620e-02
5.770000	1.840130e-02
5.780000	1.794840e-02
5.790000	1.750730e-02
5.800000	1.707830e-02
5.810000	1.666570e-02
5.820000	1.626270e-02
5.830000	1.586950e-02
5.840000	1.548590e-02
5.850000	1.511200e-02
5.860000	1.474800e-02
5.870000	1.439360e-02
5.880000	1.404880e-02
5.890000	1.371360e-02
5.900000	1.338800e-02
5.910000	1.307710e-02
5.920000	1.277330e-02
5.930000	1.247650e-02
5.940000	1.218680e-02
5.950000	1.190420e-02
5.960000	1.162680e-02
5.970000	1.135730e-02
5.980000	1.109590e-02
5.990000	1.084240e-02
6.000000	1.059690e-02
6.010000	1.036300e-02
6.020000	1.013520e-02
6.030000	9.913720e-03
6.040000	9.698400e-03
6.050000	9.489300e-03
6.060000	9.291560e-03
6.070000	9.097450e-03
6.080000	8.906970e-03
6.090000	8.720120e-03
6.100000	8.536900e-03
6.110000	8.355930e-03
6.120000	8.179270e-03
6.130000	8.006940e-03
6.140000	7.838930e-03
6.150000	7.675230e-03
6.160000	7.514160e-03
6.170000	7.358260e-03
6.180000	7.207540e-03
6.190000	7.061980e-03
6.200000	6.921590e-03
6.210000	6.792270e-03
6.220000	6.665170e-03
6.230000	6.540290e-03
6.240000	6.417630e-03
6.250000	6.297190e-03
6.260000	6.176230e-03
6.270000	6.058870e-03
6.280000	5.945080e-03
6.290000	5.834880e-03
6.300000	5.728260e-03
6.310000	5.627330e-03
6.320000	5.528920e-03
6.330000	5.433060e-03
6.340000	5.339730e-03
6.350000	5.248930e-03
6.360000	5.163790e-03
6.370000	5.079630e-03
6.380000	4.996440e-03
6.390000	4.914230e-03
6.400000	4.832980e-03
6.410000	4.748450e-03
6.420000	4.667020e-03
6.430000	4.588700e-03
6.440000	4.513480e-03
6.450000	4.441380e-03
6.460000	4.375610e-03
6.470000	4.311340e-03
6.480000	4.248570e-03
6.490000	4.187290e-03
6.500000	4.127520e-03
6.510000	4.068820e-03
6.520000	4.011840e-03
6.530000	3.956560e-03
6.540000	3.902990e-03
6.550000	3.851130e-03
6.560000	3.803390e-03
6.570000	3.756150e-03
6.580000	3.709410e-03
6.590000	3.663180e-03
6.600000	3.617440e-03
6.610000	3.570840e-03
6.620000	3.525420e-03
6.630000	3.481200e-03
6.640000	3.438160e-03
6.650000	3.396320e-03
6.660000	3.356680e-03
6.670000	3.317720e-03
6.680000	3.279450e-03
6.690000	3.241870e-03
6.700000	3.204980e-03
6.710000	3.169250e-03
6.720000	3.133980e-03
6.730000	3.099150e-03
6.740000	3.064780e-03
6.750000	3.030850e-03
6.760000	2.997090e-03
6.770000	2.963920e-03
6.780000	2.931350e-03
6.790000	2.899380e-03
6.800000	2.868010e-03
6.810000	2.837540e-03
6.820000	2.807510e-03
6.830000	2.777940e-03
6.840000	2.748830e-03
6.850000	2.720180e-03
6.860000	2.691840e-03
6.870000	2.664030e-03
6.880000	2.636740e-03
6.890000	2.609970e-03
6.900000	2.583720e-03
6.910000	2.558040e-03
6.920000	2.532860e-03
6.930000	2.508180e-03
6.940000	2.484010e-03
6.950000	2.460340e-03
6.960000	2.437280e-03
6.970000	2.414660e-03
6.980000	2.392500e-03
6.990000	2.370780e-03
7.000000	2.349510e-03
7.010000	2.328750e-03
7.020000	2.308400e-03
7.030000	2.288470e-03
7.040000	2.268960e-03
7.050000	2.249850e-03
7.060000	2.231280e-03
7.070000	2.213070e-03
7.080000	2.195210e-03
7.090000	2.177700e-03
7.100000	2.160560e-03
7.110000	2.143870e-03
7.120000	2.127490e-03
7.130000	2.111410e-03
7.140000	2.095640e-03
7.150000	2.080160e-03
7.160000	2.065040e-03
7.170000	2.050190e-03
7.180000	2.035630e-03
7.190000	2.021340e-03
7.200000	2.007330e-03
7.210000	1.993690e-03
7.220000	1.980280e-03
7.230000	1.967110e-03
7.240000	1.954180e-03
7.250000	1.941480e-03
7.260000	1.929120e-03
7.270000	1.916940e-03
7.280000	1.904950e-03
7.290000	1.893150e-03
7.300000	1.881540e-03
7.310000	1.870140e-03
7.320000	1.858910e-03
7.330000	1.847860e-03
7.340000	1.837000e-03
7.350000	1.826310e-03
7.360000	1.815880e-03
7.370000	1.805590e-03
7.380000	1.795450e-03
7.390000	1.785450e-03
7.400000	1.775610e-03
7.410000	1.765950e-03
7.420000	1.756420e-03
7.430000	1.747020e-03
7.440000	1.737740e-03
7.450000	1.728590e-03
7.460000	1.719580e-03
7.470000	1.710690e-03
7.480000	1.701920e-03
7.490000	1.693270e-03
7.500000	1.684740e-03
7.510000	1.676380e-03
7.520000	1.668110e-03
7.530000	1.659930e-03
7.540000	1.651840e-03
7.550000	1.643840e-03
7.560000	1.635950e-03
7.570000	1.628140e-03
7.580000	1.620410e-03
7.590000	1.612770e-03
7.600000	1.605210e-03
7.610000	1.597770e-03
7.620000	1.590390e-03
7.630000	1.583090e-03
7.640000	1.575860e-03
7.650000	1.568690e-03
7.660000	1.561610e-03
7.670000	1.554600e-03
7.680000	1.547650e-03
7.690000	1.540760e-03
7.700000	1.533940e-03
7.710000	1.527190e-03
7.720000	1.520500e-03
7.730000	1.513870e-03
7.740000	1.507290e-03
7.750000	1.500770e-03
7.760000	1.494340e-03
7.770000	1.487940e-03
7.780000	1.481590e-03
7.790000	1.475290e-03
7.800000	1.469020e-03
7.810000	1.462820e-03
7.820000	1.456650e-03
7.830000	1.450520e-03
7.840000	1.444420e-03
7.850000	1.438350e-03
7.860000	1.432350e-03
7.870000	1.426380e-03
7.880000	1.420410e-03
7.890000	1.414470e-03
7.900000	1.408550e-03
7.910000	1.402660e-03
7.920000	1.396790e-03
7.930000	1.390920e-03
7.940000	1.385070e-03
7.950000	1.379230e-03
7.960000	1.373430e-03
7.970000	1.367630e-03
7.980000	1.361830e-03
7.990000	1.356030e-03
8.000000	1.350230e-03


==> anc/Fig4_WLC_cg_imag_T251.txt <==
# E(GeV)	-Im_Tmatrix(GeV^-2)
0.000000	9.597630e-06
0.010000	1.014920e-05
0.020000	1.070080e-05
0.030000	1.125240e-05
0.040000	1.180400e-05
0.050000	1.235560e-05
0.060000	1.311170e-05
0.070000	1.394050e-05
0.080000	1.484190e-05
0.090000	1.581590e-05
0.100000	1.686270e-05
0.110000	1.790600e-05
0.120000	1.906000e-05
0.130000	2.032470e-05
0.140000	2.170000e-05
0.150000	2.318600e-05
0.160000	2.467740e-05
0.170000	2.633210e-05
0.180000	2.815000e-05
0.190000	3.013110e-05
0.200000	3.227550e-05
0.210000	3.447840e-05
0.220000	3.689690e-05
0.230000	3.953090e-05
0.240000	4.238030e-05
0.250000	4.544530e-05
0.260000	4.851270e-05
0.270000	5.190220e-05
0.280000	5.561370e-05
0.290000	5.964710e-05
0.300000	6.400260e-05
0.310000	6.842290e-05
0.320000	7.329370e-05
0.330000	7.861520e-05
0.340000	8.438710e-05
0.350000	9.060970e-05
0.360000	9.695410e-05
0.370000	1.039130e-04
0.380000	1.114880e-04
0.390000	1.196770e-04
0.400000	1.284810e-04
0.410000	1.374200e-04
0.420000	1.472130e-04
0.430000	1.578620e-04
0.440000	1.693660e-04
0.450000	1.817250e-04
0.460000	1.942760e-04
0.470000	2.080130e-04
0.480000	2.229370e-04
0.490000	2.390470e-04
0.500000	2.563430e-04
0.510000	2.739400e-04
0.520000	2.931660e-04
0.530000	3.140210e-04
0.540000	3.365050e-04
0.550000	3.606190e-04
0.560000	3.849860e-04
0.570000	4.116700e-04
0.580000	4.406710e-04
0.590000	4.719900e-04
0.600000	5.056270e-04
0.610000	5.398280e-04
0.620000	5.772230e-04
0.630000	6.178130e-04
0.640000	6.615960e-04
0.650000	7.085730e-04
0.660000	7.558890e-04
0.670000	8.078270e-04
0.680000	8.643860e-04
0.690000	9.255660e-04
0.700000	9.913670e-04
0.710000	1.058090e-03
0.720000	1.131280e-03
0.730000	1.210940e-03
0.740000	1.297080e-03
0.750000	1.389690e-03
0.760000	1.482800e-03
0.770000	1.585380e-03
0.780000	1.697410e-03
0.790000	1.818900e-03
0.800000	1.949850e-03
0.810000	2.082160e-03
0.820000	2.227980e-03
0.830000	2.387310e-03
0.840000	2.560130e-03
0.850000	2.746460e-03
0.860000	2.934470e-03
0.870000	3.141900e-03
0.880000	3.368730e-03
0.890000	3.614970e-03
0.900000	3.880620e-03
0.910000	4.145960e-03
0.920000	4.440570e-03
0.930000	4.764440e-03
0.940000	5.117580e-03
0.950000	5.499990e-03
0.960000	5.888750e-03
0.970000	6.318230e-03
0.980000	6.788440e-03
0.990000	7.299370e-03
1.000000	7.851040e-03
1.010000	8.400790e-03
1.020000	9.012590e-03
1.030000	9.686440e-03
1.040000	1.042230e-02
1.050000	1.122030e-02
1.060000	1.202850e-02
1.070000	1.292470e-02
1.080000	1.390870e-02
1.090000	1.498070e-02
1.100000	1.614050e-02
1.110000	1.728940e-02
1.120000	1.857560e-02
1.130000	1.999910e-02
1.140000	2.156000e-02
1.150000	2.325820e-02
1.160000	2.497310e-02
1.170000	2.688560e-02
1.180000	2.899580e-02
1.190000	3.130370e-02
1.200000	3.380940e-02
1.210000	3.629060e-02
1.220000	3.908060e-02
1.230000	4.217930e-02
1.240000	4.558680e-02
1.250000	4.930310e-02
1.260000	5.301410e-02
1.270000	5.719090e-02
1.280000	6.183340e-02
1.290000	6.694170e-02
1.300000	7.251580e-02
1.310000	7.812210e-02
1.320000	8.441090e-02
1.330000	9.138220e-02
1.340000	9.903600e-02
1.350000	1.073720e-01
1.360000	1.155880e-01
1.370000	1.248880e-01
1.380000	1.352710e-01
1.390000	1.467390e-01
1.400000	1.592910e-01
1.410000	1.718280e-01
1.420000	1.859990e-01
1.430000	2.018030e-01
1.440000	2.192420e-01
1.450000	2.383140e-01
1.460000	2.573410e-01
1.470000	2.788410e-01
1.480000	3.028150e-01
1.490000	3.292610e-01
1.500000	3.581810e-01
1.510000	3.871890e-01
1.520000	4.198620e-01
1.530000	4.562000e-01
1.540000	4.962040e-01
1.550000	5.398740e-01
1.560000	5.837770e-01
1.570000	6.330620e-01
1.580000	6.877270e-01
1.590000	7.477730e-01
1.600000	8.132000e-01
1.610000	8.796580e-01
1.620000	9.536720e-01
1.630000	1.035240e+00
1.640000	1.124360e+00
1.650000	1.221040e+00
1.660000	1.320280e+00
1.670000	1.429560e+00
1.680000	1.548910e+00
1.690000	1.678310e+00
1.700000	1.817770e+00
1.710000	1.963250e+00
1.720000	2.120800e+00
1.730000	2.290420e+00
1.740000	2.472120e+00
1.750000	2.665900e+00
1.760000	2.871540e+00
1.770000	3.089370e+00
1.780000	3.319360e+00
1.790000	3.561530e+00
1.800000	3.815870e+00
1.810000	4.090320e+00
1.820000	4.372980e+00
1.830000	4.663840e+00
1.840000	4.962910e+00
1.850000	5.270170e+00
1.860000	5.603540e+00
1.870000	5.936160e+00
1.880000	6.268040e+00
1.890000	6.599180e+00
1.900000	6.929580e+00
1.910000	7.283050e+00
1.920000	7.623880e+00
1.930000	7.952060e+00
1.940000	8.267590e+00
1.950000	8.570470e+00
1.960000	8.879520e+00
1.970000	9.166510e+00
1.980000	9.431450e+00
1.990000	9.674340e+00
2.000000	9.895180e+00
2.010000	1.009860e+01
2.020000	1.027770e+01
2.030000	1.043240e+01
2.040000	1.056270e+01
2.050000	1.066860e+01
2.060000	1.074170e+01
2.070000	1.079460e+01
2.080000	1.082750e+01
2.090000	1.084020e+01
2.100000	1.083280e+01
2.110000	1.079120e+01
2.120000	1.073660e+01
2.130000	1.066890e+01
2.140000	1.058820e+01
2.150000	1.049450e+01
2.160000	1.037460e+01
2.170000	1.024820e+01
2.180000	1.011550e+01
2.190000	9.976350e+00
2.200000	9.830850e+00
2.210000	9.669570e+00
2.220000	9.506610e+00
2.230000	9.341970e+00
2.240000	9.175650e+00
2.250000	9.007640e+00
2.260000	8.832330e+00
2.270000	8.658150e+00
2.280000	8.485110e+00
2.290000	8.313200e+00
2.300000	8.142430e+00
2.310000	7.969850e+00
2.320000	7.799870e+00
2.330000	7.632500e+00
2.340000	7.467730e+00
2.350000	7.305560e+00
2.360000	7.144900e+00
2.370000	6.987390e+00
2.380000	6.833030e+00
2.390000	6.681820e+00
2.400000	6.533760e+00
2.410000	6.388510e+00
2.420000	6.246580e+00
2.430000	6.107970e+00
2.440000	5.972680e+00
2.450000	5.840700e+00
2.460000	5.712300e+00
2.470000	5.587080e+00
2.480000	5.465060e+00
2.490000	5.346220e+00
2.500000	5.230570e+00
2.510000	5.118610e+00
2.520000	5.009590e+00
2.530000	4.903510e+00
2.540000	4.800370e+00
2.550000	4.700160e+00
2.560000	4.603420e+00
2.570000	4.509360e+00
2.580000	4.417960e+00
2.590000	4.329230e+00
2.600000	4.243170e+00
2.610000	4.160250e+00
2.620000	4.079760e+00
2.630000	4.001710e+00
2.640000	3.926090e+00
2.650000	3.852900e+00
2.660000	3.783120e+00
2.670000	3.715280e+00
2.680000	3.649380e+00
2.690000	3.585430e+00
2.700000	3.523420e+00
2.710000	3.463520e+00
2.720000	3.405480e+00
2.730000	3.349300e+00
2.740000	3.294980e+00
2.750000	3.242530e+00
2.760000	3.192610e+00
2.770000	3.144230e+00
2.780000	3.097360e+00
2.790000	3.052020e+00
2.800000	3.008200e+00
2.810000	2.966410e+00
2.820000	2.925880e+00
2.830000	2.886640e+00
2.840000	2.848660e+00
2.850000	2.811960e+00
2.860000	2.777000e+00
2.870000	2.743070e+00
2.880000	2.710190e+00
2.890000	2.678350e+00
2.900000	2.647550e+00
2.910000	2.618220e+00
2.920000	2.589720e+00
2.930000	2.562040e+00
2.940000	2.535180e+00
2.950000	2.509150e+00
2.960000	2.484340e+00
2.970000	2.460160e+00
2.980000	2.436600e+00
2.990000	2.413680e+00
3.000000	2.391380e+00
3.010000	2.370040e+00
3.020000	2.349160e+00
3.030000	2.328750e+00
3.040000	2.308800e+00
3.050000	2.289320e+00
3.060000	2.270570e+00
3.070000	2.252150e+00
3.080000	2.234060e+00
3.090000	2.216280e+00
3.100000	2.198830e+00
3.110000	2.181970e+00
3.120000	2.165300e+00
3.130000	2.148820e+00
3.140000	2.132530e+00
3.150000	2.116430e+00
3.160000	2.100670e+00
3.170000	2.085030e+00
3.180000	2.069500e+00
3.190000	2.054090e+00
3.200000	2.038800e+00
3.210000	2.023770e+00
3.220000	2.008780e+00
3.230000	1.993840e+00
3.240000	1.978950e+00
3.250000	1.964100e+00
3.260000	1.949390e+00
3.270000	1.934680e+00
3.280000	1.919980e+00
3.290000	1.905280e+00
3.300000	1.890590e+00
3.310000	1.875960e+00
3.320000	1.861310e+00
3.330000	1.846640e+00
3.340000	1.831950e+00
3.350000	1.817240e+00
3.360000	1.802520e+00
3.370000	1.787780e+00
3.380000	1.773000e+00
3.390000	1.758190e+00
3.400000	1.743350e+00
3.410000	1.728470e+00
3.420000	1.713560e+00
3.430000	1.698620e+00
3.440000	1.683650e+00
3.450000	1.668650e+00
3.460000	1.653610e+00
3.470000	1.638550e+00
3.480000	1.623470e+00
3.490000	1.608360e+00
3.500000	1.593220e+00
3.510000	1.578040e+00
3.520000	1.562840e+00
3.530000	1.547630e+00
3.540000	1.532410e+00
3.550000	1.517180e+00
3.560000	1.501900e+00
3.570000	1.486630e+00
3.580000	1.471360e+00
3.590000	1.456090e+00
3.600000	1.440830e+00
3.610000	1.425560e+00
3.620000	1.410290e+00
3.630000	1.395050e+00
3.640000	1.379820e+00
3.650000	1.364600e+00
3.660000	1.349350e+00
3.670000	1.334140e+00
3.680000	1.318970e+00
3.690000	1.303850e+00
3.700000	1.288760e+00
3.710000	1.273700e+00
3.720000	1.258690e+00
3.730000	1.243730e+00
3.740000	1.228820e+00
3.750000	1.213960e+00
3.760000	1.199130e+00
3.770000	1.184360e+00
3.780000	1.169660e+00
3.790000	1.155020e+00
3.800000	1.140450e+00
3.810000	1.125910e+00
3.820000	1.111450e+00
3.830000	1.097070e+00
3.840000	1.082770e+00
3.850000	1.068550e+00
3.860000	1.054380e+00
3.870000	1.040300e+00
3.880000	1.026320e+00
3.890000	1.012420e+00
3.900000	9.986140e-01
3.910000	9.848820e-01
3.920000	9.712480e-01
3.930000	9.577110e-01
3.940000	9.442720e-01
3.950000	9.309300e-01
3.960000	9.176690e-01
3.970000	9.045140e-01
3.980000	8.914650e-01
3.990000	8.785230e-01
4.000000	8.656870e-01
4.010000	8.529460e-01
4.020000	8.403180e-01
4.030000	8.278010e-01
4.040000	8.153980e-01
4.050000	8.031060e-01
4.060000	7.909140e-01
4.070000	7.788400e-01
4.080000	7.668860e-01
4.090000	7.550510e-01
4.100000	7.433340e-01
4.110000	7.317380e-01
4.120000	7.202600e-01
4.130000	7.089010e-01
4.140000	6.976600e-01
4.150000	6.865380e-01
4.160000	6.755300e-01
4.170000	6.646430e-01
4.180000	6.538770e-01
4.190000	6.432310e-01
4.200000	6.327050e-01
4.210000	6.222960e-01
4.220000	6.120090e-01
4.230000	6.018450e-01
4.240000	5.918030e-01
4.250000	5.818840e-01
4.260000	5.720960e-01
4.270000	5.624260e-01
4.280000	5.528750e-01
4.290000	5.434440e-01
4.300000	5.341310e-01
4.310000	5.249380e-01
4.320000	5.158640e-01
4.330000	5.069080e-01
4.340000	4.980700e-01
4.350000	4.893510e-01
4.360000	4.807540e-01
4.370000	4.722740e-01
4.380000	4.639100e-01
4.390000	4.556630e-01
4.400000	4.475330e-01
4.410000	4.395300e-01
4.420000	4.316380e-01
4.430000	4.238580e-01
4.440000	4.161900e-01
4.450000	4.086340e-01
4.460000	4.012010e-01
4.470000	3.938740e-01
4.480000	3.866540e-01
4.490000	3.795400e-01
4.500000	3.725340e-01
4.510000	3.656430e-01
4.520000	3.588540e-01
4.530000	3.521680e-01
4.540000	3.455850e-01
4.550000	3.391050e-01
4.560000	3.327360e-01
4.570000	3.264660e-01
4.580000	3.202940e-01
4.590000	3.142190e-01
4.600000	3.082430e-01
4.610000	3.023750e-01
4.620000	2.966000e-01
4.630000	2.909180e-01
4.640000	2.853300e-01
4.650000	2.798340e-01
4.660000	2.744540e-01
4.670000	2.691560e-01
4.680000	2.639400e-01
4.690000	2.588060e-01
4.700000	2.537550e-01
4.710000	2.487720e-01
4.720000	2.438790e-01
4.730000	2.390750e-01
4.740000	2.343610e-01
4.750000	2.297360e-01
4.760000	2.252280e-01
4.770000	2.207950e-01
4.780000	2.164390e-01
4.790000	2.121590e-01
4.800000	2.079550e-01
4.810000	2.038420e-01
4.820000	1.997970e-01
4.830000	1.958210e-01
4.840000	1.919140e-01
4.850000	1.880760e-01
4.860000	1.843150e-01
4.870000	1.806180e-01
4.880000	1.769860e-01
4.890000	1.734190e-01
4.900000	1.699160e-01
4.910000	1.664830e-01
4.920000	1.631120e-01
4.930000	1.598030e-01
4.940000	1.565550e-01
4.950000	1.533690e-01
4.960000	1.502560e-01
4.970000	1.471980e-01
4.980000	1.441970e-01
4.990000	1.412520e-01
5.000000	1.383620e-01
5.010000	1.355380e-01
5.020000	1.327650e-01
5.030000	1.300430e-01
5.040000	1.273730e-01
5.050000	1.247550e-01
5.060000	1.221970e-01
5.070000	1.196870e-01
5.080000	1.172230e-01
5.090000	1.148060e-01
5.100000	1.124360e-01
5.110000	1.101210e-01
5.120000	1.078480e-01
5.130000	1.056190e-01
5.140000	1.034320e-01
5.150000	1.012890e-01
5.160000	9.919440e-02
5.170000	9.713980e-02
5.180000	9.512490e-02
5.190000	9.314950e-02
5.200000	9.121370e-02
5.210000	8.932550e-02
5.220000	8.747280e-02
5.230000	8.565580e-02
5.240000	8.387440e-02
5.250000	8.212860e-02
5.260000	8.042400e-02
5.270000	7.875220e-02
5.280000	7.711330e-02
5.290000	7.550720e-02
5.300000	7.393390e-02
5.310000	7.240100e-02
5.320000	7.089720e-02
5.330000	6.942250e-02
5.340000	6.797670e-02
5.350000	6.656000e-02
5.360000	6.517690e-02
5.370000	6.382060e-02
5.380000	6.249100e-02
5.390000	6.118830e-02
5.400000	5.991230e-02
5.410000	5.866870e-02
5.420000	5.744920e-02
5.430000	5.625350e-02
5.440000	5.508180e-02
5.450000	5.393400e-02
5.460000	5.281230e-02
5.470000	5.171350e-02
5.480000	5.063750e-02
5.490000	4.958430e-02
5.500000	4.855400e-02
5.510000	4.755420e-02
5.520000	4.657330e-02
5.530000	4.561160e-02
5.540000	4.466890e-02
5.550000	4.374530e-02
5.560000	4.284340e-02
5.570000	4.195930e-02
5.580000	4.109280e-02
5.590000	4.024410e-02
5.600000	3.941310e-02
5.610000	3.860300e-02
5.620000	3.780890e-02
5.630000	3.703110e-02
5.640000	3.626930e-02
5.650000	3.552360e-02
5.660000	3.479690e-02
5.670000	3.408480e-02
5.680000	3.338750e-02
5.690000	3.270490e-02
5.700000	3.203710e-02
5.710000	3.138750e-02
5.720000	3.075080e-02
5.730000	3.012710e-02
5.740000	2.951640e-02
5.750000	2.891860e-02
5.760000	2.833640e-02
5.770000	2.776580e-02
5.780000	2.720690e-02
5.790000	2.665970e-02
5.800000	2.612410e-02
5.810000	2.560280e-02
5.820000	2.509190e-02
5.830000	2.459140e-02
5.840000	2.410110e-02
5.850000	2.362130e-02
5.860000	2.315370e-02
5.870000	2.269550e-02
5.880000	2.224670e-02
5.890000	2.180740e-02
5.900000	2.137740e-02
5.910000	2.095880e-02
5.920000	2.054870e-02
5.930000	2.014700e-02
5.940000	1.975380e-02
5.950000	1.936900e-02
5.960000	1.899470e-02
5.970000	1.862780e-02
5.980000	1.826840e-02
5.990000	1.791630e-02
6.000000	1.757170e-02
6.010000	1.723580e-02
6.020000	1.690670e-02
6.030000	1.658430e-02
6.040000	1.626860e-02
6.050000	1.595960e-02
6.060000	1.565880e-02
6.070000	1.536390e-02
6.080000	1.507510e-02
6.090000	1.479220e-02
6.100000	1.451530e-02
6.110000	1.425300e-02
6.120000	1.399240e-02
6.130000	1.373340e-02
6.140000	1.347610e-02
6.150000	1.322050e-02
6.160000	1.295380e-02
6.170000	1.269510e-02
6.180000	1.244450e-02
6.190000	1.220200e-02
6.200000	1.196760e-02
6.210000	1.174720e-02
6.220000	1.153190e-02
6.230000	1.132170e-02
6.240000	1.111660e-02
6.250000	1.091660e-02
6.260000	1.072370e-02
6.270000	1.053490e-02
6.280000	1.035010e-02
6.290000	1.016940e-02
6.300000	9.992680e-03
6.310000	9.820620e-03
6.320000	9.652330e-03
6.330000	9.487810e-03
6.340000	9.327060e-03
6.350000	9.170080e-03
6.360000	9.018990e-03
6.370000	8.870610e-03
6.380000	8.724940e-03
6.390000	8.581980e-03
6.400000	8.441730e-03
6.410000	8.304850e-03
6.420000	8.170340e-03
6.430000	8.038220e-03
6.440000	7.908480e-03
6.450000	7.781120e-03
6.460000	7.658120e-03
6.470000	7.536510e-03
6.480000	7.416300e-03
6.490000	7.297480e-03
6.500000	7.180070e-03
6.510000	7.060860e-03
6.520000	6.944650e-03
6.530000	6.831420e-03
6.540000	6.721190e-03
6.550000	6.613940e-03
6.560000	6.511340e-03
6.570000	6.410900e-03
6.580000	6.312630e-03
6.590000	6.216520e-03
6.600000	6.122570e-03
6.610000	6.033130e-03
6.620000	5.944680e-03
6.630000	5.857230e-03
6.640000	5.770770e-03
6.650000	5.685300e-03
6.660000	5.598810e-03
6.670000	5.514330e-03
6.680000	5.431850e-03
6.690000	5.351370e-03
6.700000	5.272900e-03
6.710000	5.199040e-03
6.720000	5.125880e-03
6.730000	5.053420e-03
6.740000	4.981650e-03
6.750000	4.910570e-03
6.760000	4.837910e-03
6.770000	4.767080e-03
6.780000	4.698090e-03
6.790000	4.630940e-03
6.800000	4.565620e-03
6.810000	4.503820e-03
6.820000	4.443010e-03
6.830000	4.383200e-03
6.840000	4.324390e-03
6.850000	4.266570e-03
6.860000	4.209710e-03
6.870000	4.153870e-03
6.880000	4.099040e-03
6.890000	4.045230e-03
6.900000	3.992420e-03
6.910000	3.943250e-03
6.920000	3.893790e-03
6.930000	3.844030e-03
6.940000	3.793970e-03
6.950000	3.743610e-03
6.960000	3.688810e-03
6.970000	3.635790e-03
6.980000	3.584540e-03
6.990000	3.535080e-03
7.000000	3.487400e-03
7.010000	3.442540e-03
7.020000	3.398950e-03
7.030000	3.356610e-03
7.040000	3.315540e-03
7.050000	3.275740e-03
7.060000	3.238150e-03
7.070000	3.201340e-03
7.080000	3.165330e-03
7.090000	3.130100e-03
7.100000	3.095670e-03
7.110000	3.062050e-03
7.120000	3.029200e-03
7.130000	2.997140e-03
7.140000	2.965850e-03
7.150000	2.935350e-03
7.160000	2.906240e-03
7.170000	2.877600e-03
7.180000	2.849420e-03
7.190000	2.821720e-03
7.200000	2.794490e-03
7.210000	2.767330e-03
7.220000	2.740840e-03
7.230000	2.715010e-03
7.240000	2.689860e-03
7.250000	2.665390e-03
7.260000	2.642260e-03
7.270000	2.619470e-03
7.280000	2.597010e-03
7.290000	2.574870e-03
7.300000	2.553070e-03
7.310000	2.531610e-03
7.320000	2.510480e-03
7.330000	2.489670e-03
7.340000	2.469180e-03
7.350000	2.449010e-03
7.360000	2.429270e-03
7.370000	2.409800e-03
7.380000	2.390610e-03
7.390000	2.371680e-03
7.400000	2.353030e-03
7.410000	2.334590e-03
7.420000	2.316450e-03
7.430000	2.298610e-03
7.440000	2.281080e-03
7.450000	2.263850e-03
7.460000	2.247020e-03
7.470000	2.230450e-03
7.480000	2.214130e-03
7.490000	2.198050e-03
7.500000	2.182220e-03
7.510000	2.166780e-03
7.520000	2.151530e-03
7.530000	2.136450e-03
7.540000	2.121550e-03
7.550000	2.106830e-03
7.560000	2.092250e-03
7.570000	2.077870e-03
7.580000	2.063690e-03
7.590000	2.049730e-03
7.600000	2.035970e-03
7.610000	2.022400e-03
7.620000	2.009050e-03
7.630000	1.995910e-03
7.640000	1.982980e-03
7.650000	1.970260e-03
7.660000	1.957840e-03
7.670000	1.945580e-03
7.680000	1.933500e-03
7.690000	1.921580e-03
7.700000	1.909830e-03
7.710000	1.898330e-03
7.720000	1.886960e-03
7.730000	1.875710e-03
7.740000	1.864590e-03
7.750000	1.853590e-03
7.760000	1.842670e-03
7.770000	1.831900e-03
7.780000	1.821270e-03
7.790000	1.810790e-03
7.800000	1.800460e-03
7.810000	1.790310e-03
7.820000	1.780290e-03
7.830000	1.770390e-03
7.840000	1.760630e-03
7.850000	1.750990e-03
7.860000	1.741600e-03
7.870000	1.732280e-03
7.880000	1.723020e-03
7.890000	1.713830e-03
7.900000	1.704700e-03
7.910000	1.695490e-03
7.920000	1.686420e-03
7.930000	1.677480e-03
7.940000	1.668680e-03
7.950000	1.660010e-03
7.960000	1.651710e-03
7.970000	1.643430e-03
7.980000	1.635160e-03
7.990000	1.626910e-03
8.000000	1.618660e-03


==> anc/Fig4_WLC_cg_imag_T293.txt <==
# E(GeV)	-Im_Tmatrix(GeV^-2)
0.000000	9.297230e-05
0.010000	9.721900e-05
0.020000	1.014660e-04
0.030000	1.057120e-04
0.040000	1.099590e-04
0.050000	1.142060e-04
0.060000	1.200770e-04
0.070000	1.264250e-04
0.080000	1.332500e-04
0.090000	1.405510e-04
0.100000	1.483290e-04
0.110000	1.563270e-04
0.120000	1.649300e-04
0.130000	1.741370e-04
0.140000	1.839500e-04
0.150000	1.943680e-04
0.160000	2.048930e-04
0.170000	2.162710e-04
0.180000	2.285040e-04
0.190000	2.415900e-04
0.200000	2.555300e-04
0.210000	2.697470e-04
0.220000	2.851070e-04
0.230000	3.016080e-04
0.240000	3.192520e-04
0.250000	3.380380e-04
0.260000	3.573930e-04
0.270000	3.781770e-04
0.280000	4.003900e-04
0.290000	4.240320e-04
0.300000	4.491020e-04
0.310000	4.746580e-04
0.320000	5.021150e-04
0.330000	5.314720e-04
0.340000	5.627300e-04
0.350000	5.958880e-04
0.360000	6.293620e-04
0.370000	6.655290e-04
0.380000	7.043890e-04
0.390000	7.459430e-04
0.400000	7.901900e-04
0.410000	8.357360e-04
0.420000	8.846730e-04
0.430000	9.370000e-04
0.440000	9.927180e-04
0.450000	1.051830e-03
0.460000	1.111890e-03
0.470000	1.176560e-03
0.480000	1.245840e-03
0.490000	1.319730e-03
0.500000	1.398220e-03
0.510000	1.477660e-03
0.520000	1.563530e-03
0.530000	1.655850e-03
0.540000	1.754600e-03
0.550000	1.859800e-03
0.560000	1.966570e-03
0.570000	2.082220e-03
0.580000	2.206730e-03
0.590000	2.340110e-03
0.600000	2.482350e-03
0.610000	2.626970e-03
0.620000	2.783700e-03
0.630000	2.952550e-03
0.640000	3.133510e-03
0.650000	3.326590e-03
0.660000	3.521730e-03
0.670000	3.734020e-03
0.680000	3.963440e-03
0.690000	4.210000e-03
0.700000	4.473700e-03
0.710000	4.740040e-03
0.720000	5.030760e-03
0.730000	5.345870e-03
0.740000	5.685360e-03
0.750000	6.049250e-03
0.760000	6.415840e-03
0.770000	6.817660e-03
0.780000	7.254710e-03
0.790000	7.726990e-03
0.800000	8.234510e-03
0.810000	8.748490e-03
0.820000	9.312090e-03
0.830000	9.925290e-03
0.840000	1.058810e-02
0.850000	1.130050e-02
0.860000	1.201920e-02
0.870000	1.280910e-02
0.880000	1.367040e-02
0.890000	1.460290e-02
0.900000	1.560680e-02
0.910000	1.661120e-02
0.920000	1.772230e-02
0.930000	1.894000e-02
0.940000	2.026440e-02
0.950000	2.169550e-02
0.960000	2.313650e-02
0.970000	2.473250e-02
0.980000	2.648360e-02
0.990000	2.838950e-02
1.000000	3.045050e-02
1.010000	3.251880e-02
1.020000	3.481590e-02
1.030000	3.734180e-02
1.040000	4.009660e-02
1.050000	4.308010e-02
1.060000	4.607070e-02
1.070000	4.940100e-02
1.080000	5.307110e-02
1.090000	5.708090e-02
1.100000	6.143040e-02
1.110000	6.577690e-02
1.120000	7.063450e-02
1.130000	7.600320e-02
1.140000	8.188310e-02
1.150000	8.827400e-02
1.160000	9.466690e-02
1.170000	1.018250e-01
1.180000	1.097500e-01
1.190000	1.184400e-01
1.200000	1.278960e-01
1.210000	1.373790e-01
1.220000	1.479970e-01
1.230000	1.597500e-01
1.240000	1.726380e-01
1.250000	1.866600e-01
1.260000	2.007600e-01
1.270000	2.165240e-01
1.280000	2.339510e-01
1.290000	2.530410e-01
1.300000	2.737950e-01
1.310000	2.948090e-01
1.320000	3.181880e-01
1.330000	3.439310e-01
1.340000	3.720400e-01
1.350000	4.025140e-01
1.360000	4.336520e-01
1.370000	4.680060e-01
1.380000	5.055740e-01
1.390000	5.463560e-01
1.400000	5.903530e-01
1.410000	6.358310e-01
1.420000	6.853900e-01
1.430000	7.390300e-01
1.440000	7.967530e-01
1.450000	8.585580e-01
1.460000	9.232340e-01
1.470000	9.925970e-01
1.480000	1.066650e+00
1.490000	1.145380e+00
1.500000	1.228810e+00
1.510000	1.317010e+00
1.520000	1.409850e+00
1.530000	1.507340e+00
1.540000	1.609470e+00
1.550000	1.716240e+00
1.560000	1.829820e+00
1.570000	1.946960e+00
1.580000	2.067660e+00
1.590000	2.191910e+00
1.600000	2.319720e+00
1.610000	2.455420e+00
1.620000	2.592510e+00
1.630000	2.731000e+00
1.640000	2.870870e+00
1.650000	3.012140e+00
1.660000	3.160550e+00
1.670000	3.307470e+00
1.680000	3.452910e+00
1.690000	3.596870e+00
1.700000	3.739340e+00
1.710000	3.885830e+00
1.720000	4.028090e+00
1.730000	4.166100e+00
1.740000	4.299870e+00
1.750000	4.429400e+00
1.760000	4.558580e+00
1.770000	4.681580e+00
1.780000	4.798390e+00
1.790000	4.909010e+00
1.800000	5.013450e+00
1.810000	5.113160e+00
1.820000	5.205950e+00
1.830000	5.291840e+00
1.840000	5.370830e+00
1.850000	5.442910e+00
1.860000	5.507310e+00
1.870000	5.565200e+00
1.880000	5.616560e+00
1.890000	5.661400e+00
1.900000	5.699720e+00
1.910000	5.729430e+00
1.920000	5.753660e+00
1.930000	5.772410e+00
1.940000	5.785690e+00
1.950000	5.793480e+00
1.960000	5.793200e+00
1.970000	5.788730e+00
1.980000	5.780090e+00
1.990000	5.767270e+00
2.000000	5.750280e+00
2.010000	5.726560e+00
2.020000	5.699940e+00
2.030000	5.670410e+00
2.040000	5.637980e+00
2.050000	5.602640e+00
2.060000	5.562260e+00
2.070000	5.520040e+00
2.080000	5.475990e+00
2.090000	5.430110e+00
2.100000	5.382400e+00
2.110000	5.331180e+00
2.120000	5.278970e+00
2.130000	5.225770e+00
2.140000	5.171590e+00
2.150000	5.116420e+00
2.160000	5.059040e+00
2.170000	5.001280e+00
2.180000	4.943160e+00
2.190000	4.884660e+00
2.200000	4.825800e+00
2.210000	4.765700e+00
2.220000	4.705660e+00
2.230000	4.645700e+00
2.240000	4.585800e+00
2.250000	4.525980e+00
2.260000	4.465640e+00
2.270000	4.405660e+00
2.280000	4.346060e+00
2.290000	4.286810e+00
2.300000	4.227940e+00
2.310000	4.169040e+00
2.320000	4.110700e+00
2.330000	4.052920e+00
2.340000	3.995700e+00
2.350000	3.939040e+00
2.360000	3.882710e+00
2.370000	3.827050e+00
2.380000	3.772070e+00
2.390000	3.717760e+00
2.400000	3.664120e+00
2.410000	3.611040e+00
2.420000	3.558700e+00
2.430000	3.507090e+00
2.440000	3.456210e+00
2.450000	3.406070e+00
2.460000	3.356610e+00
2.470000	3.307920e+00
2.480000	3.259980e+00
2.490000	3.212810e+00
2.500000	3.166390e+00
2.510000	3.120750e+00
2.520000	3.075860e+00
2.530000	3.031730e+00
2.540000	2.988360e+00
2.550000	2.945740e+00
2.560000	2.903920e+00
2.570000	2.862840e+00
2.580000	2.822490e+00
2.590000	2.782890e+00
2.600000	2.744010e+00
2.610000	2.705950e+00
2.620000	2.668590e+00
2.630000	2.631930e+00
2.640000	2.595970e+00
2.650000	2.560710e+00
2.660000	2.526230e+00
2.670000	2.492420e+00
2.680000	2.459260e+00
2.690000	2.426770e+00
2.700000	2.394940e+00
2.710000	2.363860e+00
2.720000	2.333390e+00
2.730000	2.303540e+00
2.740000	2.274310e+00
2.750000	2.245680e+00
2.760000	2.217800e+00
2.770000	2.190460e+00
2.780000	2.163680e+00
2.790000	2.137450e+00
2.800000	2.111770e+00
2.810000	2.086720e+00
2.820000	2.062190e+00
2.830000	2.038170e+00
2.840000	2.014660e+00
2.850000	1.991660e+00
2.860000	1.969300e+00
2.870000	1.947390e+00
2.880000	1.925920e+00
2.890000	1.904910e+00
2.900000	1.884340e+00
2.910000	1.864320e+00
2.920000	1.844700e+00
2.930000	1.825480e+00
2.940000	1.806650e+00
2.950000	1.788220e+00
2.960000	1.770290e+00
2.970000	1.752710e+00
2.980000	1.735460e+00
2.990000	1.718570e+00
3.000000	1.702010e+00
3.010000	1.685890e+00
3.020000	1.670070e+00
3.030000	1.654540e+00
3.040000	1.639310e+00
3.050000	1.624360e+00
3.060000	1.609810e+00
3.070000	1.595500e+00
3.080000	1.581430e+00
3.090000	1.567610e+00
3.100000	1.554030e+00
3.110000	1.540770e+00
3.120000	1.527720e+00
3.130000	1.514870e+00
3.140000	1.502220e+00
3.150000	1.489780e+00
3.160000	1.477610e+00
3.170000	1.465610e+00
3.180000	1.453770e+00
3.190000	1.442090e+00
3.200000	1.430580e+00
3.210000	1.419290e+00
3.220000	1.408140e+00
3.230000	1.397110e+00
3.240000	1.386210e+00
3.250000	1.375440e+00
3.260000	1.364850e+00
3.270000	1.354370e+00
3.280000	1.343980e+00
3.290000	1.333700e+00
3.300000	1.323520e+00
3.310000	1.313490e+00
3.320000	1.303540e+00
3.330000	1.293660e+00
3.340000	1.283870e+00
3.350000	1.274150e+00
3.360000	1.264540e+00
3.370000	1.254990e+00
3.380000	1.245500e+00
3.390000	1.236080e+00
3.400000	1.226710e+00
3.410000	1.217430e+00
3.420000	1.208200e+00
3.430000	1.199020e+00
3.440000	1.189870e+00
3.450000	1.180770e+00
3.460000	1.171740e+00
3.470000	1.162730e+00
3.480000	1.153760e+00
3.490000	1.144830e+00
3.500000	1.135930e+00
3.510000	1.127070e+00
3.520000	1.118240e+00
3.530000	1.109440e+00
3.540000	1.100660e+00
3.550000	1.091920e+00
3.560000	1.083220e+00
3.570000	1.074530e+00
3.580000	1.065870e+00
3.590000	1.057240e+00
3.600000	1.048620e+00
3.610000	1.040030e+00
3.620000	1.031460e+00
3.630000	1.022910e+00
3.640000	1.014380e+00
3.650000	1.005880e+00
3.660000	9.973960e-01
3.670000	9.889360e-01
3.680000	9.804970e-01
3.690000	9.720800e-01
3.700000	9.636830e-01
3.710000	9.553050e-01
3.720000	9.469490e-01
3.730000	9.386160e-01
3.740000	9.303050e-01
3.750000	9.220170e-01
3.760000	9.137490e-01
3.770000	9.055050e-01
3.780000	8.972840e-01
3.790000	8.890860e-01
3.800000	8.809110e-01
3.810000	8.727560e-01
3.820000	8.646260e-01
3.830000	8.565210e-01
3.840000	8.484420e-01
3.850000	8.403880e-01
3.860000	8.323530e-01
3.870000	8.243480e-01
3.880000	8.163700e-01
3.890000	8.084210e-01
3.900000	8.005000e-01
3.910000	7.926030e-01
3.920000	7.847370e-01
3.930000	7.769020e-01
3.940000	7.690970e-01
3.950000	7.613240e-01
3.960000	7.535750e-01
3.970000	7.458600e-01
3.980000	7.381790e-01
3.990000	7.305330e-01
4.000000	7.229200e-01
4.010000	7.153360e-01
4.020000	7.077890e-01
4.030000	7.002780e-01
4.040000	6.928030e-01
4.050000	6.853660e-01
4.060000	6.779580e-01
4.070000	6.705900e-01
4.080000	6.632620e-01
4.090000	6.559730e-01
4.100000	6.487230e-01
4.110000	6.415070e-01
4.120000	6.343330e-01
4.130000	6.272010e-01
4.140000	6.201110e-01
4.150000	6.130620e-01
4.160000	6.060520e-01
4.170000	5.990850e-01
4.180000	5.921620e-01
4.190000	5.852810e-01
4.200000	5.784450e-01
4.210000	5.716510e-01
4.220000	5.649010e-01
4.230000	5.581950e-01
4.240000	5.515320e-01
4.250000	5.449120e-01
4.260000	5.383150e-01
4.270000	5.317720e-01
4.280000	5.252830e-01
4.290000	5.188470e-01
4.300000	5.124650e-01
4.310000	5.061540e-01
4.320000	4.998880e-01
4.330000	4.936670e-01
4.340000	4.874900e-01
4.350000	4.813580e-01
4.360000	4.752600e-01
4.370000	4.692110e-01
4.380000	4.632130e-01
4.390000	4.572650e-01
4.400000	4.513670e-01
4.410000	4.455180e-01
4.420000	4.397190e-01
4.430000	4.339710e-01
4.440000	4.282740e-01
4.450000	4.226270e-01
4.460000	4.170290e-01
4.470000	4.114820e-01
4.480000	4.059860e-01
4.490000	4.005410e-01
4.500000	3.951470e-01
4.510000	3.898040e-01
4.520000	3.845110e-01
4.530000	3.792700e-01
4.540000	3.740790e-01
4.550000	3.689390e-01
4.560000	3.638500e-01
4.570000	3.588110e-01
4.580000	3.538240e-01
4.590000	3.488870e-01
4.600000	3.440010e-01
4.610000	3.391670e-01
4.620000	3.343830e-01
4.630000	3.296490e-01
4.640000	3.249660e-01
4.650000	3.203320e-01
4.660000	3.157490e-01
4.670000	3.112150e-01
4.680000	3.067310e-01
4.690000	3.022970e-01
4.700000	2.979110e-01
4.710000	2.935780e-01
4.720000	2.892920e-01
4.730000	2.850550e-01
4.740000	2.808670e-01
4.750000	2.767260e-01
4.760000	2.726350e-01
4.770000	2.685920e-01
4.780000	2.645970e-01
4.790000	2.606480e-01
4.800000	2.567470e-01
4.810000	2.528980e-01
4.820000	2.490940e-01
4.830000	2.453350e-01
4.840000	2.416220e-01
4.850000	2.379550e-01
4.860000	2.343370e-01
4.870000	2.307630e-01
4.880000	2.272330e-01
4.890000	2.237460e-01
4.900000	2.203040e-01
4.910000	2.169080e-01
4.920000	2.135550e-01
4.930000	2.102450e-01
4.940000	2.069780e-01
4.950000	2.037540e-01
4.960000	2.005780e-01
4.970000	1.974430e-01
4.980000	1.943490e-01
4.990000	1.912960e-01
5.000000	1.882840e-01
5.010000	1.853180e-01
5.020000	1.823910e-01
5.030000	1.795030e-01
5.040000	1.766530e-01
5.050000	1.738420e-01
5.060000	1.710700e-01
5.070000	1.683370e-01
5.080000	1.656410e-01
5.090000	1.629840e-01
5.100000	1.603660e-01
5.110000	1.577880e-01
5.120000	1.552470e-01
5.130000	1.527430e-01
5.140000	1.502760e-01
5.150000	1.478460e-01
5.160000	1.454670e-01
5.170000	1.431180e-01
5.180000	1.407980e-01
5.190000	1.385080e-01
5.200000	1.362460e-01
5.210000	1.340040e-01
5.220000	1.317970e-01
5.230000	1.296230e-01
5.240000	1.274840e-01
5.250000	1.253780e-01
5.260000	1.233170e-01
5.270000	1.212850e-01
5.280000	1.192820e-01
5.290000	1.173080e-01
5.300000	1.153630e-01
5.310000	1.134480e-01
5.320000	1.115610e-01
5.330000	1.097030e-01
5.340000	1.078740e-01
5.350000	1.060730e-01
5.360000	1.043020e-01
5.370000	1.025590e-01
5.380000	1.008430e-01
5.390000	9.915500e-02
5.400000	9.749390e-02
5.410000	9.586760e-02
5.420000	9.426490e-02
5.430000	9.268570e-02
5.440000	9.113010e-02
5.450000	8.959810e-02
5.460000	8.809210e-02
5.470000	8.660840e-02
5.480000	8.514720e-02
5.490000	8.370840e-02
5.500000	8.229200e-02
5.510000	8.089810e-02
5.520000	7.952660e-02
5.530000	7.817750e-02
5.540000	7.685080e-02
5.550000	7.554660e-02
5.560000	7.427160e-02
5.570000	7.301560e-02
5.580000	7.177860e-02
5.590000	7.056050e-02
5.600000	6.936150e-02
5.610000	6.818140e-02
5.620000	6.702030e-02
5.630000	6.587810e-02
5.640000	6.475490e-02
5.650000	6.365070e-02
5.660000	6.256970e-02
5.670000	6.150560e-02
5.680000	6.045820e-02
5.690000	5.942750e-02
5.700000	5.841370e-02
5.710000	5.741850e-02
5.720000	5.643910e-02
5.730000	5.547560e-02
5.740000	5.452790e-02
5.750000	5.359600e-02
5.760000	5.268260e-02
5.770000	5.178370e-02
5.780000	5.089930e-02
5.790000	5.002940e-02
5.800000	4.917390e-02
5.810000	4.833440e-02
5.820000	4.750870e-02
5.830000	4.669670e-02
5.840000	4.589840e-02
5.850000	4.511380e-02
5.860000	4.434590e-02
5.870000	4.359030e-02
5.880000	4.284690e-02
5.890000	4.211580e-02
5.900000	4.139700e-02
5.910000	4.069210e-02
5.920000	3.999860e-02
5.930000	3.931660e-02
5.940000	3.864600e-02
5.950000	3.798690e-02
5.960000	3.734130e-02
5.970000	3.670610e-02
5.980000	3.608130e-02
5.990000	3.546690e-02
6.000000	3.486280e-02
6.010000	3.426990e-02
6.020000	3.368700e-02
6.030000	3.311410e-02
6.040000	3.255130e-02
6.050000	3.199860e-02
6.060000	3.145850e-02
6.070000	3.092710e-02
6.080000	3.040450e-02
6.090000	2.989060e-02
6.100000	2.938550e-02
6.110000	2.889040e-02
6.120000	2.840340e-02
6.130000	2.792460e-02
6.140000	2.745380e-02
6.150000	2.699120e-02
6.160000	2.653800e-02
6.170000	2.609230e-02
6.180000	2.565400e-02
6.190000	2.522310e-02
6.200000	2.479970e-02
6.210000	2.438500e-02
6.220000	2.397710e-02
6.230000	2.357610e-02
6.240000	2.318180e-02
6.250000	2.279440e-02
6.260000	2.241490e-02
6.270000	2.204160e-02
6.280000	2.167460e-02
6.290000	2.131390e-02
6.300000	2.095950e-02
6.310000	2.061250e-02
6.320000	2.027130e-02
6.330000	1.993570e-02
6.340000	1.960590e-02
6.350000	1.928170e-02
6.360000	1.896430e-02
6.370000	1.865210e-02
6.380000	1.834510e-02
6.390000	1.804340e-02
6.400000	1.774690e-02
6.410000	1.745670e-02
6.420000	1.717120e-02
6.430000	1.689040e-02
6.440000	1.661450e-02
6.450000	1.634320e-02
6.460000	1.607750e-02
6.470000	1.581620e-02
6.480000	1.555920e-02
6.490000	1.530650e-02
6.500000	1.505830e-02
6.510000	1.481510e-02
6.520000	1.457600e-02
6.530000	1.434080e-02
6.540000	1.410950e-02
6.550000	1.388220e-02
6.560000	1.366050e-02
6.570000	1.344200e-02
6.580000	1.322650e-02
6.590000	1.301410e-02
6.600000	1.280480e-02
6.610000	1.259730e-02
6.620000	1.239350e-02
6.630000	1.219340e-02
6.640000	1.199690e-02
6.650000	1.180410e-02
6.660000	1.161570e-02
6.670000	1.143060e-02
6.680000	1.124890e-02
6.690000	1.107040e-02
6.700000	1.089530e-02
6.710000	1.072370e-02
6.720000	1.055540e-02
6.730000	1.039030e-02
6.740000	1.022830e-02
6.750000	1.006960e-02
6.760000	9.915580e-03
6.770000	9.764020e-03
6.780000	9.614950e-03
6.790000	9.468360e-03
6.800000	9.324270e-03
6.810000	9.182880e-03
6.820000	9.043870e-03
6.830000	8.907250e-03
6.840000	8.773010e-03
6.850000	8.641160e-03
6.860000	8.512220e-03
6.870000	8.385400e-03
6.880000	8.260700e-03
6.890000	8.138120e-03
6.900000	8.017650e-03
6.910000	7.899680e-03
6.920000	7.783640e-03
6.930000	7.669530e-03
6.940000	7.557340e-03
6.950000	7.447090e-03
6.960000	7.339030e-03
6.970000	7.232760e-03
6.980000	7.128290e-03
6.990000	7.025600e-03
7.000000	6.924720e-03
7.010000	6.826050e-03
7.020000	6.728960e-03
7.030000	6.633450e-03
7.040000	6.539510e-03
7.050000	6.447160e-03
7.060000	6.356640e-03
7.070000	6.267570e-03
7.080000	6.179950e-03
7.090000	6.093760e-03
7.100000	6.009030e-03
7.110000	5.925790e-03
7.120000	5.843970e-03
7.130000	5.763560e-03
7.140000	5.684570e-03
7.150000	5.606990e-03
7.160000	5.531160e-03
7.170000	5.456580e-03
7.180000	5.383250e-03
7.190000	5.311160e-03
7.200000	5.240320e-03
7.210000	5.171060e-03
7.220000	5.102880e-03
7.230000	5.035780e-03
7.240000	4.969760e-03
7.250000	4.904810e-03
7.260000	4.841060e-03
7.270000	4.778330e-03
7.280000	4.716620e-03
7.290000	4.655930e-03
7.300000	4.596250e-03
7.310000	4.537660e-03
7.320000	4.480060e-03
7.330000	4.423450e-03
7.340000	4.367830e-03
7.350000	4.313190e-03
7.360000	4.259800e-03
7.370000	4.207270e-03
7.380000	4.155600e-03
7.390000	4.104800e-03
7.400000	4.054860e-03
7.410000	4.006010e-03
7.420000	3.957920e-03
7.430000	3.910570e-03
7.440000	3.863980e-03
7.450000	3.818140e-03
7.460000	3.773080e-03
7.470000	3.728760e-03
7.480000	3.685180e-03
7.490000	3.642340e-03
7.500000	3.600230e-03
7.510000	3.558970e-03
7.520000	3.518390e-03
7.530000	3.478500e-03
7.540000	3.439280e-03
7.550000	3.400740e-03
7.560000	3.363090e-03
7.570000	3.326010e-03
7.580000	3.289510e-03
7.590000	3.253580e-03
7.600000	3.218230e-03
7.610000	3.183520e-03
7.620000	3.149360e-03
7.630000	3.115730e-03
7.640000	3.082660e-03
7.650000	3.050130e-03
7.660000	3.018230e-03
7.670000	2.986840e-03
7.680000	2.955950e-03
7.690000	2.925570e-03
7.700000	2.895690e-03
7.710000	2.866430e-03
7.720000	2.837610e-03
7.730000	2.809250e-03
7.740000	2.781340e-03
7.750000	2.753880e-03
7.760000	2.726950e-03
7.770000	2.700430e-03
7.780000	2.674320e-03
7.790000	2.648610e-03
7.800000	2.623310e-03
7.810000	2.598460e-03
7.820000	2.574000e-03
7.830000	2.549910e-03
7.840000	2.526210e-03
7.850000	2.502900e-03
7.860000	2.480070e-03
7.870000	2.457570e-03
7.880000	2.435400e-03
7.890000	2.413560e-03
7.900000	2.392050e-03
7.910000	2.370950e-03
7.920000	2.350130e-03
7.930000	2.329610e-03
7.940000	2.309370e-03
7.950000	2.289410e-03
7.960000	2.269800e-03
7.970000	2.250440e-03
7.980000	2.231340e-03
7.990000	2.212510e-03
8.000000	2.193930e-03


==> anc/Fig4_WLC_cg_imag_T352.txt <==
# E(GeV)	-Im_Tmatrix(GeV^-2)
0.000000	3.600630e-04
0.010000	3.742900e-04
0.020000	3.885170e-04
0.030000	4.027440e-04
0.040000	4.169710e-04
0.050000	4.311980e-04
0.060000	4.515090e-04
0.070000	4.731170e-04
0.080000	4.960210e-04
0.090000	5.202220e-04
0.100000	5.457200e-04
0.110000	5.719090e-04
0.120000	5.996970e-04
0.130000	6.290840e-04
0.140000	6.600700e-04
0.150000	6.926560e-04
0.160000	7.257410e-04
0.170000	7.609750e-04
0.180000	7.983580e-04
0.190000	8.378890e-04
0.200000	8.795700e-04
0.210000	9.224040e-04
0.220000	9.678840e-04
0.230000	1.016010e-03
0.240000	1.066780e-03
0.250000	1.120200e-03
0.260000	1.176000e-03
0.270000	1.234570e-03
0.280000	1.295930e-03
0.290000	1.360080e-03
0.300000	1.427000e-03
0.310000	1.493360e-03
0.320000	1.564170e-03
0.330000	1.639450e-03
0.340000	1.719190e-03
0.350000	1.803400e-03
0.360000	1.889980e-03
0.370000	1.982060e-03
0.380000	2.079650e-03
0.390000	2.182750e-03
0.400000	2.291350e-03
0.410000	2.402030e-03
0.420000	2.519920e-03
0.430000	2.645050e-03
0.440000	2.777400e-03
0.450000	2.916970e-03
0.460000	3.058170e-03
0.470000	3.209400e-03
0.480000	3.370650e-03
0.490000	3.541930e-03
0.500000	3.723230e-03
0.510000	3.907600e-03
0.520000	4.105470e-03
0.530000	4.316840e-03
0.540000	4.541710e-03
0.550000	4.780090e-03
0.560000	5.022450e-03
0.570000	5.283070e-03
0.580000	5.561950e-03
0.590000	5.859080e-03
0.600000	6.174480e-03
0.610000	6.493170e-03
0.620000	6.837600e-03
0.630000	7.207770e-03
0.640000	7.603670e-03
0.650000	8.025320e-03
0.660000	8.453210e-03
0.670000	8.916590e-03
0.680000	9.415450e-03
0.690000	9.949790e-03
0.700000	1.051960e-02
0.710000	1.109460e-02
0.720000	1.172030e-02
0.730000	1.239650e-02
0.740000	1.312340e-02
0.750000	1.390100e-02
0.760000	1.468880e-02
0.770000	1.554740e-02
0.780000	1.647690e-02
0.790000	1.747710e-02
0.800000	1.854820e-02
0.810000	1.963140e-02
0.820000	2.081480e-02
0.830000	2.209830e-02
0.840000	2.348210e-02
0.850000	2.496610e-02
0.860000	2.644480e-02
0.870000	2.807640e-02
0.880000	2.986090e-02
0.890000	3.179840e-02
0.900000	3.388880e-02
0.910000	3.600970e-02
0.920000	3.834480e-02
0.930000	4.089400e-02
0.940000	4.365740e-02
0.950000	4.663490e-02
0.960000	4.960690e-02
0.970000	5.290290e-02
0.980000	5.652300e-02
0.990000	6.046720e-02
1.000000	6.473540e-02
1.010000	6.902920e-02
1.020000	7.379630e-02
1.030000	7.903670e-02
1.040000	8.475040e-02
1.050000	9.093730e-02
1.060000	9.714210e-02
1.070000	1.040480e-01
1.080000	1.116550e-01
1.090000	1.199630e-01
1.100000	1.289720e-01
1.110000	1.380720e-01
1.120000	1.481780e-01
1.130000	1.592900e-01
1.140000	1.714080e-01
1.150000	1.845330e-01
1.160000	1.979040e-01
1.170000	2.126610e-01
1.180000	2.288040e-01
1.190000	2.463330e-01
1.200000	2.652470e-01
1.210000	2.846840e-01
1.220000	3.059380e-01
1.230000	3.290090e-01
1.240000	3.538970e-01
1.250000	3.806020e-01
1.260000	4.084620e-01
1.270000	4.384700e-01
1.280000	4.706260e-01
1.290000	5.049290e-01
1.300000	5.413790e-01
1.310000	5.798100e-01
1.320000	6.204730e-01
1.330000	6.633660e-01
1.340000	7.084910e-01
1.350000	7.558470e-01
1.360000	8.060770e-01
1.370000	8.582170e-01
1.380000	9.122670e-01
1.390000	9.682270e-01
1.400000	1.026100e+00
1.410000	1.087460e+00
1.420000	1.149940e+00
1.430000	1.213540e+00
1.440000	1.278260e+00
1.450000	1.344100e+00
1.460000	1.413140e+00
1.470000	1.482270e+00
1.480000	1.551470e+00
1.490000	1.620760e+00
1.500000	1.690130e+00
1.510000	1.761760e+00
1.520000	1.832380e+00
1.530000	1.902000e+00
1.540000	1.970610e+00
1.550000	2.038210e+00
1.560000	2.106530e+00
1.570000	2.172980e+00
1.580000	2.237560e+00
1.590000	2.300280e+00
1.600000	2.361130e+00
1.610000	2.421110e+00
1.620000	2.478730e+00
1.630000	2.533980e+00
1.640000	2.586870e+00
1.650000	2.637400e+00
1.660000	2.685890e+00
1.670000	2.731850e+00
1.680000	2.775290e+00
1.690000	2.816210e+00
1.700000	2.854600e+00
1.710000	2.890240e+00
1.720000	2.923480e+00
1.730000	2.954310e+00
1.740000	2.982730e+00
1.750000	3.008750e+00
1.760000	3.031790e+00
1.770000	3.052710e+00
1.780000	3.071510e+00
1.790000	3.088200e+00
1.800000	3.102760e+00
1.810000	3.114500e+00
1.820000	3.124470e+00
1.830000	3.132670e+00
1.840000	3.139100e+00
1.850000	3.143760e+00
1.860000	3.145950e+00
1.870000	3.146720e+00
1.880000	3.146080e+00
1.890000	3.144020e+00
1.900000	3.140540e+00
1.910000	3.134980e+00
1.920000	3.128340e+00
1.930000	3.120620e+00
1.940000	3.111810e+00
1.950000	3.101930e+00
1.960000	3.090390e+00
1.970000	3.078050e+00
1.980000	3.064920e+00
1.990000	3.050990e+00
2.000000	3.036260e+00
2.010000	3.020250e+00
2.020000	3.003690e+00
2.030000	2.986570e+00
2.040000	2.968880e+00
2.050000	2.950640e+00
2.060000	2.931450e+00
2.070000	2.911890e+00
2.080000	2.891960e+00
2.090000	2.871660e+00
2.100000	2.850990e+00
2.110000	2.829640e+00
2.120000	2.808080e+00
2.130000	2.786290e+00
2.140000	2.764290e+00
2.150000	2.742080e+00
2.160000	2.719410e+00
2.170000	2.696640e+00
2.180000	2.673770e+00
2.190000	2.650800e+00
2.200000	2.627720e+00
2.210000	2.604390e+00
2.220000	2.581030e+00
2.230000	2.557640e+00
2.240000	2.534230e+00
2.250000	2.510800e+00
2.260000	2.487160e+00
2.270000	2.463580e+00
2.280000	2.440070e+00
2.290000	2.416630e+00
2.300000	2.393250e+00
2.310000	2.369890e+00
2.320000	2.346620e+00
2.330000	2.323450e+00
2.340000	2.300360e+00
2.350000	2.277370e+00
2.360000	2.254380e+00
2.370000	2.231530e+00
2.380000	2.208820e+00
2.390000	2.186250e+00
2.400000	2.163810e+00
2.410000	2.141470e+00
2.420000	2.119280e+00
2.430000	2.097270e+00
2.440000	2.075410e+00
2.450000	2.053720e+00
2.460000	2.032150e+00
2.470000	2.010770e+00
2.480000	1.989570e+00
2.490000	1.968560e+00
2.500000	1.947740e+00
2.510000	1.927070e+00
2.520000	1.906600e+00
2.530000	1.886330e+00
2.540000	1.866260e+00
2.550000	1.846390e+00
2.560000	1.826690e+00
2.570000	1.807210e+00
2.580000	1.787930e+00
2.590000	1.768850e+00
2.600000	1.749990e+00
2.610000	1.731320e+00
2.620000	1.712870e+00
2.630000	1.694620e+00
2.640000	1.676590e+00
2.650000	1.658760e+00
2.660000	1.641140e+00
2.670000	1.623730e+00
2.680000	1.606540e+00
2.690000	1.589550e+00
2.700000	1.572780e+00
2.710000	1.556220e+00
2.720000	1.539880e+00
2.730000	1.523740e+00
2.740000	1.507800e+00
2.750000	1.492080e+00
2.760000	1.476560e+00
2.770000	1.461260e+00
2.780000	1.446150e+00
2.790000	1.431240e+00
2.800000	1.416540e+00
2.810000	1.402050e+00
2.820000	1.387750e+00
2.830000	1.373650e+00
2.840000	1.359750e+00
2.850000	1.346040e+00
2.860000	1.332550e+00
2.870000	1.319250e+00
2.880000	1.306130e+00
2.890000	1.293190e+00
2.900000	1.280440e+00
2.910000	1.267890e+00
2.920000	1.255520e+00
2.930000	1.243320e+00
2.940000	1.231300e+00
2.950000	1.219450e+00
2.960000	1.207810e+00
2.970000	1.196320e+00
2.980000	1.185000e+00
2.990000	1.173850e+00
3.000000	1.162850e+00
3.010000	1.152050e+00
3.020000	1.141400e+00
3.030000	1.130900e+00
3.040000	1.120550e+00
3.050000	1.110350e+00
3.060000	1.100330e+00
3.070000	1.090440e+00
3.080000	1.080700e+00
3.090000	1.071090e+00
3.100000	1.061620e+00
3.110000	1.052320e+00
3.120000	1.043140e+00
3.130000	1.034090e+00
3.140000	1.025160e+00
3.150000	1.016370e+00
3.160000	1.007720e+00
3.170000	9.991870e-01
3.180000	9.907690e-01
3.190000	9.824660e-01
3.200000	9.742760e-01
3.210000	9.662270e-01
3.220000	9.582790e-01
3.230000	9.504320e-01
3.240000	9.426850e-01
3.250000	9.350390e-01
3.260000	9.275130e-01
3.270000	9.200780e-01
3.280000	9.127330e-01
3.290000	9.054790e-01
3.300000	8.983150e-01
3.310000	8.912650e-01
3.320000	8.842930e-01
3.330000	8.774000e-01
3.340000	8.705870e-01
3.350000	8.638520e-01
3.360000	8.572170e-01
3.370000	8.506500e-01
3.380000	8.441520e-01
3.390000	8.377220e-01
3.400000	8.313610e-01
3.410000	8.250860e-01
3.420000	8.188700e-01
3.430000	8.127140e-01
3.440000	8.066170e-01
3.450000	8.005800e-01
3.460000	7.946180e-01
3.470000	7.887080e-01
3.480000	7.828490e-01
3.490000	7.770420e-01
3.500000	7.712870e-01
3.510000	7.656000e-01
3.520000	7.599560e-01
3.530000	7.543560e-01
3.540000	7.488000e-01
3.550000	7.432880e-01
3.560000	7.378310e-01
3.570000	7.324120e-01
3.580000	7.270320e-01
3.590000	7.216900e-01
3.600000	7.163870e-01
3.610000	7.111330e-01
3.620000	7.059120e-01
3.630000	7.007230e-01
3.640000	6.955680e-01
3.650000	6.904450e-01
3.660000	6.853630e-01
3.670000	6.803090e-01
3.680000	6.752850e-01
3.690000	6.702890e-01
3.700000	6.653220e-01
3.710000	6.603910e-01
3.720000	6.554850e-01
3.730000	6.506040e-01
3.740000	6.457490e-01
3.750000	6.409200e-01
3.760000	6.361190e-01
3.770000	6.313420e-01
3.780000	6.265880e-01
3.790000	6.218580e-01
3.800000	6.171510e-01
3.810000	6.124760e-01
3.820000	6.078200e-01
3.830000	6.031840e-01
3.840000	5.985680e-01
3.850000	5.939720e-01
3.860000	5.893970e-01
3.870000	5.848410e-01
3.880000	5.803040e-01
3.890000	5.757880e-01
3.900000	5.712910e-01
3.910000	5.668160e-01
3.920000	5.623600e-01
3.930000	5.579220e-01
3.940000	5.535020e-01
3.950000	5.491010e-01
3.960000	5.447200e-01
3.970000	5.403560e-01
3.980000	5.360090e-01
3.990000	5.316800e-01
4.000000	5.273680e-01
4.010000	5.230730e-01
4.020000	5.187950e-01
4.030000	5.145350e-01
4.040000	5.102940e-01
4.050000	5.060700e-01
4.060000	5.018670e-01
4.070000	4.976810e-01
4.080000	4.935110e-01
4.090000	4.893570e-01
4.100000	4.852200e-01
4.110000	4.810950e-01
4.120000	4.769890e-01
4.130000	4.729010e-01
4.140000	4.688310e-01
4.150000	4.647800e-01
4.160000	4.607510e-01
4.170000	4.567380e-01
4.180000	4.527430e-01
4.190000	4.487630e-01
4.200000	4.448010e-01
4.210000	4.408520e-01
4.220000	4.369220e-01
4.230000	4.330100e-01
4.240000	4.291160e-01
4.250000	4.252400e-01
4.260000	4.213820e-01
4.270000	4.175430e-01
4.280000	4.137220e-01
4.290000	4.099190e-01
4.300000	4.061350e-01
4.310000	4.023680e-01
4.320000	3.986210e-01
4.330000	3.948920e-01
4.340000	3.911820e-01
4.350000	3.874920e-01
4.360000	3.838190e-01
4.370000	3.801660e-01
4.380000	3.765330e-01
4.390000	3.729180e-01
4.400000	3.693230e-01
4.410000	3.657460e-01
4.420000	3.621890e-01
4.430000	3.586520e-01
4.440000	3.551330e-01
4.450000	3.516340e-01
4.460000	3.481520e-01
4.470000	3.446910e-01
4.480000	3.412500e-01
4.490000	3.378290e-01
4.500000	3.344280e-01
4.510000	3.310470e-01
4.520000	3.276870e-01
4.530000	3.243480e-01
4.540000	3.210290e-01
4.550000	3.177310e-01
4.560000	3.144530e-01
4.570000	3.111950e-01
4.580000	3.079590e-01
4.590000	3.047440e-01
4.600000	3.015510e-01
4.610000	2.983780e-01
4.620000	2.952260e-01
4.630000	2.920960e-01
4.640000	2.889870e-01
4.650000	2.858990e-01
4.660000	2.828320e-01
4.670000	2.797870e-01
4.680000	2.767630e-01
4.690000	2.737600e-01
4.700000	2.707790e-01
4.710000	2.678180e-01
4.720000	2.648780e-01
4.730000	2.619610e-01
4.740000	2.590660e-01
4.750000	2.561920e-01
4.760000	2.533410e-01
4.770000	2.505120e-01
4.780000	2.477040e-01
4.790000	2.449190e-01
4.800000	2.421550e-01
4.810000	2.394120e-01
4.820000	2.366920e-01
4.830000	2.339930e-01
4.840000	2.313160e-01
4.850000	2.286610e-01
4.860000	2.260280e-01
4.870000	2.234160e-01
4.880000	2.208250e-01
4.890000	2.182570e-01
4.900000	2.157100e-01
4.910000	2.131850e-01
4.920000	2.106810e-01
4.930000	2.081990e-01
4.940000	2.057390e-01
4.950000	2.033000e-01
4.960000	2.008830e-01
4.970000	1.984880e-01
4.980000	1.961140e-01
4.990000	1.937610e-01
5.000000	1.914310e-01
5.010000	1.891220e-01
5.020000	1.868340e-01
5.030000	1.845680e-01
5.040000	1.823220e-01
5.050000	1.800980e-01
5.060000	1.778950e-01
5.070000	1.757130e-01
5.080000	1.735510e-01
5.090000	1.714110e-01
5.100000	1.692910e-01
5.110000	1.671920e-01
5.120000	1.651140e-01
5.130000	1.630560e-01
5.140000	1.610180e-01
5.150000	1.590010e-01
5.160000	1.570050e-01
5.170000	1.550290e-01
5.180000	1.530730e-01
5.190000	1.511360e-01
5.200000	1.492200e-01
5.210000	1.473240e-01
5.220000	1.454470e-01
5.230000	1.435900e-01
5.240000	1.417520e-01
5.250000	1.399340e-01
5.260000	1.381360e-01
5.270000	1.363570e-01
5.280000	1.345970e-01
5.290000	1.328560e-01
5.300000	1.311340e-01
5.310000	1.294320e-01
5.320000	1.277480e-01
5.330000	1.260830e-01
5.340000	1.244350e-01
5.350000	1.228060e-01
5.360000	1.211970e-01
5.370000	1.196050e-01
5.380000	1.180300e-01
5.390000	1.164730e-01
5.400000	1.149340e-01
5.410000	1.134130e-01
5.420000	1.119090e-01
5.430000	1.104220e-01
5.440000	1.089520e-01
5.450000	1.074990e-01
5.460000	1.060640e-01
5.470000	1.046460e-01
5.480000	1.032430e-01
5.490000	1.018580e-01
5.500000	1.004880e-01
5.510000	9.913670e-02
5.520000	9.780060e-02
5.530000	9.647990e-02
5.540000	9.517450e-02
5.550000	9.388450e-02
5.560000	9.260930e-02
5.570000	9.134970e-02
5.580000	9.010570e-02
5.590000	8.887740e-02
5.600000	8.766460e-02
5.610000	8.647080e-02
5.620000	8.529100e-02
5.630000	8.412510e-02
5.640000	8.297310e-02
5.650000	8.183520e-02
5.660000	8.071200e-02
5.670000	7.960240e-02
5.680000	7.850630e-02
5.690000	7.742380e-02
5.700000	7.635490e-02
5.710000	7.530060e-02
5.720000	7.425930e-02
5.730000	7.323100e-02
5.740000	7.221580e-02
5.750000	7.121350e-02
5.760000	7.022760e-02
5.770000	6.925300e-02
5.780000	6.828970e-02
5.790000	6.733790e-02
5.800000	6.639740e-02
5.810000	6.546450e-02
5.820000	6.454490e-02
5.830000	6.363850e-02
5.840000	6.274530e-02
5.850000	6.186540e-02
5.860000	6.100470e-02
5.870000	6.015420e-02
5.880000	5.931400e-02
5.890000	5.848390e-02
5.900000	5.766410e-02
5.910000	5.685410e-02
5.920000	5.605450e-02
5.930000	5.526540e-02
5.940000	5.448660e-02
5.950000	5.371830e-02
5.960000	5.296160e-02
5.970000	5.221480e-02
5.980000	5.147770e-02
5.990000	5.075050e-02
6.000000	5.003310e-02
6.010000	4.932690e-02
6.020000	4.862980e-02
6.030000	4.794190e-02
6.040000	4.726320e-02
6.050000	4.659360e-02
6.060000	4.593410e-02
6.070000	4.528330e-02
6.080000	4.464120e-02
6.090000	4.400790e-02
6.100000	4.338330e-02
6.110000	4.276880e-02
6.120000	4.216240e-02
6.130000	4.156400e-02
6.140000	4.097370e-02
6.150000	4.039160e-02
6.160000	3.981840e-02
6.170000	3.925280e-02
6.180000	3.869480e-02
6.190000	3.814450e-02
6.200000	3.760180e-02
6.210000	3.706770e-02
6.220000	3.654070e-02
6.230000	3.602090e-02
6.240000	3.550820e-02
6.250000	3.500260e-02
6.260000	3.450510e-02
6.270000	3.401420e-02
6.280000	3.353000e-02
6.290000	3.305250e-02
6.300000	3.258170e-02
6.310000	3.211860e-02
6.320000	3.166160e-02
6.330000	3.121080e-02
6.340000	3.076630e-02
6.350000	3.032790e-02
6.360000	2.989630e-02
6.370000	2.947050e-02
6.380000	2.905080e-02
6.390000	2.863690e-02
6.400000	2.822900e-02
6.410000	2.782790e-02
6.420000	2.743220e-02
6.430000	2.704210e-02
6.440000	2.665740e-02
6.450000	2.627820e-02
6.460000	2.590530e-02
6.470000	2.553750e-02
6.480000	2.517470e-02
6.490000	2.481700e-02
6.500000	2.446440e-02
6.510000	2.411730e-02
6.520000	2.377500e-02
6.530000	2.343750e-02
6.540000	2.310480e-02
6.550000	2.277690e-02
6.560000	2.245470e-02
6.570000	2.213680e-02
6.580000	2.182330e-02
6.590000	2.151420e-02
6.600000	2.120940e-02
6.610000	2.090930e-02
6.620000	2.061340e-02
6.630000	2.032170e-02
6.640000	2.003410e-02
6.650000	1.975070e-02
6.660000	1.947180e-02
6.670000	1.919690e-02
6.680000	1.892600e-02
6.690000	1.865900e-02
6.700000	1.839610e-02
6.710000	1.813800e-02
6.720000	1.788340e-02
6.730000	1.763240e-02
6.740000	1.738490e-02
6.750000	1.714080e-02
6.760000	1.690060e-02
6.770000	1.666370e-02
6.780000	1.643010e-02
6.790000	1.620000e-02
6.800000	1.597320e-02
6.810000	1.575020e-02
6.820000	1.553030e-02
6.830000	1.531360e-02
6.840000	1.510010e-02
6.850000	1.488980e-02
6.860000	1.468330e-02
6.870000	1.447960e-02
6.880000	1.427890e-02
6.890000	1.408100e-02
6.900000	1.388610e-02
6.910000	1.369470e-02
6.920000	1.350590e-02
6.930000	1.331970e-02
6.940000	1.313600e-02
6.950000	1.295490e-02
6.960000	1.277630e-02
6.970000	1.260030e-02
6.980000	1.242690e-02
6.990000	1.225620e-02
7.000000	1.208810e-02
7.010000	1.192350e-02
7.020000	1.176120e-02
7.030000	1.160100e-02
7.040000	1.144320e-02
7.050000	1.128760e-02
7.060000	1.113430e-02
7.070000	1.098320e-02
7.080000	1.083430e-02
7.090000	1.068760e-02
7.100000	1.054320e-02
7.110000	1.040130e-02
7.120000	1.026150e-02
7.130000	1.012370e-02
7.140000	9.987820e-03
7.150000	9.853950e-03
7.160000	9.722280e-03
7.170000	9.592500e-03
7.180000	9.464590e-03
7.190000	9.338550e-03
7.200000	9.214400e-03
7.210000	9.092400e-03
7.220000	8.972130e-03
7.230000	8.853600e-03
7.240000	8.736810e-03
7.250000	8.621760e-03
7.260000	8.508820e-03
7.270000	8.397430e-03
7.280000	8.287590e-03
7.290000	8.179300e-03
7.300000	8.072560e-03
7.310000	7.967380e-03
7.320000	7.863740e-03
7.330000	7.761660e-03
7.340000	7.661120e-03
7.350000	7.562130e-03
7.360000	7.464780e-03
7.370000	7.368930e-03
7.380000	7.274590e-03
7.390000	7.181750e-03
7.400000	7.090410e-03
7.410000	7.001160e-03
7.420000	6.913120e-03
7.430000	6.826290e-03
7.440000	6.740670e-03
7.450000	6.656260e-03
7.460000	6.573300e-03
7.470000	6.491430e-03
7.480000	6.410650e-03
7.490000	6.330960e-03
7.500000	6.252350e-03
7.510000	6.175010e-03
7.520000	6.098660e-03
7.530000	6.023320e-03
7.540000	5.948980e-03
7.550000	5.875640e-03
7.560000	5.803200e-03
7.570000	5.731820e-03
7.580000	5.661480e-03
7.590000	5.592180e-03
7.600000	5.523940e-03
7.610000	5.456910e-03
7.620000	5.390850e-03
7.630000	5.325750e-03
7.640000	5.261610e-03
7.650000	5.198430e-03
7.660000	5.136350e-03
7.670000	5.075170e-03
7.680000	5.014880e-03
7.690000	4.955480e-03
7.700000	4.896980e-03
7.710000	4.839610e-03
7.720000	4.783020e-03
7.730000	4.727200e-03
7.740000	4.672150e-03
7.750000	4.617880e-03
7.760000	4.564390e-03
7.770000	4.511670e-03
7.780000	4.459720e-03
7.790000	4.408540e-03
7.800000	4.358130e-03
7.810000	4.308680e-03
7.820000	4.259910e-03
7.830000	4.211810e-03
7.840000	4.164400e-03
7.850000	4.117660e-03
7.860000	4.071660e-03
7.870000	4.026310e-03
7.880000	3.981610e-03
7.890000	3.937570e-03
7.900000	3.894190e-03
7.910000	3.851630e-03
7.920000	3.809640e-03
7.930000	3.768220e-03
7.940000	3.727370e-03
7.950000	3.687090e-03
7.960000	3.647480e-03
7.970000	3.608380e-03
7.980000	3.569810e-03
7.990000	3.531750e-03
8.000000	3.494220e-03


==> anc/Fig4_WLC_cg_real_T195.txt <==
# E(GeV)	Re_Tmatrix(GeV^-2)
0.000000	-2.303460e+01
0.010000	-2.304680e+01
0.020000	-2.305900e+01
0.030000	-2.307120e+01
0.040000	-2.308340e+01
0.050000	-2.309560e+01
0.060000	-2.310810e+01
0.070000	-2.312070e+01
0.080000	-2.313350e+01
0.090000	-2.314630e+01
0.100000	-2.315930e+01
0.110000	-2.317240e+01
0.120000	-2.318560e+01
0.130000	-2.319890e+01
0.140000	-2.321240e+01
0.150000	-2.322590e+01
0.160000	-2.323960e+01
0.170000	-2.325340e+01
0.180000	-2.326740e+01
0.190000	-2.328150e+01
0.200000	-2.329570e+01
0.210000	-2.331010e+01
0.220000	-2.332460e+01
0.230000	-2.333930e+01
0.240000	-2.335410e+01
0.250000	-2.336900e+01
0.260000	-2.338400e+01
0.270000	-2.339930e+01
0.280000	-2.341460e+01
0.290000	-2.343010e+01
0.300000	-2.344580e+01
0.310000	-2.346160e+01
0.320000	-2.347760e+01
0.330000	-2.349380e+01
0.340000	-2.351010e+01
0.350000	-2.352660e+01
0.360000	-2.354330e+01
0.370000	-2.356010e+01
0.380000	-2.357710e+01
0.390000	-2.359430e+01
0.400000	-2.361170e+01
0.410000	-2.362920e+01
0.420000	-2.364700e+01
0.430000	-2.366490e+01
0.440000	-2.368310e+01
0.450000	-2.370140e+01
0.460000	-2.371990e+01
0.470000	-2.373870e+01
0.480000	-2.375760e+01
0.490000	-2.377680e+01
0.500000	-2.379620e+01
0.510000	-2.381570e+01
0.520000	-2.383550e+01
0.530000	-2.385550e+01
0.540000	-2.387590e+01
0.550000	-2.389640e+01
0.560000	-2.391730e+01
0.570000	-2.393840e+01
0.580000	-2.395980e+01
0.590000	-2.398130e+01
0.600000	-2.400310e+01
0.610000	-2.402500e+01
0.620000	-2.404720e+01
0.630000	-2.406960e+01
0.640000	-2.409240e+01
0.650000	-2.411550e+01
0.660000	-2.413890e+01
0.670000	-2.416260e+01
0.680000	-2.418660e+01
0.690000	-2.421100e+01
0.700000	-2.423560e+01
0.710000	-2.426050e+01
0.720000	-2.428580e+01
0.730000	-2.431140e+01
0.740000	-2.433740e+01
0.750000	-2.436370e+01
0.760000	-2.439030e+01
0.770000	-2.441730e+01
0.780000	-2.444470e+01
0.790000	-2.447250e+01
0.800000	-2.450070e+01
0.810000	-2.452920e+01
0.820000	-2.455810e+01
0.830000	-2.458750e+01
0.840000	-2.461730e+01
0.850000	-2.464760e+01
0.860000	-2.467810e+01
0.870000	-2.470920e+01
0.880000	-2.474080e+01
0.890000	-2.477290e+01
0.900000	-2.480540e+01
0.910000	-2.483840e+01
0.920000	-2.487190e+01
0.930000	-2.490600e+01
0.940000	-2.494060e+01
0.950000	-2.497580e+01
0.960000	-2.501140e+01
0.970000	-2.504770e+01
0.980000	-2.508460e+01
0.990000	-2.512210e+01
1.000000	-2.516030e+01
1.010000	-2.519890e+01
1.020000	-2.523830e+01
1.030000	-2.527840e+01
1.040000	-2.531920e+01
1.050000	-2.536080e+01
1.060000	-2.540270e+01
1.070000	-2.544560e+01
1.080000	-2.548940e+01
1.090000	-2.553410e+01
1.100000	-2.557980e+01
1.110000	-2.562670e+01
1.120000	-2.567440e+01
1.130000	-2.572290e+01
1.140000	-2.577220e+01
1.150000	-2.582220e+01
1.160000	-2.587210e+01
1.170000	-2.592320e+01
1.180000	-2.597560e+01
1.190000	-2.602930e+01
1.200000	-2.608420e+01
1.210000	-2.614030e+01
1.220000	-2.619780e+01
1.230000	-2.625660e+01
1.240000	-2.631680e+01
1.250000	-2.637830e+01
1.260000	-2.644060e+01
1.270000	-2.650460e+01
1.280000	-2.657020e+01
1.290000	-2.663750e+01
1.300000	-2.670640e+01
1.310000	-2.677620e+01
1.320000	-2.684810e+01
1.330000	-2.692200e+01
1.340000	-2.699780e+01
1.350000	-2.707560e+01
1.360000	-2.715470e+01
1.370000	-2.723610e+01
1.380000	-2.731990e+01
1.390000	-2.740610e+01
1.400000	-2.749470e+01
1.410000	-2.758450e+01
1.420000	-2.767720e+01
1.430000	-2.777290e+01
1.440000	-2.787170e+01
1.450000	-2.797340e+01
1.460000	-2.807680e+01
1.470000	-2.818390e+01
1.480000	-2.829460e+01
1.490000	-2.840900e+01
1.500000	-2.852720e+01
1.510000	-2.864700e+01
1.520000	-2.877150e+01
1.530000	-2.890070e+01
1.540000	-2.903460e+01
1.550000	-2.917310e+01
1.560000	-2.931410e+01
1.570000	-2.946080e+01
1.580000	-2.961350e+01
1.590000	-2.977190e+01
1.600000	-2.993620e+01
1.610000	-3.010300e+01
1.620000	-3.027730e+01
1.630000	-3.045910e+01
1.640000	-3.064830e+01
1.650000	-3.084510e+01
1.660000	-3.104570e+01
1.670000	-3.125550e+01
1.680000	-3.147470e+01
1.690000	-3.170330e+01
1.700000	-3.194110e+01
1.710000	-3.218350e+01
1.720000	-3.243770e+01
1.730000	-3.270350e+01
1.740000	-3.298100e+01
1.750000	-3.327030e+01
1.760000	-3.356720e+01
1.770000	-3.387790e+01
1.780000	-3.420220e+01
1.790000	-3.454030e+01
1.800000	-3.489210e+01
1.810000	-3.525580e+01
1.820000	-3.563410e+01
1.830000	-3.602690e+01
1.840000	-3.643430e+01
1.850000	-3.685630e+01
1.860000	-3.730220e+01
1.870000	-3.775800e+01
1.880000	-3.822370e+01
1.890000	-3.869930e+01
1.900000	-3.918490e+01
1.910000	-3.971740e+01
1.920000	-4.024130e+01
1.930000	-4.075670e+01
1.940000	-4.126350e+01
1.950000	-4.176180e+01
1.960000	-4.235070e+01
1.970000	-4.288140e+01
1.980000	-4.335400e+01
1.990000	-4.376840e+01
2.000000	-4.412460e+01
2.010000	-4.459980e+01
2.020000	-4.492820e+01
2.030000	-4.510980e+01
2.040000	-4.514470e+01
2.050000	-4.503280e+01
2.060000	-4.490210e+01
2.070000	-4.456060e+01
2.080000	-4.400850e+01
2.090000	-4.324560e+01
2.100000	-4.227210e+01
2.110000	-4.089120e+01
2.120000	-3.939790e+01
2.130000	-3.779230e+01
2.140000	-3.607430e+01
2.150000	-3.424410e+01
2.160000	-3.191600e+01
2.170000	-2.966830e+01
2.180000	-2.750100e+01
2.190000	-2.541410e+01
2.200000	-2.340760e+01
2.210000	-2.132930e+01
2.220000	-1.940740e+01
2.230000	-1.764210e+01
2.240000	-1.603310e+01
2.250000	-1.458060e+01
2.260000	-1.335520e+01
2.270000	-1.225090e+01
2.280000	-1.126780e+01
2.290000	-1.040580e+01
2.300000	-9.664960e+00
2.310000	-9.152270e+00
2.320000	-8.707250e+00
2.330000	-8.329910e+00
2.340000	-8.020240e+00
2.350000	-7.778250e+00
2.360000	-7.674270e+00
2.370000	-7.602790e+00
2.380000	-7.563820e+00
2.390000	-7.557350e+00
2.400000	-7.583390e+00
2.410000	-7.679620e+00
2.420000	-7.789520e+00
2.430000	-7.913070e+00
2.440000	-8.050300e+00
2.450000	-8.201180e+00
2.460000	-8.385220e+00
2.470000	-8.573190e+00
2.480000	-8.765060e+00
2.490000	-8.960860e+00
2.500000	-9.160580e+00
2.510000	-9.374210e+00
2.520000	-9.586760e+00
2.530000	-9.798240e+00
2.540000	-1.000860e+01
2.550000	-1.021800e+01
2.560000	-1.043190e+01
2.570000	-1.064200e+01
2.580000	-1.084800e+01
2.590000	-1.105020e+01
2.600000	-1.124840e+01
2.610000	-1.144590e+01
2.620000	-1.163780e+01
2.630000	-1.182420e+01
2.640000	-1.200510e+01
2.650000	-1.218050e+01
2.660000	-1.235210e+01
2.670000	-1.251730e+01
2.680000	-1.267620e+01
2.690000	-1.282870e+01
2.700000	-1.297480e+01
2.710000	-1.311510e+01
2.720000	-1.324870e+01
2.730000	-1.337580e+01
2.740000	-1.349630e+01
2.750000	-1.361010e+01
2.760000	-1.371690e+01
2.770000	-1.381730e+01
2.780000	-1.391140e+01
2.790000	-1.399910e+01
2.800000	-1.408060e+01
2.810000	-1.415430e+01
2.820000	-1.422240e+01
2.830000	-1.428490e+01
2.840000	-1.434180e+01
2.850000	-1.439300e+01
2.860000	-1.443660e+01
2.870000	-1.447560e+01
2.880000	-1.451000e+01
2.890000	-1.453970e+01
2.900000	-1.456470e+01
2.910000	-1.458290e+01
2.920000	-1.459750e+01
2.930000	-1.460860e+01
2.940000	-1.461630e+01
2.950000	-1.462040e+01
2.960000	-1.461870e+01
2.970000	-1.461470e+01
2.980000	-1.460830e+01
2.990000	-1.459960e+01
3.000000	-1.458850e+01
3.010000	-1.457300e+01
3.020000	-1.455620e+01
3.030000	-1.453800e+01
3.040000	-1.451860e+01
3.050000	-1.449780e+01
3.060000	-1.447400e+01
3.070000	-1.444970e+01
3.080000	-1.442490e+01
3.090000	-1.439970e+01
3.100000	-1.437400e+01
3.110000	-1.434660e+01
3.120000	-1.431940e+01
3.130000	-1.429230e+01
3.140000	-1.426540e+01
3.150000	-1.423870e+01
3.160000	-1.421120e+01
3.170000	-1.418440e+01
3.180000	-1.415820e+01
3.190000	-1.413250e+01
3.200000	-1.410750e+01
3.210000	-1.408260e+01
3.220000	-1.405850e+01
3.230000	-1.403520e+01
3.240000	-1.401280e+01
3.250000	-1.399120e+01
3.260000	-1.397020e+01
3.270000	-1.395020e+01
3.280000	-1.393110e+01
3.290000	-1.391290e+01
3.300000	-1.389570e+01
3.310000	-1.387940e+01
3.320000	-1.386410e+01
3.330000	-1.384970e+01
3.340000	-1.383620e+01
3.350000	-1.382370e+01
3.360000	-1.381230e+01
3.370000	-1.380170e+01
3.380000	-1.379200e+01
3.390000	-1.378330e+01
3.400000	-1.377550e+01
3.410000	-1.376870e+01
3.420000	-1.376280e+01
3.430000	-1.375770e+01
3.440000	-1.375340e+01
3.450000	-1.375000e+01
3.460000	-1.374750e+01
3.470000	-1.374590e+01
3.480000	-1.374500e+01
3.490000	-1.374480e+01
3.500000	-1.374540e+01
3.510000	-1.374700e+01
3.520000	-1.374920e+01
3.530000	-1.375210e+01
3.540000	-1.375570e+01
3.550000	-1.376000e+01
3.560000	-1.376520e+01
3.570000	-1.377090e+01
3.580000	-1.377730e+01
3.590000	-1.378430e+01
3.600000	-1.379190e+01
3.610000	-1.380030e+01
3.620000	-1.380920e+01
3.630000	-1.381870e+01
3.640000	-1.382880e+01
3.650000	-1.383940e+01
3.660000	-1.385080e+01
3.670000	-1.386260e+01
3.680000	-1.387500e+01
3.690000	-1.388790e+01
3.700000	-1.390130e+01
3.710000	-1.391530e+01
3.720000	-1.392980e+01
3.730000	-1.394470e+01
3.740000	-1.396010e+01
3.750000	-1.397600e+01
3.760000	-1.399250e+01
3.770000	-1.400940e+01
3.780000	-1.402670e+01
3.790000	-1.404440e+01
3.800000	-1.406250e+01
3.810000	-1.408120e+01
3.820000	-1.410030e+01
3.830000	-1.411970e+01
3.840000	-1.413950e+01
3.850000	-1.415970e+01
3.860000	-1.418030e+01
3.870000	-1.420120e+01
3.880000	-1.422250e+01
3.890000	-1.424410e+01
3.900000	-1.426600e+01
3.910000	-1.428830e+01
3.920000	-1.431090e+01
3.930000	-1.433380e+01
3.940000	-1.435700e+01
3.950000	-1.438040e+01
3.960000	-1.440430e+01
3.970000	-1.442830e+01
3.980000	-1.445260e+01
3.990000	-1.447710e+01
4.000000	-1.450170e+01
4.010000	-1.452670e+01
4.020000	-1.455180e+01
4.030000	-1.457720e+01
4.040000	-1.460260e+01
4.050000	-1.462830e+01
4.060000	-1.465430e+01
4.070000	-1.468030e+01
4.080000	-1.470650e+01
4.090000	-1.473280e+01
4.100000	-1.475920e+01
4.110000	-1.478590e+01
4.120000	-1.481260e+01
4.130000	-1.483930e+01
4.140000	-1.486610e+01
4.150000	-1.489290e+01
4.160000	-1.491960e+01
4.170000	-1.494650e+01
4.180000	-1.497340e+01
4.190000	-1.500040e+01
4.200000	-1.502740e+01
4.210000	-1.505490e+01
4.220000	-1.508230e+01
4.230000	-1.510960e+01
4.240000	-1.513690e+01
4.250000	-1.516420e+01
4.260000	-1.519140e+01
4.270000	-1.521850e+01
4.280000	-1.524560e+01
4.290000	-1.527270e+01
4.300000	-1.529970e+01
4.310000	-1.532680e+01
4.320000	-1.535370e+01
4.330000	-1.538060e+01
4.340000	-1.540740e+01
4.350000	-1.543410e+01
4.360000	-1.546080e+01
4.370000	-1.548740e+01
4.380000	-1.551380e+01
4.390000	-1.554020e+01
4.400000	-1.556640e+01
4.410000	-1.559260e+01
4.420000	-1.561870e+01
4.430000	-1.564460e+01
4.440000	-1.567040e+01
4.450000	-1.569610e+01
4.460000	-1.572170e+01
4.470000	-1.574720e+01
4.480000	-1.577250e+01
4.490000	-1.579770e+01
4.500000	-1.582280e+01
4.510000	-1.584770e+01
4.520000	-1.587250e+01
4.530000	-1.589710e+01
4.540000	-1.592160e+01
4.550000	-1.594590e+01
4.560000	-1.597010e+01
4.570000	-1.599410e+01
4.580000	-1.601800e+01
4.590000	-1.604170e+01
4.600000	-1.606530e+01
4.610000	-1.608870e+01
4.620000	-1.611190e+01
4.630000	-1.613500e+01
4.640000	-1.615790e+01
4.650000	-1.618060e+01
4.660000	-1.620320e+01
4.670000	-1.622560e+01
4.680000	-1.624780e+01
4.690000	-1.626990e+01
4.700000	-1.629180e+01
4.710000	-1.631350e+01
4.720000	-1.633510e+01
4.730000	-1.635650e+01
4.740000	-1.637770e+01
4.750000	-1.639870e+01
4.760000	-1.641960e+01
4.770000	-1.644030e+01
4.780000	-1.646090e+01
4.790000	-1.648130e+01
4.800000	-1.650150e+01
4.810000	-1.652150e+01
4.820000	-1.654140e+01
4.830000	-1.656110e+01
4.840000	-1.658060e+01
4.850000	-1.660000e+01
4.860000	-1.661910e+01
4.870000	-1.663820e+01
4.880000	-1.665700e+01
4.890000	-1.667570e+01
4.900000	-1.669430e+01
4.910000	-1.671260e+01
4.920000	-1.673090e+01
4.930000	-1.674890e+01
4.940000	-1.676680e+01
4.950000	-1.678460e+01
4.960000	-1.680220e+01
4.970000	-1.681970e+01
4.980000	-1.683690e+01
4.990000	-1.685400e+01
5.000000	-1.687080e+01
5.010000	-1.688720e+01
5.020000	-1.690360e+01
5.030000	-1.691990e+01
5.040000	-1.693610e+01
5.050000	-1.695220e+01
5.060000	-1.696850e+01
5.070000	-1.698460e+01
5.080000	-1.700060e+01
5.090000	-1.701640e+01
5.100000	-1.703200e+01
5.110000	-1.704740e+01
5.120000	-1.706260e+01
5.130000	-1.707770e+01
5.140000	-1.709270e+01
5.150000	-1.710750e+01
5.160000	-1.712210e+01
5.170000	-1.713660e+01
5.180000	-1.715100e+01
5.190000	-1.716530e+01
5.200000	-1.717940e+01
5.210000	-1.719340e+01
5.220000	-1.720730e+01
5.230000	-1.722100e+01
5.240000	-1.723470e+01
5.250000	-1.724820e+01
5.260000	-1.726150e+01
5.270000	-1.727480e+01
5.280000	-1.728790e+01
5.290000	-1.730100e+01
5.300000	-1.731390e+01
5.310000	-1.732670e+01
5.320000	-1.733930e+01
5.330000	-1.735190e+01
5.340000	-1.736440e+01
5.350000	-1.737670e+01
5.360000	-1.738900e+01
5.370000	-1.740110e+01
5.380000	-1.741310e+01
5.390000	-1.742500e+01
5.400000	-1.743680e+01
5.410000	-1.744840e+01
5.420000	-1.745980e+01
5.430000	-1.747120e+01
5.440000	-1.748260e+01
5.450000	-1.749390e+01
5.460000	-1.750510e+01
5.470000	-1.751630e+01
5.480000	-1.752740e+01
5.490000	-1.753840e+01
5.500000	-1.754920e+01
5.510000	-1.755990e+01
5.520000	-1.757060e+01
5.530000	-1.758110e+01
5.540000	-1.759160e+01
5.550000	-1.760200e+01
5.560000	-1.761230e+01
5.570000	-1.762260e+01
5.580000	-1.763270e+01
5.590000	-1.764280e+01
5.600000	-1.765280e+01
5.610000	-1.766270e+01
5.620000	-1.767250e+01
5.630000	-1.768220e+01
5.640000	-1.769180e+01
5.650000	-1.770140e+01
5.660000	-1.771080e+01
5.670000	-1.772020e+01
5.680000	-1.772950e+01
5.690000	-1.773880e+01
5.700000	-1.774800e+01
5.710000	-1.775710e+01
5.720000	-1.776610e+01
5.730000	-1.777500e+01
5.740000	-1.778390e+01
5.750000	-1.779270e+01
5.760000	-1.780150e+01
5.770000	-1.781010e+01
5.780000	-1.781870e+01
5.790000	-1.782730e+01
5.800000	-1.783580e+01
5.810000	-1.784420e+01
5.820000	-1.785250e+01
5.830000	-1.786080e+01
5.840000	-1.786900e+01
5.850000	-1.787720e+01
5.860000	-1.788520e+01
5.870000	-1.789330e+01
5.880000	-1.790120e+01
5.890000	-1.790920e+01
5.900000	-1.791700e+01
5.910000	-1.792480e+01
5.920000	-1.793250e+01
5.930000	-1.794020e+01
5.940000	-1.794780e+01
5.950000	-1.795540e+01
5.960000	-1.796290e+01
5.970000	-1.797040e+01
5.980000	-1.797780e+01
5.990000	-1.798510e+01
6.000000	-1.799240e+01
6.010000	-1.799970e+01
6.020000	-1.800690e+01
6.030000	-1.801400e+01
6.040000	-1.802110e+01
6.050000	-1.802820e+01
6.060000	-1.803520e+01
6.070000	-1.804210e+01
6.080000	-1.804900e+01
6.090000	-1.805580e+01
6.100000	-1.806260e+01
6.110000	-1.806940e+01
6.120000	-1.807610e+01
6.130000	-1.808270e+01
6.140000	-1.808930e+01
6.150000	-1.809590e+01
6.160000	-1.810250e+01
6.170000	-1.810890e+01
6.180000	-1.811540e+01
6.190000	-1.812180e+01
6.200000	-1.812810e+01
6.210000	-1.813450e+01
6.220000	-1.814070e+01
6.230000	-1.814700e+01
6.240000	-1.815310e+01
6.250000	-1.815930e+01
6.260000	-1.816540e+01
6.270000	-1.817150e+01
6.280000	-1.817750e+01
6.290000	-1.818350e+01
6.300000	-1.818940e+01
6.310000	-1.819530e+01
6.320000	-1.820120e+01
6.330000	-1.820710e+01
6.340000	-1.821290e+01
6.350000	-1.821860e+01
6.360000	-1.822430e+01
6.370000	-1.823000e+01
6.380000	-1.823570e+01
6.390000	-1.824130e+01
6.400000	-1.824690e+01
6.410000	-1.825250e+01
6.420000	-1.825800e+01
6.430000	-1.826350e+01
6.440000	-1.826890e+01
6.450000	-1.827430e+01
6.460000	-1.827970e+01
6.470000	-1.828510e+01
6.480000	-1.829040e+01
6.490000	-1.829570e+01
6.500000	-1.830090e+01
6.510000	-1.830620e+01
6.520000	-1.831140e+01
6.530000	-1.831650e+01
6.540000	-1.832170e+01
6.550000	-1.832680e+01
6.560000	-1.833180e+01
6.570000	-1.833690e+01
6.580000	-1.834190e+01
6.590000	-1.834690e+01
6.600000	-1.835180e+01
6.610000	-1.835680e+01
6.620000	-1.836170e+01
6.630000	-1.836650e+01
6.640000	-1.837140e+01
6.650000	-1.837620e+01
6.660000	-1.838100e+01
6.670000	-1.838570e+01
6.680000	-1.839050e+01
6.690000	-1.839520e+01
6.700000	-1.839990e+01
6.710000	-1.840450e+01
6.720000	-1.840910e+01
6.730000	-1.841370e+01
6.740000	-1.841830e+01
6.750000	-1.842290e+01
6.760000	-1.842740e+01
6.770000	-1.843190e+01
6.780000	-1.843640e+01
6.790000	-1.844080e+01
6.800000	-1.844530e+01
6.810000	-1.844970e+01
6.820000	-1.845410e+01
6.830000	-1.845840e+01
6.840000	-1.846280e+01
6.850000	-1.846710e+01
6.860000	-1.847140e+01
6.870000	-1.847560e+01
6.880000	-1.847990e+01
6.890000	-1.848410e+01
6.900000	-1.848830e+01
6.910000	-1.849250e+01
6.920000	-1.849660e+01
6.930000	-1.850080e+01
6.940000	-1.850490e+01
6.950000	-1.850900e+01
6.960000	-1.851310e+01
6.970000	-1.851710e+01
6.980000	-1.852120e+01
6.990000	-1.852520e+01
7.000000	-1.852920e+01
7.010000	-1.853310e+01
7.020000	-1.853710e+01
7.030000	-1.854100e+01
7.040000	-1.854490e+01
7.050000	-1.854880e+01
7.060000	-1.855270e+01
7.070000	-1.855650e+01
7.080000	-1.856040e+01
7.090000	-1.856420e+01
7.100000	-1.856800e+01
7.110000	-1.857180e+01
7.120000	-1.857550e+01
7.130000	-1.857930e+01
7.140000	-1.858300e+01
7.150000	-1.858670e+01
7.160000	-1.859040e+01
7.170000	-1.859410e+01
7.180000	-1.859770e+01
7.190000	-1.860140e+01
7.200000	-1.860500e+01
7.210000	-1.860860e+01
7.220000	-1.861220e+01
7.230000	-1.861570e+01
7.240000	-1.861930e+01
7.250000	-1.862280e+01
7.260000	-1.862640e+01
7.270000	-1.862990e+01
7.280000	-1.863330e+01
7.290000	-1.863680e+01
7.300000	-1.864020e+01
7.310000	-1.864370e+01
7.320000	-1.864710e+01
7.330000	-1.865050e+01
7.340000	-1.865390e+01
7.350000	-1.865720e+01
7.360000	-1.866060e+01
7.370000	-1.866400e+01
7.380000	-1.866730e+01
7.390000	-1.867060e+01
7.400000	-1.867390e+01
7.410000	-1.867720e+01
7.420000	-1.868040e+01
7.430000	-1.868360e+01
7.440000	-1.868690e+01
7.450000	-1.869010e+01
7.460000	-1.869330e+01
7.470000	-1.869650e+01
7.480000	-1.869970e+01
7.490000	-1.870290e+01
7.500000	-1.870610e+01
7.510000	-1.870920e+01
7.520000	-1.871230e+01
7.530000	-1.871540e+01
7.540000	-1.871850e+01
7.550000	-1.872160e+01
7.560000	-1.872470e+01
7.570000	-1.872770e+01
7.580000	-1.873080e+01
7.590000	-1.873380e+01
7.600000	-1.873680e+01
7.610000	-1.873980e+01
7.620000	-1.874280e+01
7.630000	-1.874580e+01
7.640000	-1.874870e+01
7.650000	-1.875170e+01
7.660000	-1.875460e+01
7.670000	-1.875760e+01
7.680000	-1.876050e+01
7.690000	-1.876340e+01
7.700000	-1.876630e+01
7.710000	-1.876920e+01
7.720000	-1.877200e+01
7.730000	-1.877490e+01
7.740000	-1.877770e+01
7.750000	-1.878060e+01
7.760000	-1.878340e+01
7.770000	-1.878620e+01
7.780000	-1.878900e+01
7.790000	-1.879170e+01
7.800000	-1.879450e+01
7.810000	-1.879730e+01
7.820000	-1.880000e+01
7.830000	-1.880280e+01
7.840000	-1.880550e+01
7.850000	-1.880820e+01
7.860000	-1.881090e+01
7.870000	-1.881360e+01
7.880000	-1.881630e+01
7.890000	-1.881890e+01
7.900000	-1.882160e+01
7.910000	-1.882430e+01
7.920000	-1.882690e+01
7.930000	-1.882960e+01
7.940000	-1.883220e+01
7.950000	-1.883480e+01
7.960000	-1.883730e+01
7.970000	-1.883990e+01
7.980000	-1.884240e+01
7.990000	-1.884500e+01
8.000000	-1.884750e+01


==> anc/Fig4_WLC_cg_real_T251.txt <==
# E(GeV)	Re_Tmatrix(GeV^-2)
0.000000	-9.854100e+00
0.010000	-9.860110e+00
0.020000	-9.866120e+00
0.030000	-9.872120e+00
0.040000	-9.878130e+00
0.050000	-9.884140e+00
0.060000	-9.890310e+00
0.070000	-9.896550e+00
0.080000	-9.902840e+00
0.090000	-9.909200e+00
0.100000	-9.915630e+00
0.110000	-9.922100e+00
0.120000	-9.928650e+00
0.130000	-9.935260e+00
0.140000	-9.941930e+00
0.150000	-9.948680e+00
0.160000	-9.955480e+00
0.170000	-9.962350e+00
0.180000	-9.969300e+00
0.190000	-9.976320e+00
0.200000	-9.983420e+00
0.210000	-9.990570e+00
0.220000	-9.997810e+00
0.230000	-1.000510e+01
0.240000	-1.001250e+01
0.250000	-1.002000e+01
0.260000	-1.002750e+01
0.270000	-1.003520e+01
0.280000	-1.004290e+01
0.290000	-1.005070e+01
0.300000	-1.005850e+01
0.310000	-1.006650e+01
0.320000	-1.007450e+01
0.330000	-1.008270e+01
0.340000	-1.009090e+01
0.350000	-1.009930e+01
0.360000	-1.010770e+01
0.370000	-1.011620e+01
0.380000	-1.012480e+01
0.390000	-1.013350e+01
0.400000	-1.014230e+01
0.410000	-1.015120e+01
0.420000	-1.016020e+01
0.430000	-1.016940e+01
0.440000	-1.017860e+01
0.450000	-1.018800e+01
0.460000	-1.019740e+01
0.470000	-1.020700e+01
0.480000	-1.021670e+01
0.490000	-1.022650e+01
0.500000	-1.023640e+01
0.510000	-1.024650e+01
0.520000	-1.025670e+01
0.530000	-1.026700e+01
0.540000	-1.027740e+01
0.550000	-1.028800e+01
0.560000	-1.029840e+01
0.570000	-1.030910e+01
0.580000	-1.032020e+01
0.590000	-1.033150e+01
0.600000	-1.034310e+01
0.610000	-1.035590e+01
0.620000	-1.036860e+01
0.630000	-1.038120e+01
0.640000	-1.039360e+01
0.650000	-1.040590e+01
0.660000	-1.041700e+01
0.670000	-1.042850e+01
0.680000	-1.044030e+01
0.690000	-1.045250e+01
0.700000	-1.046510e+01
0.710000	-1.047820e+01
0.720000	-1.049160e+01
0.730000	-1.050520e+01
0.740000	-1.051900e+01
0.750000	-1.053310e+01
0.760000	-1.054730e+01
0.770000	-1.056170e+01
0.780000	-1.057640e+01
0.790000	-1.059130e+01
0.800000	-1.060650e+01
0.810000	-1.062180e+01
0.820000	-1.063750e+01
0.830000	-1.065340e+01
0.840000	-1.066950e+01
0.850000	-1.068600e+01
0.860000	-1.070270e+01
0.870000	-1.071960e+01
0.880000	-1.073690e+01
0.890000	-1.075460e+01
0.900000	-1.077250e+01
0.910000	-1.079070e+01
0.920000	-1.080920e+01
0.930000	-1.082820e+01
0.940000	-1.084740e+01
0.950000	-1.086710e+01
0.960000	-1.088700e+01
0.970000	-1.090740e+01
0.980000	-1.092820e+01
0.990000	-1.094940e+01
1.000000	-1.097100e+01
1.010000	-1.099290e+01
1.020000	-1.101520e+01
1.030000	-1.103810e+01
1.040000	-1.106150e+01
1.050000	-1.108550e+01
1.060000	-1.110980e+01
1.070000	-1.113470e+01
1.080000	-1.116030e+01
1.090000	-1.118640e+01
1.100000	-1.121310e+01
1.110000	-1.124010e+01
1.120000	-1.126790e+01
1.130000	-1.129640e+01
1.140000	-1.132560e+01
1.150000	-1.135560e+01
1.160000	-1.138590e+01
1.170000	-1.141720e+01
1.180000	-1.144930e+01
1.190000	-1.148220e+01
1.200000	-1.151600e+01
1.210000	-1.155030e+01
1.220000	-1.158560e+01
1.230000	-1.162200e+01
1.240000	-1.165940e+01
1.250000	-1.169790e+01
1.260000	-1.173720e+01
1.270000	-1.177760e+01
1.280000	-1.181930e+01
1.290000	-1.186220e+01
1.300000	-1.190630e+01
1.310000	-1.195100e+01
1.320000	-1.199720e+01
1.330000	-1.204500e+01
1.340000	-1.209430e+01
1.350000	-1.214520e+01
1.360000	-1.219700e+01
1.370000	-1.225060e+01
1.380000	-1.230610e+01
1.390000	-1.236340e+01
1.400000	-1.242260e+01
1.410000	-1.248290e+01
1.420000	-1.254540e+01
1.430000	-1.261010e+01
1.440000	-1.267690e+01
1.450000	-1.274590e+01
1.460000	-1.281650e+01
1.470000	-1.288950e+01
1.480000	-1.296500e+01
1.490000	-1.304290e+01
1.500000	-1.312330e+01
1.510000	-1.320570e+01
1.520000	-1.329070e+01
1.530000	-1.337840e+01
1.540000	-1.346880e+01
1.550000	-1.356170e+01
1.560000	-1.365770e+01
1.570000	-1.375610e+01
1.580000	-1.385700e+01
1.590000	-1.396030e+01
1.600000	-1.406600e+01
1.610000	-1.417610e+01
1.620000	-1.428760e+01
1.630000	-1.440070e+01
1.640000	-1.451520e+01
1.650000	-1.463130e+01
1.660000	-1.475320e+01
1.670000	-1.487440e+01
1.680000	-1.499490e+01
1.690000	-1.511480e+01
1.700000	-1.523390e+01
1.710000	-1.536070e+01
1.720000	-1.548260e+01
1.730000	-1.559970e+01
1.740000	-1.571190e+01
1.750000	-1.581930e+01
1.760000	-1.593430e+01
1.770000	-1.603820e+01
1.780000	-1.613100e+01
1.790000	-1.621250e+01
1.800000	-1.628290e+01
1.810000	-1.635670e+01
1.820000	-1.641200e+01
1.830000	-1.644880e+01
1.840000	-1.646720e+01
1.850000	-1.646720e+01
1.860000	-1.645880e+01
1.870000	-1.642690e+01
1.880000	-1.637150e+01
1.890000	-1.629260e+01
1.900000	-1.619020e+01
1.910000	-1.606210e+01
1.920000	-1.591150e+01
1.930000	-1.573860e+01
1.940000	-1.554320e+01
1.950000	-1.532550e+01
1.960000	-1.506830e+01
1.970000	-1.479720e+01
1.980000	-1.451230e+01
1.990000	-1.421350e+01
2.000000	-1.390080e+01
2.010000	-1.355040e+01
2.020000	-1.319810e+01
2.030000	-1.284380e+01
2.040000	-1.248760e+01
2.050000	-1.212940e+01
2.060000	-1.174990e+01
2.070000	-1.137820e+01
2.080000	-1.101410e+01
2.090000	-1.065780e+01
2.100000	-1.030920e+01
2.110000	-9.958520e+00
2.120000	-9.620440e+00
2.130000	-9.294990e+00
2.140000	-8.982150e+00
2.150000	-8.681930e+00
2.160000	-8.392960e+00
2.170000	-8.117280e+00
2.180000	-7.854920e+00
2.190000	-7.605860e+00
2.200000	-7.370110e+00
2.210000	-7.150830e+00
2.220000	-6.943270e+00
2.230000	-6.747440e+00
2.240000	-6.563330e+00
2.250000	-6.390950e+00
2.260000	-6.234920e+00
2.270000	-6.088300e+00
2.280000	-5.951080e+00
2.290000	-5.823280e+00
2.300000	-5.704890e+00
2.310000	-5.600270e+00
2.320000	-5.502880e+00
2.330000	-5.412710e+00
2.340000	-5.329770e+00
2.350000	-5.254060e+00
2.360000	-5.189860e+00
2.370000	-5.130740e+00
2.380000	-5.076700e+00
2.390000	-5.027730e+00
2.400000	-4.983840e+00
2.410000	-4.947480e+00
2.420000	-4.914970e+00
2.430000	-4.886310e+00
2.440000	-4.861490e+00
2.450000	-4.840530e+00
2.460000	-4.825810e+00
2.470000	-4.813740e+00
2.480000	-4.804320e+00
2.490000	-4.797560e+00
2.500000	-4.793450e+00
2.510000	-4.793750e+00
2.520000	-4.795830e+00
2.530000	-4.799680e+00
2.540000	-4.805300e+00
2.550000	-4.812690e+00
2.560000	-4.823070e+00
2.570000	-4.834620e+00
2.580000	-4.847330e+00
2.590000	-4.861190e+00
2.600000	-4.876220e+00
2.610000	-4.893320e+00
2.620000	-4.911120e+00
2.630000	-4.929620e+00
2.640000	-4.948830e+00
2.650000	-4.968750e+00
2.660000	-4.990320e+00
2.670000	-5.012120e+00
2.680000	-5.034140e+00
2.690000	-5.056400e+00
2.700000	-5.078880e+00
2.710000	-5.101910e+00
2.720000	-5.125010e+00
2.730000	-5.148170e+00
2.740000	-5.171400e+00
2.750000	-5.194710e+00
2.760000	-5.218570e+00
2.770000	-5.242260e+00
2.780000	-5.265770e+00
2.790000	-5.289090e+00
2.800000	-5.312230e+00
2.810000	-5.335450e+00
2.820000	-5.358360e+00
2.830000	-5.380950e+00
2.840000	-5.403230e+00
2.850000	-5.425200e+00
2.860000	-5.447060e+00
2.870000	-5.468500e+00
2.880000	-5.489520e+00
2.890000	-5.510120e+00
2.900000	-5.530310e+00
2.910000	-5.550170e+00
2.920000	-5.569570e+00
2.930000	-5.588500e+00
2.940000	-5.606960e+00
2.950000	-5.624960e+00
2.960000	-5.642530e+00
2.970000	-5.659610e+00
2.980000	-5.676210e+00
2.990000	-5.692320e+00
3.000000	-5.707940e+00
3.010000	-5.723050e+00
3.020000	-5.737690e+00
3.030000	-5.751860e+00
3.040000	-5.765560e+00
3.050000	-5.778790e+00
3.060000	-5.791500e+00
3.070000	-5.803770e+00
3.080000	-5.815610e+00
3.090000	-5.827000e+00
3.100000	-5.837960e+00
3.110000	-5.848350e+00
3.120000	-5.858370e+00
3.130000	-5.868020e+00
3.140000	-5.877290e+00
3.150000	-5.886180e+00
3.160000	-5.894590e+00
3.170000	-5.902680e+00
3.180000	-5.910460e+00
3.190000	-5.917910e+00
3.200000	-5.925040e+00
3.210000	-5.931710e+00
3.220000	-5.938130e+00
3.230000	-5.944300e+00
3.240000	-5.950220e+00
3.250000	-5.955900e+00
3.260000	-5.961200e+00
3.270000	-5.966310e+00
3.280000	-5.971240e+00
3.290000	-5.975980e+00
3.300000	-5.980540e+00
3.310000	-5.984800e+00
3.320000	-5.988920e+00
3.330000	-5.992930e+00
3.340000	-5.996810e+00
3.350000	-6.000560e+00
3.360000	-6.004080e+00
3.370000	-6.007520e+00
3.380000	-6.010900e+00
3.390000	-6.014220e+00
3.400000	-6.017460e+00
3.410000	-6.020550e+00
3.420000	-6.023620e+00
3.430000	-6.026670e+00
3.440000	-6.029680e+00
3.450000	-6.032680e+00
3.460000	-6.035570e+00
3.470000	-6.038480e+00
3.480000	-6.041390e+00
3.490000	-6.044320e+00
3.500000	-6.047270e+00
3.510000	-6.050160e+00
3.520000	-6.053100e+00
3.530000	-6.056080e+00
3.540000	-6.059110e+00
3.550000	-6.062170e+00
3.560000	-6.065240e+00
3.570000	-6.068360e+00
3.580000	-6.071560e+00
3.590000	-6.074810e+00
3.600000	-6.078130e+00
3.610000	-6.081500e+00
3.620000	-6.084940e+00
3.630000	-6.088450e+00
3.640000	-6.092040e+00
3.650000	-6.095690e+00
3.660000	-6.099350e+00
3.670000	-6.103110e+00
3.680000	-6.106980e+00
3.690000	-6.110940e+00
3.700000	-6.115010e+00
3.710000	-6.119210e+00
3.720000	-6.123500e+00
3.730000	-6.127870e+00
3.740000	-6.132330e+00
3.750000	-6.136880e+00
3.760000	-6.141510e+00
3.770000	-6.146220e+00
3.780000	-6.151030e+00
3.790000	-6.155940e+00
3.800000	-6.160930e+00
3.810000	-6.166010e+00
3.820000	-6.171180e+00
3.830000	-6.176450e+00
3.840000	-6.181800e+00
3.850000	-6.187250e+00
3.860000	-6.192800e+00
3.870000	-6.198440e+00
3.880000	-6.204160e+00
3.890000	-6.209970e+00
3.900000	-6.215870e+00
3.910000	-6.221860e+00
3.920000	-6.227930e+00
3.930000	-6.234080e+00
3.940000	-6.240320e+00
3.950000	-6.246630e+00
3.960000	-6.253040e+00
3.970000	-6.259520e+00
3.980000	-6.266080e+00
3.990000	-6.272710e+00
4.000000	-6.279420e+00
4.010000	-6.286210e+00
4.020000	-6.293070e+00
4.030000	-6.300000e+00
4.040000	-6.306990e+00
4.050000	-6.314050e+00
4.060000	-6.321200e+00
4.070000	-6.328400e+00
4.080000	-6.335660e+00
4.090000	-6.342980e+00
4.100000	-6.350350e+00
4.110000	-6.357800e+00
4.120000	-6.365290e+00
4.130000	-6.372830e+00
4.140000	-6.380410e+00
4.150000	-6.388040e+00
4.160000	-6.395730e+00
4.170000	-6.403460e+00
4.180000	-6.411230e+00
4.190000	-6.419030e+00
4.200000	-6.426880e+00
4.210000	-6.434780e+00
4.220000	-6.442720e+00
4.230000	-6.450680e+00
4.240000	-6.458670e+00
4.250000	-6.466690e+00
4.260000	-6.474750e+00
4.270000	-6.482830e+00
4.280000	-6.490940e+00
4.290000	-6.499060e+00
4.300000	-6.507200e+00
4.310000	-6.515380e+00
4.320000	-6.523570e+00
4.330000	-6.531770e+00
4.340000	-6.539990e+00
4.350000	-6.548210e+00
4.360000	-6.556470e+00
4.370000	-6.564720e+00
4.380000	-6.572990e+00
4.390000	-6.581250e+00
4.400000	-6.589520e+00
4.410000	-6.597820e+00
4.420000	-6.606110e+00
4.430000	-6.614390e+00
4.440000	-6.622670e+00
4.450000	-6.630950e+00
4.460000	-6.639220e+00
4.470000	-6.647490e+00
4.480000	-6.655750e+00
4.490000	-6.664000e+00
4.500000	-6.672230e+00
4.510000	-6.680470e+00
4.520000	-6.688690e+00
4.530000	-6.696890e+00
4.540000	-6.705080e+00
4.550000	-6.713260e+00
4.560000	-6.721430e+00
4.570000	-6.729580e+00
4.580000	-6.737710e+00
4.590000	-6.745820e+00
4.600000	-6.753900e+00
4.610000	-6.761950e+00
4.620000	-6.769980e+00
4.630000	-6.777990e+00
4.640000	-6.785980e+00
4.650000	-6.793940e+00
4.660000	-6.801890e+00
4.670000	-6.809810e+00
4.680000	-6.817700e+00
4.690000	-6.825560e+00
4.700000	-6.833400e+00
4.710000	-6.841210e+00
4.720000	-6.849000e+00
4.730000	-6.856750e+00
4.740000	-6.864470e+00
4.750000	-6.872160e+00
4.760000	-6.879840e+00
4.770000	-6.887470e+00
4.780000	-6.895070e+00
4.790000	-6.902620e+00
4.800000	-6.910140e+00
4.810000	-6.917600e+00
4.820000	-6.925030e+00
4.830000	-6.932420e+00
4.840000	-6.939780e+00
4.850000	-6.947090e+00
4.860000	-6.954370e+00
4.870000	-6.961610e+00
4.880000	-6.968800e+00
4.890000	-6.975970e+00
4.900000	-6.983090e+00
4.910000	-6.990180e+00
4.920000	-6.997220e+00
4.930000	-7.004230e+00
4.940000	-7.011200e+00
4.950000	-7.018130e+00
4.960000	-7.025030e+00
4.970000	-7.031880e+00
4.980000	-7.038690e+00
4.990000	-7.045460e+00
5.000000	-7.052190e+00
5.010000	-7.058880e+00
5.020000	-7.065530e+00
5.030000	-7.072130e+00
5.040000	-7.078690e+00
5.050000	-7.085210e+00
5.060000	-7.091690e+00
5.070000	-7.098120e+00
5.080000	-7.104520e+00
5.090000	-7.110880e+00
5.100000	-7.117190e+00
5.110000	-7.123470e+00
5.120000	-7.129710e+00
5.130000	-7.135910e+00
5.140000	-7.142060e+00
5.150000	-7.148180e+00
5.160000	-7.154240e+00
5.170000	-7.160270e+00
5.180000	-7.166260e+00
5.190000	-7.172210e+00
5.200000	-7.178120e+00
5.210000	-7.183990e+00
5.220000	-7.189820e+00
5.230000	-7.195610e+00
5.240000	-7.201360e+00
5.250000	-7.207060e+00
5.260000	-7.212690e+00
5.270000	-7.218300e+00
5.280000	-7.223870e+00
5.290000	-7.229410e+00
5.300000	-7.234910e+00
5.310000	-7.240400e+00
5.320000	-7.245850e+00
5.330000	-7.251260e+00
5.340000	-7.256630e+00
5.350000	-7.261960e+00
5.360000	-7.267240e+00
5.370000	-7.272480e+00
5.380000	-7.277680e+00
5.390000	-7.282850e+00
5.400000	-7.287980e+00
5.410000	-7.293070e+00
5.420000	-7.298120e+00
5.430000	-7.303140e+00
5.440000	-7.308120e+00
5.450000	-7.313070e+00
5.460000	-7.317990e+00
5.470000	-7.322860e+00
5.480000	-7.327710e+00
5.490000	-7.332510e+00
5.500000	-7.337290e+00
5.510000	-7.342020e+00
5.520000	-7.346720e+00
5.530000	-7.351390e+00
5.540000	-7.356020e+00
5.550000	-7.360620e+00
5.560000	-7.365180e+00
5.570000	-7.369710e+00
5.580000	-7.374210e+00
5.590000	-7.378670e+00
5.600000	-7.383110e+00
5.610000	-7.387520e+00
5.620000	-7.391890e+00
5.630000	-7.396240e+00
5.640000	-7.400550e+00
5.650000	-7.404830e+00
5.660000	-7.409070e+00
5.670000	-7.413290e+00
5.680000	-7.417470e+00
5.690000	-7.421630e+00
5.700000	-7.425750e+00
5.710000	-7.429850e+00
5.720000	-7.433920e+00
5.730000	-7.437960e+00
5.740000	-7.441970e+00
5.750000	-7.445950e+00
5.760000	-7.449890e+00
5.770000	-7.453810e+00
5.780000	-7.457700e+00
5.790000	-7.461560e+00
5.800000	-7.465400e+00
5.810000	-7.469210e+00
5.820000	-7.473000e+00
5.830000	-7.476760e+00
5.840000	-7.480490e+00
5.850000	-7.484190e+00
5.860000	-7.487870e+00
5.870000	-7.491520e+00
5.880000	-7.495140e+00
5.890000	-7.498740e+00
5.900000	-7.502320e+00
5.910000	-7.505860e+00
5.920000	-7.509390e+00
5.930000	-7.512890e+00
5.940000	-7.516360e+00
5.950000	-7.519810e+00
5.960000	-7.523240e+00
5.970000	-7.526640e+00
5.980000	-7.530020e+00
5.990000	-7.533380e+00
6.000000	-7.536710e+00
6.010000	-7.540020e+00
6.020000	-7.543300e+00
6.030000	-7.546560e+00
6.040000	-7.549800e+00
6.050000	-7.553020e+00
6.060000	-7.556220e+00
6.070000	-7.559390e+00
6.080000	-7.562550e+00
6.090000	-7.565680e+00
6.100000	-7.568790e+00
6.110000	-7.571870e+00
6.120000	-7.574930e+00
6.130000	-7.577970e+00
6.140000	-7.580990e+00
6.150000	-7.584000e+00
6.160000	-7.587130e+00
6.170000	-7.590160e+00
6.180000	-7.593110e+00
6.190000	-7.595970e+00
6.200000	-7.598740e+00
6.210000	-7.600990e+00
6.220000	-7.603360e+00
6.230000	-7.605860e+00
6.240000	-7.608480e+00
6.250000	-7.611240e+00
6.260000	-7.614550e+00
6.270000	-7.617780e+00
6.280000	-7.620910e+00
6.290000	-7.623950e+00
6.300000	-7.626910e+00
6.310000	-7.629620e+00
6.320000	-7.632320e+00
6.330000	-7.635000e+00
6.340000	-7.637670e+00
6.350000	-7.640310e+00
6.360000	-7.642940e+00
6.370000	-7.645550e+00
6.380000	-7.648150e+00
6.390000	-7.650720e+00
6.400000	-7.653290e+00
6.410000	-7.655830e+00
6.420000	-7.658350e+00
6.430000	-7.660870e+00
6.440000	-7.663360e+00
6.450000	-7.665840e+00
6.460000	-7.668310e+00
6.470000	-7.670750e+00
6.480000	-7.673180e+00
6.490000	-7.675590e+00
6.500000	-7.677990e+00
6.510000	-7.680320e+00
6.520000	-7.682660e+00
6.530000	-7.685000e+00
6.540000	-7.687330e+00
6.550000	-7.689660e+00
6.560000	-7.692030e+00
6.570000	-7.694370e+00
6.580000	-7.696700e+00
6.590000	-7.699010e+00
6.600000	-7.701290e+00
6.610000	-7.703540e+00
6.620000	-7.705780e+00
6.630000	-7.708000e+00
6.640000	-7.710220e+00
6.650000	-7.712420e+00
6.660000	-7.714610e+00
6.670000	-7.716780e+00
6.680000	-7.718950e+00
6.690000	-7.721100e+00
6.700000	-7.723240e+00
6.710000	-7.725480e+00
6.720000	-7.727640e+00
6.730000	-7.729750e+00
6.740000	-7.731780e+00
6.750000	-7.733750e+00
6.760000	-7.735310e+00
6.770000	-7.736970e+00
6.780000	-7.738740e+00
6.790000	-7.740610e+00
6.800000	-7.742570e+00
6.810000	-7.744980e+00
6.820000	-7.747310e+00
6.830000	-7.749580e+00
6.840000	-7.751790e+00
6.850000	-7.753920e+00
6.860000	-7.755880e+00
6.870000	-7.757830e+00
6.880000	-7.759760e+00
6.890000	-7.761690e+00
6.900000	-7.763600e+00
6.910000	-7.765500e+00
6.920000	-7.767400e+00
6.930000	-7.769280e+00
6.940000	-7.771150e+00
6.950000	-7.773010e+00
6.960000	-7.774870e+00
6.970000	-7.776710e+00
6.980000	-7.778550e+00
6.990000	-7.780380e+00
7.000000	-7.782200e+00
7.010000	-7.784010e+00
7.020000	-7.785810e+00
7.030000	-7.787600e+00
7.040000	-7.789380e+00
7.050000	-7.791160e+00
7.060000	-7.792920e+00
7.070000	-7.794680e+00
7.080000	-7.796420e+00
7.090000	-7.798160e+00
7.100000	-7.799890e+00
7.110000	-7.801610e+00
7.120000	-7.803330e+00
7.130000	-7.805030e+00
7.140000	-7.806720e+00
7.150000	-7.808410e+00
7.160000	-7.810130e+00
7.170000	-7.811820e+00
7.180000	-7.813480e+00
7.190000	-7.815110e+00
7.200000	-7.816710e+00
7.210000	-7.818150e+00
7.220000	-7.819620e+00
7.230000	-7.821130e+00
7.240000	-7.822680e+00
7.250000	-7.824260e+00
7.260000	-7.826010e+00
7.270000	-7.827720e+00
7.280000	-7.829410e+00
7.290000	-7.831070e+00
7.300000	-7.832690e+00
7.310000	-7.834250e+00
7.320000	-7.835800e+00
7.330000	-7.837340e+00
7.340000	-7.838870e+00
7.350000	-7.840400e+00
7.360000	-7.841920e+00
7.370000	-7.843430e+00
7.380000	-7.844930e+00
7.390000	-7.846430e+00
7.400000	-7.847920e+00
7.410000	-7.849400e+00
7.420000	-7.850880e+00
7.430000	-7.852350e+00
7.440000	-7.853810e+00
7.450000	-7.855270e+00
7.460000	-7.856710e+00
7.470000	-7.858160e+00
7.480000	-7.859590e+00
7.490000	-7.861020e+00
7.500000	-7.862450e+00
7.510000	-7.863860e+00
7.520000	-7.865270e+00
7.530000	-7.866670e+00
7.540000	-7.868070e+00
7.550000	-7.869460e+00
7.560000	-7.870850e+00
7.570000	-7.872220e+00
7.580000	-7.873600e+00
7.590000	-7.874960e+00
7.600000	-7.876320e+00
7.610000	-7.877680e+00
7.620000	-7.879020e+00
7.630000	-7.880360e+00
7.640000	-7.881700e+00
7.650000	-7.883030e+00
7.660000	-7.884350e+00
7.670000	-7.885670e+00
7.680000	-7.886980e+00
7.690000	-7.888290e+00
7.700000	-7.889590e+00
7.710000	-7.890890e+00
7.720000	-7.892180e+00
7.730000	-7.893460e+00
7.740000	-7.894740e+00
7.750000	-7.896020e+00
7.760000	-7.897290e+00
7.770000	-7.898550e+00
7.780000	-7.899810e+00
7.790000	-7.901060e+00
7.800000	-7.902310e+00
7.810000	-7.903540e+00
7.820000	-7.904770e+00
7.830000	-7.906000e+00
7.840000	-7.907220e+00
7.850000	-7.908440e+00
7.860000	-7.909730e+00
7.870000	-7.910980e+00
7.880000	-7.912180e+00
7.890000	-7.913350e+00
7.900000	-7.914490e+00
7.910000	-7.915380e+00
7.920000	-7.916340e+00
7.930000	-7.917350e+00
7.940000	-7.918430e+00
7.950000	-7.919570e+00
7.960000	-7.920970e+00
7.970000	-7.922330e+00
7.980000	-7.923660e+00
7.990000	-7.924940e+00
8.000000	-7.926190e+00


==> anc/Fig4_WLC_cg_real_T293.txt <==
# E(GeV)	Re_Tmatrix(GeV^-2)
0.000000	-7.049930e+00
0.010000	-7.054750e+00
0.020000	-7.059560e+00
0.030000	-7.064370e+00
0.040000	-7.069180e+00
0.050000	-7.073990e+00
0.060000	-7.078960e+00
0.070000	-7.083970e+00
0.080000	-7.089040e+00
0.090000	-7.094160e+00
0.100000	-7.099340e+00
0.110000	-7.104540e+00
0.120000	-7.109810e+00
0.130000	-7.115140e+00
0.140000	-7.120540e+00
0.150000	-7.126000e+00
0.160000	-7.131540e+00
0.170000	-7.137130e+00
0.180000	-7.142790e+00
0.190000	-7.148510e+00
0.200000	-7.154290e+00
0.210000	-7.160120e+00
0.220000	-7.166020e+00
0.230000	-7.172000e+00
0.240000	-7.178050e+00
0.250000	-7.184160e+00
0.260000	-7.190340e+00
0.270000	-7.196600e+00
0.280000	-7.202930e+00
0.290000	-7.209340e+00
0.300000	-7.215840e+00
0.310000	-7.222390e+00
0.320000	-7.229030e+00
0.330000	-7.235770e+00
0.340000	-7.242580e+00
0.350000	-7.249490e+00
0.360000	-7.256470e+00
0.370000	-7.263540e+00
0.380000	-7.270710e+00
0.390000	-7.277980e+00
0.400000	-7.285340e+00
0.410000	-7.292780e+00
0.420000	-7.300330e+00
0.430000	-7.307980e+00
0.440000	-7.315740e+00
0.450000	-7.323620e+00
0.460000	-7.331570e+00
0.470000	-7.339640e+00
0.480000	-7.347840e+00
0.490000	-7.356160e+00
0.500000	-7.364590e+00
0.510000	-7.373120e+00
0.520000	-7.381790e+00
0.530000	-7.390590e+00
0.540000	-7.399530e+00
0.550000	-7.408610e+00
0.560000	-7.417780e+00
0.570000	-7.427110e+00
0.580000	-7.436590e+00
0.590000	-7.446230e+00
0.600000	-7.456020e+00
0.610000	-7.465920e+00
0.620000	-7.476000e+00
0.630000	-7.486260e+00
0.640000	-7.496690e+00
0.650000	-7.507300e+00
0.660000	-7.518060e+00
0.670000	-7.529000e+00
0.680000	-7.540150e+00
0.690000	-7.551490e+00
0.700000	-7.563030e+00
0.710000	-7.574690e+00
0.720000	-7.586590e+00
0.730000	-7.598720e+00
0.740000	-7.611090e+00
0.750000	-7.623690e+00
0.760000	-7.636450e+00
0.770000	-7.649490e+00
0.780000	-7.662790e+00
0.790000	-7.676370e+00
0.800000	-7.690210e+00
0.810000	-7.704220e+00
0.820000	-7.718550e+00
0.830000	-7.733190e+00
0.840000	-7.748160e+00
0.850000	-7.763440e+00
0.860000	-7.778930e+00
0.870000	-7.794790e+00
0.880000	-7.811020e+00
0.890000	-7.827620e+00
0.900000	-7.844600e+00
0.910000	-7.861790e+00
0.920000	-7.879430e+00
0.930000	-7.897520e+00
0.940000	-7.916060e+00
0.950000	-7.935040e+00
0.960000	-7.954330e+00
0.970000	-7.974140e+00
0.980000	-7.994460e+00
0.990000	-8.015290e+00
1.000000	-8.036630e+00
1.010000	-8.058270e+00
1.020000	-8.080520e+00
1.030000	-8.103390e+00
1.040000	-8.126870e+00
1.050000	-8.150970e+00
1.060000	-8.175350e+00
1.070000	-8.200520e+00
1.080000	-8.226460e+00
1.090000	-8.253180e+00
1.100000	-8.280690e+00
1.110000	-8.308800e+00
1.120000	-8.337780e+00
1.130000	-8.367630e+00
1.140000	-8.398340e+00
1.150000	-8.429930e+00
1.160000	-8.462050e+00
1.170000	-8.495200e+00
1.180000	-8.529390e+00
1.190000	-8.564610e+00
1.200000	-8.600870e+00
1.210000	-8.637940e+00
1.220000	-8.676150e+00
1.230000	-8.715520e+00
1.240000	-8.756030e+00
1.250000	-8.797700e+00
1.260000	-8.840380e+00
1.270000	-8.884270e+00
1.280000	-8.929390e+00
1.290000	-8.975720e+00
1.300000	-9.023280e+00
1.310000	-9.072310e+00
1.320000	-9.122440e+00
1.330000	-9.173650e+00
1.340000	-9.225970e+00
1.350000	-9.279370e+00
1.360000	-9.334720e+00
1.370000	-9.390740e+00
1.380000	-9.447420e+00
1.390000	-9.504780e+00
1.400000	-9.562810e+00
1.410000	-9.623250e+00
1.420000	-9.683490e+00
1.430000	-9.743530e+00
1.440000	-9.803350e+00
1.450000	-9.862970e+00
1.460000	-9.925340e+00
1.470000	-9.986020e+00
1.480000	-1.004500e+01
1.490000	-1.010230e+01
1.500000	-1.015790e+01
1.510000	-1.021580e+01
1.520000	-1.027000e+01
1.530000	-1.032060e+01
1.540000	-1.036740e+01
1.550000	-1.041060e+01
1.560000	-1.045430e+01
1.570000	-1.049220e+01
1.580000	-1.052440e+01
1.590000	-1.055070e+01
1.600000	-1.057130e+01
1.610000	-1.058930e+01
1.620000	-1.059990e+01
1.630000	-1.060320e+01
1.640000	-1.059910e+01
1.650000	-1.058770e+01
1.660000	-1.056970e+01
1.670000	-1.054400e+01
1.680000	-1.051060e+01
1.690000	-1.046930e+01
1.700000	-1.042040e+01
1.710000	-1.036160e+01
1.720000	-1.029610e+01
1.730000	-1.022380e+01
1.740000	-1.014490e+01
1.750000	-1.005920e+01
1.760000	-9.962560e+00
1.770000	-9.861310e+00
1.780000	-9.755420e+00
1.790000	-9.644880e+00
1.800000	-9.529700e+00
1.810000	-9.404790e+00
1.820000	-9.277780e+00
1.830000	-9.148670e+00
1.840000	-9.017470e+00
1.850000	-8.884170e+00
1.860000	-8.744200e+00
1.870000	-8.604430e+00
1.880000	-8.464840e+00
1.890000	-8.325440e+00
1.900000	-8.186230e+00
1.910000	-8.043890e+00
1.920000	-7.903390e+00
1.930000	-7.764730e+00
1.940000	-7.627920e+00
1.950000	-7.492950e+00
1.960000	-7.357850e+00
1.970000	-7.225570e+00
1.980000	-7.096130e+00
1.990000	-6.969510e+00
2.000000	-6.845730e+00
2.010000	-6.723950e+00
2.020000	-6.605420e+00
2.030000	-6.490120e+00
2.040000	-6.378060e+00
2.050000	-6.269240e+00
2.060000	-6.163610e+00
2.070000	-6.061250e+00
2.080000	-5.962140e+00
2.090000	-5.866290e+00
2.100000	-5.773700e+00
2.110000	-5.684800e+00
2.120000	-5.598940e+00
2.130000	-5.516120e+00
2.140000	-5.436350e+00
2.150000	-5.359620e+00
2.160000	-5.286570e+00
2.170000	-5.216250e+00
2.180000	-5.148660e+00
2.190000	-5.083800e+00
2.200000	-5.021670e+00
2.210000	-4.962990e+00
2.220000	-4.906680e+00
2.230000	-4.852740e+00
2.240000	-4.801160e+00
2.250000	-4.751950e+00
2.260000	-4.705800e+00
2.270000	-4.661670e+00
2.280000	-4.619560e+00
2.290000	-4.579460e+00
2.300000	-4.541380e+00
2.310000	-4.505970e+00
2.320000	-4.472250e+00
2.330000	-4.440220e+00
2.340000	-4.409880e+00
2.350000	-4.381230e+00
2.360000	-4.354890e+00
2.370000	-4.329930e+00
2.380000	-4.306370e+00
2.390000	-4.284190e+00
2.400000	-4.263400e+00
2.410000	-4.244490e+00
2.420000	-4.226720e+00
2.430000	-4.210100e+00
2.440000	-4.194630e+00
2.450000	-4.180300e+00
2.460000	-4.167570e+00
2.470000	-4.155760e+00
2.480000	-4.144870e+00
2.490000	-4.134910e+00
2.500000	-4.125860e+00
2.510000	-4.118110e+00
2.520000	-4.111100e+00
2.530000	-4.104820e+00
2.540000	-4.099270e+00
2.550000	-4.094450e+00
2.560000	-4.090690e+00
2.570000	-4.087500e+00
2.580000	-4.084880e+00
2.590000	-4.082830e+00
2.600000	-4.081350e+00
2.610000	-4.080730e+00
2.620000	-4.080540e+00
2.630000	-4.080780e+00
2.640000	-4.081450e+00
2.650000	-4.082560e+00
2.660000	-4.084320e+00
2.670000	-4.086400e+00
2.680000	-4.088810e+00
2.690000	-4.091530e+00
2.700000	-4.094570e+00
2.710000	-4.098100e+00
2.720000	-4.101870e+00
2.730000	-4.105860e+00
2.740000	-4.110080e+00
2.750000	-4.114530e+00
2.760000	-4.119410e+00
2.770000	-4.124420e+00
2.780000	-4.129560e+00
2.790000	-4.134820e+00
2.800000	-4.140210e+00
2.810000	-4.145820e+00
2.820000	-4.151510e+00
2.830000	-4.157280e+00
2.840000	-4.163130e+00
2.850000	-4.169060e+00
2.860000	-4.175200e+00
2.870000	-4.181360e+00
2.880000	-4.187530e+00
2.890000	-4.193720e+00
2.900000	-4.199930e+00
2.910000	-4.206240e+00
2.920000	-4.212520e+00
2.930000	-4.218790e+00
2.940000	-4.225030e+00
2.950000	-4.231250e+00
2.960000	-4.237510e+00
2.970000	-4.243720e+00
2.980000	-4.249870e+00
2.990000	-4.255970e+00
3.000000	-4.262020e+00
3.010000	-4.268060e+00
3.020000	-4.274020e+00
3.030000	-4.279910e+00
3.040000	-4.285720e+00
3.050000	-4.291460e+00
3.060000	-4.297150e+00
3.070000	-4.302750e+00
3.080000	-4.308260e+00
3.090000	-4.313680e+00
3.100000	-4.319020e+00
3.110000	-4.324280e+00
3.120000	-4.329440e+00
3.130000	-4.334520e+00
3.140000	-4.339500e+00
3.150000	-4.344380e+00
3.160000	-4.349180e+00
3.170000	-4.353880e+00
3.180000	-4.358480e+00
3.190000	-4.362990e+00
3.200000	-4.367410e+00
3.210000	-4.371720e+00
3.220000	-4.375940e+00
3.230000	-4.380080e+00
3.240000	-4.384130e+00
3.250000	-4.388090e+00
3.260000	-4.391950e+00
3.270000	-4.395720e+00
3.280000	-4.399420e+00
3.290000	-4.403040e+00
3.300000	-4.406580e+00
3.310000	-4.410010e+00
3.320000	-4.413380e+00
3.330000	-4.416670e+00
3.340000	-4.419900e+00
3.350000	-4.423060e+00
3.360000	-4.426130e+00
3.370000	-4.429140e+00
3.380000	-4.432090e+00
3.390000	-4.434980e+00
3.400000	-4.437820e+00
3.410000	-4.440570e+00
3.420000	-4.443280e+00
3.430000	-4.445940e+00
3.440000	-4.448560e+00
3.450000	-4.451130e+00
3.460000	-4.453620e+00
3.470000	-4.456090e+00
3.480000	-4.458520e+00
3.490000	-4.460930e+00
3.500000	-4.463300e+00
3.510000	-4.465630e+00
3.520000	-4.467930e+00
3.530000	-4.470220e+00
3.540000	-4.472480e+00
3.550000	-4.474720e+00
3.560000	-4.476920e+00
3.570000	-4.479100e+00
3.580000	-4.481280e+00
3.590000	-4.483450e+00
3.600000	-4.485620e+00
3.610000	-4.487760e+00
3.620000	-4.489890e+00
3.630000	-4.492030e+00
3.640000	-4.494170e+00
3.650000	-4.496310e+00
3.660000	-4.498440e+00
3.670000	-4.500570e+00
3.680000	-4.502710e+00
3.690000	-4.504860e+00
3.700000	-4.507020e+00
3.710000	-4.509170e+00
3.720000	-4.511340e+00
3.730000	-4.513520e+00
3.740000	-4.515720e+00
3.750000	-4.517930e+00
3.760000	-4.520150e+00
3.770000	-4.522390e+00
3.780000	-4.524650e+00
3.790000	-4.526920e+00
3.800000	-4.529220e+00
3.810000	-4.531520e+00
3.820000	-4.533850e+00
3.830000	-4.536200e+00
3.840000	-4.538580e+00
3.850000	-4.540980e+00
3.860000	-4.543400e+00
3.870000	-4.545840e+00
3.880000	-4.548320e+00
3.890000	-4.550820e+00
3.900000	-4.553350e+00
3.910000	-4.555900e+00
3.920000	-4.558480e+00
3.930000	-4.561090e+00
3.940000	-4.563730e+00
3.950000	-4.566400e+00
3.960000	-4.569090e+00
3.970000	-4.571810e+00
3.980000	-4.574560e+00
3.990000	-4.577340e+00
4.000000	-4.580150e+00
4.010000	-4.583000e+00
4.020000	-4.585870e+00
4.030000	-4.588770e+00
4.040000	-4.591710e+00
4.050000	-4.594670e+00
4.060000	-4.597660e+00
4.070000	-4.600680e+00
4.080000	-4.603740e+00
4.090000	-4.606820e+00
4.100000	-4.609940e+00
4.110000	-4.613080e+00
4.120000	-4.616260e+00
4.130000	-4.619470e+00
4.140000	-4.622700e+00
4.150000	-4.625960e+00
4.160000	-4.629260e+00
4.170000	-4.632580e+00
4.180000	-4.635930e+00
4.190000	-4.639300e+00
4.200000	-4.642710e+00
4.210000	-4.646170e+00
4.220000	-4.649650e+00
4.230000	-4.653140e+00
4.240000	-4.656640e+00
4.250000	-4.660160e+00
4.260000	-4.663630e+00
4.270000	-4.667140e+00
4.280000	-4.670700e+00
4.290000	-4.674310e+00
4.300000	-4.677970e+00
4.310000	-4.681750e+00
4.320000	-4.685530e+00
4.330000	-4.689330e+00
4.340000	-4.693140e+00
4.350000	-4.696960e+00
4.360000	-4.700770e+00
4.370000	-4.704600e+00
4.380000	-4.708450e+00
4.390000	-4.712310e+00
4.400000	-4.716200e+00
4.410000	-4.720120e+00
4.420000	-4.724050e+00
4.430000	-4.727990e+00
4.440000	-4.731960e+00
4.450000	-4.735930e+00
4.460000	-4.739940e+00
4.470000	-4.743950e+00
4.480000	-4.747980e+00
4.490000	-4.752020e+00
4.500000	-4.756080e+00
4.510000	-4.760160e+00
4.520000	-4.764250e+00
4.530000	-4.768350e+00
4.540000	-4.772460e+00
4.550000	-4.776580e+00
4.560000	-4.780720e+00
4.570000	-4.784870e+00
4.580000	-4.789020e+00
4.590000	-4.793190e+00
4.600000	-4.797360e+00
4.610000	-4.801540e+00
4.620000	-4.805730e+00
4.630000	-4.809930e+00
4.640000	-4.814130e+00
4.650000	-4.818340e+00
4.660000	-4.822560e+00
4.670000	-4.826790e+00
4.680000	-4.831010e+00
4.690000	-4.835240e+00
4.700000	-4.839470e+00
4.710000	-4.843710e+00
4.720000	-4.847950e+00
4.730000	-4.852190e+00
4.740000	-4.856430e+00
4.750000	-4.860680e+00
4.760000	-4.864930e+00
4.770000	-4.869170e+00
4.780000	-4.873420e+00
4.790000	-4.877660e+00
4.800000	-4.881900e+00
4.810000	-4.886150e+00
4.820000	-4.890390e+00
4.830000	-4.894620e+00
4.840000	-4.898850e+00
4.850000	-4.903080e+00
4.860000	-4.907300e+00
4.870000	-4.911520e+00
4.880000	-4.915730e+00
4.890000	-4.919940e+00
4.900000	-4.924150e+00
4.910000	-4.928350e+00
4.920000	-4.932550e+00
4.930000	-4.936740e+00
4.940000	-4.940920e+00
4.950000	-4.945090e+00
4.960000	-4.949250e+00
4.970000	-4.953400e+00
4.980000	-4.957550e+00
4.990000	-4.961680e+00
5.000000	-4.965810e+00
5.010000	-4.969950e+00
5.020000	-4.974060e+00
5.030000	-4.978160e+00
5.040000	-4.982240e+00
5.050000	-4.986310e+00
5.060000	-4.990300e+00
5.070000	-4.994310e+00
5.080000	-4.998310e+00
5.090000	-5.002320e+00
5.100000	-5.006330e+00
5.110000	-5.010400e+00
5.120000	-5.014440e+00
5.130000	-5.018460e+00
5.140000	-5.022450e+00
5.150000	-5.026430e+00
5.160000	-5.030350e+00
5.170000	-5.034270e+00
5.180000	-5.038170e+00
5.190000	-5.042060e+00
5.200000	-5.045930e+00
5.210000	-5.049790e+00
5.220000	-5.053630e+00
5.230000	-5.057460e+00
5.240000	-5.061280e+00
5.250000	-5.065080e+00
5.260000	-5.068880e+00
5.270000	-5.072660e+00
5.280000	-5.076420e+00
5.290000	-5.080160e+00
5.300000	-5.083890e+00
5.310000	-5.087600e+00
5.320000	-5.091290e+00
5.330000	-5.094970e+00
5.340000	-5.098630e+00
5.350000	-5.102280e+00
5.360000	-5.105910e+00
5.370000	-5.109530e+00
5.380000	-5.113130e+00
5.390000	-5.116710e+00
5.400000	-5.120270e+00
5.410000	-5.123820e+00
5.420000	-5.127340e+00
5.430000	-5.130850e+00
5.440000	-5.134340e+00
5.450000	-5.137810e+00
5.460000	-5.141270e+00
5.470000	-5.144710e+00
5.480000	-5.148130e+00
5.490000	-5.151530e+00
5.500000	-5.154920e+00
5.510000	-5.158280e+00
5.520000	-5.161640e+00
5.530000	-5.164970e+00
5.540000	-5.168290e+00
5.550000	-5.171590e+00
5.560000	-5.174870e+00
5.570000	-5.178140e+00
5.580000	-5.181390e+00
5.590000	-5.184620e+00
5.600000	-5.187830e+00
5.610000	-5.191020e+00
5.620000	-5.194200e+00
5.630000	-5.197360e+00
5.640000	-5.200500e+00
5.650000	-5.203620e+00
5.660000	-5.206730e+00
5.670000	-5.209810e+00
5.680000	-5.212880e+00
5.690000	-5.215940e+00
5.700000	-5.218980e+00
5.710000	-5.222000e+00
5.720000	-5.225010e+00
5.730000	-5.227990e+00
5.740000	-5.230960e+00
5.750000	-5.233910e+00
5.760000	-5.236860e+00
5.770000	-5.239780e+00
5.780000	-5.242680e+00
5.790000	-5.245560e+00
5.800000	-5.248400e+00
5.810000	-5.251180e+00
5.820000	-5.253960e+00
5.830000	-5.256730e+00
5.840000	-5.259510e+00
5.850000	-5.262280e+00
5.860000	-5.265110e+00
5.870000	-5.267910e+00
5.880000	-5.270680e+00
5.890000	-5.273430e+00
5.900000	-5.276160e+00
5.910000	-5.278840e+00
5.920000	-5.281510e+00
5.930000	-5.284170e+00
5.940000	-5.286800e+00
5.950000	-5.289420e+00
5.960000	-5.292040e+00
5.970000	-5.294630e+00
5.980000	-5.297200e+00
5.990000	-5.299760e+00
6.000000	-5.302290e+00
6.010000	-5.304790e+00
6.020000	-5.307280e+00
6.030000	-5.309770e+00
6.040000	-5.312240e+00
6.050000	-5.314700e+00
6.060000	-5.317180e+00
6.070000	-5.319640e+00
6.080000	-5.322070e+00
6.090000	-5.324500e+00
6.100000	-5.326900e+00
6.110000	-5.329280e+00
6.120000	-5.331650e+00
6.130000	-5.334000e+00
6.140000	-5.336330e+00
6.150000	-5.338660e+00
6.160000	-5.340960e+00
6.170000	-5.343260e+00
6.180000	-5.345540e+00
6.190000	-5.347800e+00
6.200000	-5.350050e+00
6.210000	-5.352290e+00
6.220000	-5.354520e+00
6.230000	-5.356730e+00
6.240000	-5.358930e+00
6.250000	-5.361110e+00
6.260000	-5.363280e+00
6.270000	-5.365440e+00
6.280000	-5.367590e+00
6.290000	-5.369720e+00
6.300000	-5.371840e+00
6.310000	-5.373950e+00
6.320000	-5.376040e+00
6.330000	-5.378130e+00
6.340000	-5.380190e+00
6.350000	-5.382250e+00
6.360000	-5.384290e+00
6.370000	-5.386330e+00
6.380000	-5.388350e+00
6.390000	-5.390350e+00
6.400000	-5.392350e+00
6.410000	-5.394330e+00
6.420000	-5.396300e+00
6.430000	-5.398270e+00
6.440000	-5.400210e+00
6.450000	-5.402150e+00
6.460000	-5.404080e+00
6.470000	-5.405990e+00
6.480000	-5.407890e+00
6.490000	-5.409780e+00
6.500000	-5.411670e+00
6.510000	-5.413540e+00
6.520000	-5.415400e+00
6.530000	-5.417240e+00
6.540000	-5.419080e+00
6.550000	-5.420910e+00
6.560000	-5.422720e+00
6.570000	-5.424520e+00
6.580000	-5.426310e+00
6.590000	-5.428090e+00
6.600000	-5.429870e+00
6.610000	-5.431630e+00
6.620000	-5.433380e+00
6.630000	-5.435130e+00
6.640000	-5.436860e+00
6.650000	-5.438580e+00
6.660000	-5.440300e+00
6.670000	-5.442000e+00
6.680000	-5.443700e+00
6.690000	-5.445380e+00
6.700000	-5.447060e+00
6.710000	-5.448730e+00
6.720000	-5.450390e+00
6.730000	-5.452040e+00
6.740000	-5.453680e+00
6.750000	-5.455310e+00
6.760000	-5.456930e+00
6.770000	-5.458540e+00
6.780000	-5.460140e+00
6.790000	-5.461740e+00
6.800000	-5.463320e+00
6.810000	-5.464890e+00
6.820000	-5.466460e+00
6.830000	-5.468020e+00
6.840000	-5.469560e+00
6.850000	-5.471100e+00
6.860000	-5.472640e+00
6.870000	-5.474160e+00
6.880000	-5.475670e+00
6.890000	-5.477180e+00
6.900000	-5.478680e+00
6.910000	-5.480170e+00
6.920000	-5.481650e+00
6.930000	-5.483120e+00
6.940000	-5.484580e+00
6.950000	-5.486040e+00
6.960000	-5.487490e+00
6.970000	-5.488930e+00
6.980000	-5.490370e+00
6.990000	-5.491790e+00
7.000000	-5.493210e+00
7.010000	-5.494620e+00
7.020000	-5.496020e+00
7.030000	-5.497420e+00
7.040000	-5.498810e+00
7.050000	-5.500190e+00
7.060000	-5.501560e+00
7.070000	-5.502920e+00
7.080000	-5.504280e+00
7.090000	-5.505630e+00
7.100000	-5.506980e+00
7.110000	-5.508320e+00
7.120000	-5.509650e+00
7.130000	-5.510970e+00
7.140000	-5.512290e+00
7.150000	-5.513600e+00
7.160000	-5.514900e+00
7.170000	-5.516200e+00
7.180000	-5.517490e+00
7.190000	-5.518770e+00
7.200000	-5.520050e+00
7.210000	-5.521320e+00
7.220000	-5.522580e+00
7.230000	-5.523830e+00
7.240000	-5.525080e+00
7.250000	-5.526330e+00
7.260000	-5.527560e+00
7.270000	-5.528790e+00
7.280000	-5.530020e+00
7.290000	-5.531240e+00
7.300000	-5.532450e+00
7.310000	-5.533660e+00
7.320000	-5.534860e+00
7.330000	-5.536050e+00
7.340000	-5.537240e+00
7.350000	-5.538430e+00
7.360000	-5.539600e+00
7.370000	-5.540780e+00
7.380000	-5.541940e+00
7.390000	-5.543100e+00
7.400000	-5.544260e+00
7.410000	-5.545400e+00
7.420000	-5.546550e+00
7.430000	-5.547680e+00
7.440000	-5.548810e+00
7.450000	-5.549940e+00
7.460000	-5.551060e+00
7.470000	-5.552180e+00
7.480000	-5.553290e+00
7.490000	-5.554390e+00
7.500000	-5.555490e+00
7.510000	-5.556590e+00
7.520000	-5.557680e+00
7.530000	-5.558760e+00
7.540000	-5.559840e+00
7.550000	-5.560910e+00
7.560000	-5.561980e+00
7.570000	-5.563040e+00
7.580000	-5.564100e+00
7.590000	-5.565160e+00
7.600000	-5.566200e+00
7.610000	-5.567250e+00
7.620000	-5.568290e+00
7.630000	-5.569320e+00
7.640000	-5.570350e+00
7.650000	-5.571380e+00
7.660000	-5.572390e+00
7.670000	-5.573410e+00
7.680000	-5.574420e+00
7.690000	-5.575430e+00
7.700000	-5.576430e+00
7.710000	-5.577430e+00
7.720000	-5.578420e+00
7.730000	-5.579410e+00
7.740000	-5.580400e+00
7.750000	-5.581380e+00
7.760000	-5.582350e+00
7.770000	-5.583320e+00
7.780000	-5.584280e+00
7.790000	-5.585240e+00
7.800000	-5.586190e+00
7.810000	-5.587150e+00
7.820000	-5.588100e+00
7.830000	-5.589040e+00
7.840000	-5.589980e+00
7.850000	-5.590920e+00
7.860000	-5.591850e+00
7.870000	-5.592770e+00
7.880000	-5.593700e+00
7.890000	-5.594620e+00
7.900000	-5.595530e+00
7.910000	-5.596440e+00
7.920000	-5.597350e+00
7.930000	-5.598250e+00
7.940000	-5.599150e+00
7.950000	-5.600050e+00
7.960000	-5.600940e+00
7.970000	-5.601830e+00
7.980000	-5.602710e+00
7.990000	-5.603590e+00
8.000000	-5.604470e+00


==> anc/Fig4_WLC_cg_real_T352.txt <==
# E(GeV)	Re_Tmatrix(GeV^-2)
0.000000	-4.626650e+00
0.010000	-4.630140e+00
0.020000	-4.633640e+00
0.030000	-4.637140e+00
0.040000	-4.640640e+00
0.050000	-4.644140e+00
0.060000	-4.647750e+00
0.070000	-4.651410e+00
0.080000	-4.655110e+00
0.090000	-4.658860e+00
0.100000	-4.662650e+00
0.110000	-4.666480e+00
0.120000	-4.670360e+00
0.130000	-4.674280e+00
0.140000	-4.678240e+00
0.150000	-4.682240e+00
0.160000	-4.686260e+00
0.170000	-4.690340e+00
0.180000	-4.694460e+00
0.190000	-4.698620e+00
0.200000	-4.702840e+00
0.210000	-4.707020e+00
0.220000	-4.711290e+00
0.230000	-4.715650e+00
0.240000	-4.720100e+00
0.250000	-4.724640e+00
0.260000	-4.729360e+00
0.270000	-4.734140e+00
0.280000	-4.738950e+00
0.290000	-4.743810e+00
0.300000	-4.748710e+00
0.310000	-4.753600e+00
0.320000	-4.758560e+00
0.330000	-4.763600e+00
0.340000	-4.768710e+00
0.350000	-4.773890e+00
0.360000	-4.779130e+00
0.370000	-4.784450e+00
0.380000	-4.789850e+00
0.390000	-4.795330e+00
0.400000	-4.800900e+00
0.410000	-4.806530e+00
0.420000	-4.812250e+00
0.430000	-4.818060e+00
0.440000	-4.823960e+00
0.450000	-4.829940e+00
0.460000	-4.835950e+00
0.470000	-4.842080e+00
0.480000	-4.848330e+00
0.490000	-4.854680e+00
0.500000	-4.861150e+00
0.510000	-4.867730e+00
0.520000	-4.874420e+00
0.530000	-4.881230e+00
0.540000	-4.888150e+00
0.550000	-4.895190e+00
0.560000	-4.902300e+00
0.570000	-4.909550e+00
0.580000	-4.916940e+00
0.590000	-4.924460e+00
0.600000	-4.932120e+00
0.610000	-4.939870e+00
0.620000	-4.947780e+00
0.630000	-4.955850e+00
0.640000	-4.964080e+00
0.650000	-4.972460e+00
0.660000	-4.980950e+00
0.670000	-4.989630e+00
0.680000	-4.998480e+00
0.690000	-5.007520e+00
0.700000	-5.016750e+00
0.710000	-5.026090e+00
0.720000	-5.035650e+00
0.730000	-5.045430e+00
0.740000	-5.055420e+00
0.750000	-5.065630e+00
0.760000	-5.075980e+00
0.770000	-5.086580e+00
0.780000	-5.097440e+00
0.790000	-5.108540e+00
0.800000	-5.119900e+00
0.810000	-5.131420e+00
0.820000	-5.143230e+00
0.830000	-5.155340e+00
0.840000	-5.167760e+00
0.850000	-5.180480e+00
0.860000	-5.193400e+00
0.870000	-5.206670e+00
0.880000	-5.220300e+00
0.890000	-5.234280e+00
0.900000	-5.248620e+00
0.910000	-5.263180e+00
0.920000	-5.278170e+00
0.930000	-5.293570e+00
0.940000	-5.309400e+00
0.950000	-5.325640e+00
0.960000	-5.342160e+00
0.970000	-5.359170e+00
0.980000	-5.376680e+00
0.990000	-5.394680e+00
1.000000	-5.413170e+00
1.010000	-5.432020e+00
1.020000	-5.451430e+00
1.030000	-5.471410e+00
1.040000	-5.491950e+00
1.050000	-5.513050e+00
1.060000	-5.534640e+00
1.070000	-5.556830e+00
1.080000	-5.579630e+00
1.090000	-5.603030e+00
1.100000	-5.627030e+00
1.110000	-5.651600e+00
1.120000	-5.676790e+00
1.130000	-5.702600e+00
1.140000	-5.729030e+00
1.150000	-5.756080e+00
1.160000	-5.784060e+00
1.170000	-5.812510e+00
1.180000	-5.841410e+00
1.190000	-5.870780e+00
1.200000	-5.900610e+00
1.210000	-5.931550e+00
1.220000	-5.962630e+00
1.230000	-5.993840e+00
1.240000	-6.025190e+00
1.250000	-6.056680e+00
1.260000	-6.089500e+00
1.270000	-6.121850e+00
1.280000	-6.153750e+00
1.290000	-6.185180e+00
1.300000	-6.216160e+00
1.310000	-6.248330e+00
1.320000	-6.279210e+00
1.330000	-6.308820e+00
1.340000	-6.337140e+00
1.350000	-6.364180e+00
1.360000	-6.391730e+00
1.370000	-6.417110e+00
1.380000	-6.440300e+00
1.390000	-6.461310e+00
1.400000	-6.480150e+00
1.410000	-6.498350e+00
1.420000	-6.513600e+00
1.430000	-6.525900e+00
1.440000	-6.535250e+00
1.450000	-6.541640e+00
1.460000	-6.545650e+00
1.470000	-6.546430e+00
1.480000	-6.543960e+00
1.490000	-6.538250e+00
1.500000	-6.529310e+00
1.510000	-6.516790e+00
1.520000	-6.501200e+00
1.530000	-6.482530e+00
1.540000	-6.460770e+00
1.550000	-6.435930e+00
1.560000	-6.406870e+00
1.570000	-6.375290e+00
1.580000	-6.341210e+00
1.590000	-6.304620e+00
1.600000	-6.265520e+00
1.610000	-6.222330e+00
1.620000	-6.177420e+00
1.630000	-6.130800e+00
1.640000	-6.082470e+00
1.650000	-6.032430e+00
1.660000	-5.979070e+00
1.670000	-5.924800e+00
1.680000	-5.869620e+00
1.690000	-5.813540e+00
1.700000	-5.756550e+00
1.710000	-5.697250e+00
1.720000	-5.637740e+00
1.730000	-5.578040e+00
1.740000	-5.518130e+00
1.750000	-5.458010e+00
1.760000	-5.396640e+00
1.770000	-5.335600e+00
1.780000	-5.274880e+00
1.790000	-5.214490e+00
1.800000	-5.154430e+00
1.810000	-5.093990e+00
1.820000	-5.034230e+00
1.830000	-4.975150e+00
1.840000	-4.916750e+00
1.850000	-4.859040e+00
1.860000	-4.801590e+00
1.870000	-4.745030e+00
1.880000	-4.689360e+00
1.890000	-4.634590e+00
1.900000	-4.580720e+00
1.910000	-4.527540e+00
1.920000	-4.475350e+00
1.930000	-4.424160e+00
1.940000	-4.373970e+00
1.950000	-4.324780e+00
1.960000	-4.276540e+00
1.970000	-4.229320e+00
1.980000	-4.183120e+00
1.990000	-4.137940e+00
2.000000	-4.093780e+00
2.010000	-4.050680e+00
2.020000	-4.008580e+00
2.030000	-3.967480e+00
2.040000	-3.927370e+00
2.050000	-3.888250e+00
2.060000	-3.850250e+00
2.070000	-3.813190e+00
2.080000	-3.777070e+00
2.090000	-3.741880e+00
2.100000	-3.707630e+00
2.110000	-3.674450e+00
2.120000	-3.642150e+00
2.130000	-3.610710e+00
2.140000	-3.580140e+00
2.150000	-3.550430e+00
2.160000	-3.521770e+00
2.170000	-3.493890e+00
2.180000	-3.466790e+00
2.190000	-3.440480e+00
2.200000	-3.414950e+00
2.210000	-3.390330e+00
2.220000	-3.366430e+00
2.230000	-3.343250e+00
2.240000	-3.320790e+00
2.250000	-3.299050e+00
2.260000	-3.278230e+00
2.270000	-3.258030e+00
2.280000	-3.238440e+00
2.290000	-3.219470e+00
2.300000	-3.201110e+00
2.310000	-3.183440e+00
2.320000	-3.166350e+00
2.330000	-3.149830e+00
2.340000	-3.133880e+00
2.350000	-3.118510e+00
2.360000	-3.103860e+00
2.370000	-3.089710e+00
2.380000	-3.076050e+00
2.390000	-3.062890e+00
2.400000	-3.050230e+00
2.410000	-3.038190e+00
2.420000	-3.026580e+00
2.430000	-3.015410e+00
2.440000	-3.004680e+00
2.450000	-2.994390e+00
2.460000	-2.984650e+00
2.470000	-2.975290e+00
2.480000	-2.966320e+00
2.490000	-2.957740e+00
2.500000	-2.949540e+00
2.510000	-2.941820e+00
2.520000	-2.934440e+00
2.530000	-2.927390e+00
2.540000	-2.920680e+00
2.550000	-2.914300e+00
2.560000	-2.908360e+00
2.570000	-2.902710e+00
2.580000	-2.897340e+00
2.590000	-2.892260e+00
2.600000	-2.887470e+00
2.610000	-2.883050e+00
2.620000	-2.878880e+00
2.630000	-2.874950e+00
2.640000	-2.871280e+00
2.650000	-2.867850e+00
2.660000	-2.864750e+00
2.670000	-2.861860e+00
2.680000	-2.859180e+00
2.690000	-2.856710e+00
2.700000	-2.854450e+00
2.710000	-2.852480e+00
2.720000	-2.850670e+00
2.730000	-2.849040e+00
2.740000	-2.847590e+00
2.750000	-2.846320e+00
2.760000	-2.845270e+00
2.770000	-2.844380e+00
2.780000	-2.843630e+00
2.790000	-2.843020e+00
2.800000	-2.842560e+00
2.810000	-2.842300e+00
2.820000	-2.842160e+00
2.830000	-2.842140e+00
2.840000	-2.842230e+00
2.850000	-2.842440e+00
2.860000	-2.842820e+00
2.870000	-2.843300e+00
2.880000	-2.843860e+00
2.890000	-2.844520e+00
2.900000	-2.845270e+00
2.910000	-2.846160e+00
2.920000	-2.847120e+00
2.930000	-2.848150e+00
2.940000	-2.849250e+00
2.950000	-2.850420e+00
2.960000	-2.851710e+00
2.970000	-2.853040e+00
2.980000	-2.854430e+00
2.990000	-2.855870e+00
3.000000	-2.857360e+00
3.010000	-2.858940e+00
3.020000	-2.860550e+00
3.030000	-2.862200e+00
3.040000	-2.863880e+00
3.050000	-2.865600e+00
3.060000	-2.867390e+00
3.070000	-2.869190e+00
3.080000	-2.871020e+00
3.090000	-2.872870e+00
3.100000	-2.874740e+00
3.110000	-2.876660e+00
3.120000	-2.878590e+00
3.130000	-2.880540e+00
3.140000	-2.882490e+00
3.150000	-2.884460e+00
3.160000	-2.886450e+00
3.170000	-2.888450e+00
3.180000	-2.890450e+00
3.190000	-2.892460e+00
3.200000	-2.894460e+00
3.210000	-2.896480e+00
3.220000	-2.898500e+00
3.230000	-2.900510e+00
3.240000	-2.902520e+00
3.250000	-2.904520e+00
3.260000	-2.906530e+00
3.270000	-2.908520e+00
3.280000	-2.910510e+00
3.290000	-2.912490e+00
3.300000	-2.914460e+00
3.310000	-2.916430e+00
3.320000	-2.918390e+00
3.330000	-2.920330e+00
3.340000	-2.922260e+00
3.350000	-2.924180e+00
3.360000	-2.926090e+00
3.370000	-2.927980e+00
3.380000	-2.929860e+00
3.390000	-2.931720e+00
3.400000	-2.933570e+00
3.410000	-2.935410e+00
3.420000	-2.937230e+00
3.430000	-2.939030e+00
3.440000	-2.940830e+00
3.450000	-2.942600e+00
3.460000	-2.944360e+00
3.470000	-2.946110e+00
3.480000	-2.947840e+00
3.490000	-2.949550e+00
3.500000	-2.951250e+00
3.510000	-2.952940e+00
3.520000	-2.954610e+00
3.530000	-2.956270e+00
3.540000	-2.957920e+00
3.550000	-2.959550e+00
3.560000	-2.961160e+00
3.570000	-2.962760e+00
3.580000	-2.964340e+00
3.590000	-2.965920e+00
3.600000	-2.967480e+00
3.610000	-2.969030e+00
3.620000	-2.970560e+00
3.630000	-2.972090e+00
3.640000	-2.973610e+00
3.650000	-2.975120e+00
3.660000	-2.976610e+00
3.670000	-2.978100e+00
3.680000	-2.979570e+00
3.690000	-2.981050e+00
3.700000	-2.982510e+00
3.710000	-2.983960e+00
3.720000	-2.985400e+00
3.730000	-2.986840e+00
3.740000	-2.988280e+00
3.750000	-2.989710e+00
3.760000	-2.991120e+00
3.770000	-2.992540e+00
3.780000	-2.993950e+00
3.790000	-2.995360e+00
3.800000	-2.996770e+00
3.810000	-2.998180e+00
3.820000	-2.999590e+00
3.830000	-3.001000e+00
3.840000	-3.002400e+00
3.850000	-3.003800e+00
3.860000	-3.005180e+00
3.870000	-3.006570e+00
3.880000	-3.007960e+00
3.890000	-3.009350e+00
3.900000	-3.010740e+00
3.910000	-3.012140e+00
3.920000	-3.013540e+00
3.930000	-3.014940e+00
3.940000	-3.016340e+00
3.950000	-3.017750e+00
3.960000	-3.019150e+00
3.970000	-3.020560e+00
3.980000	-3.021980e+00
3.990000	-3.023400e+00
4.000000	-3.024820e+00
4.010000	-3.026250e+00
4.020000	-3.027680e+00
4.030000	-3.029120e+00
4.040000	-3.030570e+00
4.050000	-3.032020e+00
4.060000	-3.033480e+00
4.070000	-3.034950e+00
4.080000	-3.036420e+00
4.090000	-3.037900e+00
4.100000	-3.039380e+00
4.110000	-3.040870e+00
4.120000	-3.042360e+00
4.130000	-3.043870e+00
4.140000	-3.045380e+00
4.150000	-3.046900e+00
4.160000	-3.048440e+00
4.170000	-3.049980e+00
4.180000	-3.051530e+00
4.190000	-3.053090e+00
4.200000	-3.054650e+00
4.210000	-3.056220e+00
4.220000	-3.057800e+00
4.230000	-3.059390e+00
4.240000	-3.060980e+00
4.250000	-3.062590e+00
4.260000	-3.064210e+00
4.270000	-3.065840e+00
4.280000	-3.067480e+00
4.290000	-3.069130e+00
4.300000	-3.070780e+00
4.310000	-3.072450e+00
4.320000	-3.074130e+00
4.330000	-3.075810e+00
4.340000	-3.077510e+00
4.350000	-3.079210e+00
4.360000	-3.080930e+00
4.370000	-3.082650e+00
4.380000	-3.084380e+00
4.390000	-3.086130e+00
4.400000	-3.087880e+00
4.410000	-3.089650e+00
4.420000	-3.091430e+00
4.430000	-3.093220e+00
4.440000	-3.095010e+00
4.450000	-3.096810e+00
4.460000	-3.098620e+00
4.470000	-3.100440e+00
4.480000	-3.102260e+00
4.490000	-3.104100e+00
4.500000	-3.105940e+00
4.510000	-3.107800e+00
4.520000	-3.109670e+00
4.530000	-3.111540e+00
4.540000	-3.113430e+00
4.550000	-3.115320e+00
4.560000	-3.117220e+00
4.570000	-3.119140e+00
4.580000	-3.121060e+00
4.590000	-3.122980e+00
4.600000	-3.124920e+00
4.610000	-3.126870e+00
4.620000	-3.128820e+00
4.630000	-3.130780e+00
4.640000	-3.132750e+00
4.650000	-3.134720e+00
4.660000	-3.136710e+00
4.670000	-3.138700e+00
4.680000	-3.140700e+00
4.690000	-3.142700e+00
4.700000	-3.144710e+00
4.710000	-3.146730e+00
4.720000	-3.148760e+00
4.730000	-3.150790e+00
4.740000	-3.152830e+00
4.750000	-3.154870e+00
4.760000	-3.156920e+00
4.770000	-3.158980e+00
4.780000	-3.161040e+00
4.790000	-3.163110e+00
4.800000	-3.165180e+00
4.810000	-3.167260e+00
4.820000	-3.169340e+00
4.830000	-3.171430e+00
4.840000	-3.173520e+00
4.850000	-3.175620e+00
4.860000	-3.177720e+00
4.870000	-3.179820e+00
4.880000	-3.181930e+00
4.890000	-3.184050e+00
4.900000	-3.186160e+00
4.910000	-3.188280e+00
4.920000	-3.190400e+00
4.930000	-3.192530e+00
4.940000	-3.194660e+00
4.950000	-3.196790e+00
4.960000	-3.198930e+00
4.970000	-3.201060e+00
4.980000	-3.203200e+00
4.990000	-3.205350e+00
5.000000	-3.207490e+00
5.010000	-3.209630e+00
5.020000	-3.211780e+00
5.030000	-3.213930e+00
5.040000	-3.216080e+00
5.050000	-3.218230e+00
5.060000	-3.220380e+00
5.070000	-3.222530e+00
5.080000	-3.224680e+00
5.090000	-3.226830e+00
5.100000	-3.228980e+00
5.110000	-3.231140e+00
5.120000	-3.233290e+00
5.130000	-3.235440e+00
5.140000	-3.237590e+00
5.150000	-3.239740e+00
5.160000	-3.241890e+00
5.170000	-3.244040e+00
5.180000	-3.246190e+00
5.190000	-3.248340e+00
5.200000	-3.250480e+00
5.210000	-3.252620e+00
5.220000	-3.254770e+00
5.230000	-3.256900e+00
5.240000	-3.259040e+00
5.250000	-3.261180e+00
5.260000	-3.263310e+00
5.270000	-3.265440e+00
5.280000	-3.267570e+00
5.290000	-3.269700e+00
5.300000	-3.271820e+00
5.310000	-3.273940e+00
5.320000	-3.276060e+00
5.330000	-3.278170e+00
5.340000	-3.280280e+00
5.350000	-3.282390e+00
5.360000	-3.284490e+00
5.370000	-3.286590e+00
5.380000	-3.288680e+00
5.390000	-3.290770e+00
5.400000	-3.292860e+00
5.410000	-3.294940e+00
5.420000	-3.297020e+00
5.430000	-3.299090e+00
5.440000	-3.301160e+00
5.450000	-3.303230e+00
5.460000	-3.305290e+00
5.470000	-3.307340e+00
5.480000	-3.309390e+00
5.490000	-3.311440e+00
5.500000	-3.313470e+00
5.510000	-3.315510e+00
5.520000	-3.317530e+00
5.530000	-3.319560e+00
5.540000	-3.321570e+00
5.550000	-3.323590e+00
5.560000	-3.325600e+00
5.570000	-3.327610e+00
5.580000	-3.329600e+00
5.590000	-3.331600e+00
5.600000	-3.333580e+00
5.610000	-3.335560e+00
5.620000	-3.337530e+00
5.630000	-3.339490e+00
5.640000	-3.341450e+00
5.650000	-3.343400e+00
5.660000	-3.345340e+00
5.670000	-3.347280e+00
5.680000	-3.349210e+00
5.690000	-3.351140e+00
5.700000	-3.353050e+00
5.710000	-3.354970e+00
5.720000	-3.356870e+00
5.730000	-3.358770e+00
5.740000	-3.360660e+00
5.750000	-3.362550e+00
5.760000	-3.364460e+00
5.770000	-3.366350e+00
5.780000	-3.368210e+00
5.790000	-3.370050e+00
5.800000	-3.371870e+00
5.810000	-3.373560e+00
5.820000	-3.375280e+00
5.830000	-3.377020e+00
5.840000	-3.378790e+00
5.850000	-3.380590e+00
5.860000	-3.382510e+00
5.870000	-3.384410e+00
5.880000	-3.386290e+00
5.890000	-3.388140e+00
5.900000	-3.389970e+00
5.910000	-3.391740e+00
5.920000	-3.393500e+00
5.930000	-3.395250e+00
5.940000	-3.397000e+00
5.950000	-3.398740e+00
5.960000	-3.400480e+00
5.970000	-3.402200e+00
5.980000	-3.403920e+00
5.990000	-3.405630e+00
6.000000	-3.407330e+00
6.010000	-3.409030e+00
6.020000	-3.410710e+00
6.030000	-3.412390e+00
6.040000	-3.414060e+00
6.050000	-3.415730e+00
6.060000	-3.417390e+00
6.070000	-3.419040e+00
6.080000	-3.420680e+00
6.090000	-3.422310e+00
6.100000	-3.423940e+00
6.110000	-3.425560e+00
6.120000	-3.427170e+00
6.130000	-3.428780e+00
6.140000	-3.430370e+00
6.150000	-3.431960e+00
6.160000	-3.433550e+00
6.170000	-3.435120e+00
6.180000	-3.436690e+00
6.190000	-3.438240e+00
6.200000	-3.439800e+00
6.210000	-3.441340e+00
6.220000	-3.442870e+00
6.230000	-3.444400e+00
6.240000	-3.445920e+00
6.250000	-3.447440e+00
6.260000	-3.448950e+00
6.270000	-3.450450e+00
6.280000	-3.451940e+00
6.290000	-3.453420e+00
6.300000	-3.454900e+00
6.310000	-3.456370e+00
6.320000	-3.457830e+00
6.330000	-3.459290e+00
6.340000	-3.460730e+00
6.350000	-3.462180e+00
6.360000	-3.463610e+00
6.370000	-3.465040e+00
6.380000	-3.466460e+00
6.390000	-3.467870e+00
6.400000	-3.469280e+00
6.410000	-3.470670e+00
6.420000	-3.472060e+00
6.430000	-3.473450e+00
6.440000	-3.474820e+00
6.450000	-3.476200e+00
6.460000	-3.477570e+00
6.470000	-3.478940e+00
6.480000	-3.480300e+00
6.490000	-3.481640e+00
6.500000	-3.482980e+00
6.510000	-3.484300e+00
6.520000	-3.485610e+00
6.530000	-3.486920e+00
6.540000	-3.488230e+00
6.550000	-3.489530e+00
6.560000	-3.490820e+00
6.570000	-3.492110e+00
6.580000	-3.493390e+00
6.590000	-3.494670e+00
6.600000	-3.495940e+00
6.610000	-3.497200e+00
6.620000	-3.498460e+00
6.630000	-3.499710e+00
6.640000	-3.500950e+00
6.650000	-3.502190e+00
6.660000	-3.503420e+00
6.670000	-3.504650e+00
6.680000	-3.505860e+00
6.690000	-3.507080e+00
6.700000	-3.508280e+00
6.710000	-3.509480e+00
6.720000	-3.510680e+00
6.730000	-3.511860e+00
6.740000	-3.513040e+00
6.750000	-3.514220e+00
6.760000	-3.515390e+00
6.770000	-3.516550e+00
6.780000	-3.517710e+00
6.790000	-3.518860e+00
6.800000	-3.520010e+00
6.810000	-3.521150e+00
6.820000	-3.522280e+00
6.830000	-3.523410e+00
6.840000	-3.524530e+00
6.850000	-3.525650e+00
6.860000	-3.526750e+00
6.870000	-3.527860e+00
6.880000	-3.528960e+00
6.890000	-3.530050e+00
6.900000	-3.531140e+00
6.910000	-3.532230e+00
6.920000	-3.533320e+00
6.930000	-3.534390e+00
6.940000	-3.535460e+00
6.950000	-3.536520e+00
6.960000	-3.537570e+00
6.970000	-3.538610e+00
6.980000	-3.539650e+00
6.990000	-3.540690e+00
7.000000	-3.541720e+00
7.010000	-3.542750e+00
7.020000	-3.543770e+00
7.030000	-3.544790e+00
7.040000	-3.545800e+00
7.050000	-3.546810e+00
7.060000	-3.547810e+00
7.070000	-3.548810e+00
7.080000	-3.549800e+00
7.090000	-3.550790e+00
7.100000	-3.551770e+00
7.110000	-3.552750e+00
7.120000	-3.553730e+00
7.130000	-3.554690e+00
7.140000	-3.555660e+00
7.150000	-3.556620e+00
7.160000	-3.557570e+00
7.170000	-3.558510e+00
7.180000	-3.559460e+00
7.190000	-3.560390e+00
7.200000	-3.561330e+00
7.210000	-3.562260e+00
7.220000	-3.563180e+00
7.230000	-3.564100e+00
7.240000	-3.565020e+00
7.250000	-3.565930e+00
7.260000	-3.566840e+00
7.270000	-3.567740e+00
7.280000	-3.568630e+00
7.290000	-3.569530e+00
7.300000	-3.570420e+00
7.310000	-3.571300e+00
7.320000	-3.572180e+00
7.330000	-3.573050e+00
7.340000	-3.573920e+00
7.350000	-3.574790e+00
7.360000	-3.575660e+00
7.370000	-3.576510e+00
7.380000	-3.577370e+00
7.390000	-3.578220e+00
7.400000	-3.579070e+00
7.410000	-3.579910e+00
7.420000	-3.580740e+00
7.430000	-3.581580e+00
7.440000	-3.582410e+00
7.450000	-3.583230e+00
7.460000	-3.584060e+00
7.470000	-3.584870e+00
7.480000	-3.585690e+00
7.490000	-3.586500e+00
7.500000	-3.587300e+00
7.510000	-3.588100e+00
7.520000	-3.588900e+00
7.530000	-3.589690e+00
7.540000	-3.590480e+00
7.550000	-3.591270e+00
7.560000	-3.592050e+00
7.570000	-3.592830e+00
7.580000	-3.593600e+00
7.590000	-3.594370e+00
7.600000	-3.595140e+00
7.610000	-3.595900e+00
7.620000	-3.596660e+00
7.630000	-3.597420e+00
7.640000	-3.598180e+00
7.650000	-3.598930e+00
7.660000	-3.599670e+00
7.670000	-3.600410e+00
7.680000	-3.601150e+00
7.690000	-3.601890e+00
7.700000	-3.602620e+00
7.710000	-3.603350e+00
7.720000	-3.604080e+00
7.730000	-3.604800e+00
7.740000	-3.605520e+00
7.750000	-3.606240e+00
7.760000	-3.606950e+00
7.770000	-3.607660e+00
7.780000	-3.608360e+00
7.790000	-3.609070e+00
7.800000	-3.609770e+00
7.810000	-3.610480e+00
7.820000	-3.611180e+00
7.830000	-3.611880e+00
7.840000	-3.612570e+00
7.850000	-3.613250e+00
7.860000	-3.613920e+00
7.870000	-3.614590e+00
7.880000	-3.615260e+00
7.890000	-3.615930e+00
7.900000	-3.616590e+00
7.910000	-3.617260e+00
7.920000	-3.617920e+00
7.930000	-3.618580e+00
7.940000	-3.619240e+00
7.950000	-3.619890e+00
7.960000	-3.620540e+00
7.970000	-3.621190e+00
7.980000	-3.621830e+00
7.990000	-3.622480e+00
8.000000	-3.623110e+00


==> anc/Fig4_WLC_cq_imag_T195.txt <==
# E(GeV)	-Im_Tmatrix(GeV^-2)
0.000000	2.800000e-22
0.010000	5.478570e-08
0.020000	1.095710e-07
0.030000	1.643570e-07
0.040000	2.191430e-07
0.050000	2.739280e-07
0.060000	3.454490e-07
0.070000	4.335360e-07
0.080000	5.381880e-07
0.090000	6.594060e-07
0.100000	7.971900e-07
0.110000	9.301730e-07
0.120000	1.090410e-06
0.130000	1.277890e-06
0.140000	1.492620e-06
0.150000	1.734600e-06
0.160000	1.970390e-06
0.170000	2.250150e-06
0.180000	2.573880e-06
0.190000	2.941570e-06
0.200000	3.353220e-06
0.210000	3.749710e-06
0.220000	4.219720e-06
0.230000	4.763270e-06
0.240000	5.380350e-06
0.250000	6.070960e-06
0.260000	6.749240e-06
0.270000	7.543990e-06
0.280000	8.455200e-06
0.290000	9.482870e-06
0.300000	1.062700e-05
0.310000	1.170550e-05
0.320000	1.299160e-05
0.330000	1.448510e-05
0.340000	1.618610e-05
0.350000	1.809460e-05
0.360000	1.993270e-05
0.370000	2.211720e-05
0.380000	2.464810e-05
0.390000	2.752560e-05
0.400000	3.074950e-05
0.410000	3.385020e-05
0.420000	3.753220e-05
0.430000	4.179550e-05
0.440000	4.664020e-05
0.450000	5.206620e-05
0.460000	5.739600e-05
0.470000	6.364600e-05
0.480000	7.081600e-05
0.490000	7.890600e-05
0.500000	8.791620e-05
0.510000	9.672330e-05
0.520000	1.070120e-04
0.530000	1.187820e-04
0.540000	1.320340e-04
0.550000	1.467680e-04
0.560000	1.612620e-04
0.570000	1.780980e-04
0.580000	1.972770e-04
0.590000	2.187970e-04
0.600000	2.426600e-04
0.610000	2.664600e-04
0.620000	2.938040e-04
0.630000	3.246930e-04
0.640000	3.591260e-04
0.650000	3.971040e-04
0.660000	4.339800e-04
0.670000	4.767240e-04
0.680000	5.253360e-04
0.690000	5.798160e-04
0.700000	6.401650e-04
0.710000	6.996760e-04
0.720000	7.684080e-04
0.730000	8.463620e-04
0.740000	9.335360e-04
0.750000	1.029930e-03
0.760000	1.125240e-03
0.770000	1.234930e-03
0.780000	1.358990e-03
0.790000	1.497420e-03
0.800000	1.650220e-03
0.810000	1.798460e-03
0.820000	1.970540e-03
0.830000	2.166460e-03
0.840000	2.386220e-03
0.850000	2.629820e-03
0.860000	2.868130e-03
0.870000	3.144840e-03
0.880000	3.459960e-03
0.890000	3.813480e-03
0.900000	4.205420e-03
0.910000	4.589440e-03
0.920000	5.035030e-03
0.930000	5.542180e-03
0.940000	6.110910e-03
0.950000	6.741200e-03
0.960000	7.356790e-03
0.970000	8.072080e-03
0.980000	8.887080e-03
0.990000	9.801780e-03
1.000000	1.081620e-02
1.010000	1.180720e-02
1.020000	1.295950e-02
1.030000	1.427300e-02
1.040000	1.574780e-02
1.050000	1.738380e-02
1.060000	1.898370e-02
1.070000	2.084350e-02
1.080000	2.296330e-02
1.090000	2.534300e-02
1.100000	2.798270e-02
1.110000	3.054890e-02
1.120000	3.354180e-02
1.130000	3.696130e-02
1.140000	4.080750e-02
1.150000	4.508020e-02
1.160000	4.923700e-02
1.170000	5.409170e-02
1.180000	5.964430e-02
1.190000	6.589490e-02
1.200000	7.284350e-02
1.210000	7.959410e-02
1.220000	8.749060e-02
1.230000	9.653310e-02
1.240000	1.067220e-01
1.250000	1.180560e-01
1.260000	1.290200e-01
1.270000	1.418880e-01
1.280000	1.566600e-01
1.290000	1.733370e-01
1.300000	1.919170e-01
1.310000	2.098930e-01
1.320000	2.310270e-01
1.330000	2.553200e-01
1.340000	2.827720e-01
1.350000	3.133820e-01
1.360000	3.429800e-01
1.370000	3.778220e-01
1.380000	4.179080e-01
1.390000	4.632380e-01
1.400000	5.138120e-01
1.410000	5.626670e-01
1.420000	6.202470e-01
1.430000	6.865550e-01
1.440000	7.615880e-01
1.450000	8.453480e-01
1.460000	9.268020e-01
1.470000	1.022500e+00
1.480000	1.132440e+00
1.490000	1.256620e+00
1.500000	1.395040e+00
1.510000	1.530600e+00
1.520000	1.688950e+00
1.530000	1.870100e+00
1.540000	2.074050e+00
1.550000	2.300800e+00
1.560000	2.526610e+00
1.570000	2.787080e+00
1.580000	3.082210e+00
1.590000	3.412020e+00
1.600000	3.776480e+00
1.610000	4.149930e+00
1.620000	4.570880e+00
1.630000	5.039340e+00
1.640000	5.555310e+00
1.650000	6.118780e+00
1.660000	6.722720e+00
1.670000	7.377680e+00
1.680000	8.083680e+00
1.690000	8.840710e+00
1.700000	9.648770e+00
1.710000	1.056280e+01
1.720000	1.150040e+01
1.730000	1.246150e+01
1.740000	1.344630e+01
1.750000	1.445460e+01
1.760000	1.562600e+01
1.770000	1.675120e+01
1.780000	1.783020e+01
1.790000	1.886300e+01
1.800000	1.984960e+01
1.810000	2.092590e+01
1.820000	2.188810e+01
1.830000	2.273610e+01
1.840000	2.347000e+01
1.850000	2.408970e+01
1.860000	2.459640e+01
1.870000	2.498840e+01
1.880000	2.526570e+01
1.890000	2.542840e+01
1.900000	2.547650e+01
1.910000	2.530550e+01
1.920000	2.507210e+01
1.930000	2.477620e+01
1.940000	2.441790e+01
1.950000	2.399700e+01
1.960000	2.341390e+01
1.970000	2.281830e+01
1.980000	2.221000e+01
1.990000	2.158920e+01
2.000000	2.095580e+01
2.010000	2.025920e+01
2.020000	1.957530e+01
2.030000	1.890420e+01
2.040000	1.824570e+01
2.050000	1.760000e+01
2.060000	1.695160e+01
2.070000	1.632360e+01
2.080000	1.571610e+01
2.090000	1.512910e+01
2.100000	1.456260e+01
2.110000	1.401710e+01
2.120000	1.349190e+01
2.130000	1.298690e+01
2.140000	1.250220e+01
2.150000	1.203760e+01
2.160000	1.159870e+01
2.170000	1.117730e+01
2.180000	1.077340e+01
2.190000	1.038720e+01
2.200000	1.001850e+01
2.210000	9.673770e+00
2.220000	9.343410e+00
2.230000	9.027440e+00
2.240000	8.725840e+00
2.250000	8.438630e+00
2.260000	8.171520e+00
2.270000	7.915930e+00
2.280000	7.671860e+00
2.290000	7.439300e+00
2.300000	7.218260e+00
2.310000	7.013930e+00
2.320000	6.818520e+00
2.330000	6.632030e+00
2.340000	6.454460e+00
2.350000	6.285800e+00
2.360000	6.130250e+00
2.370000	5.981530e+00
2.380000	5.839620e+00
2.390000	5.704540e+00
2.400000	5.576280e+00
2.410000	5.459150e+00
2.420000	5.346690e+00
2.430000	5.238890e+00
2.440000	5.135770e+00
2.450000	5.037310e+00
2.460000	4.946110e+00
2.470000	4.858280e+00
2.480000	4.773830e+00
2.490000	4.692750e+00
2.500000	4.615050e+00
2.510000	4.543320e+00
2.520000	4.473670e+00
2.530000	4.406090e+00
2.540000	4.340580e+00
2.550000	4.277150e+00
2.560000	4.217420e+00
2.570000	4.158960e+00
2.580000	4.101740e+00
2.590000	4.045790e+00
2.600000	3.991080e+00
2.610000	3.938900e+00
2.620000	3.887350e+00
2.630000	3.836410e+00
2.640000	3.786100e+00
2.650000	3.736410e+00
2.660000	3.687930e+00
2.670000	3.639770e+00
2.680000	3.591950e+00
2.690000	3.544460e+00
2.700000	3.497300e+00
2.710000	3.450850e+00
2.720000	3.404540e+00
2.730000	3.358370e+00
2.740000	3.312340e+00
2.750000	3.266440e+00
2.760000	3.220750e+00
2.770000	3.175170e+00
2.780000	3.129680e+00
2.790000	3.084290e+00
2.800000	3.038990e+00
2.810000	2.993750e+00
2.820000	2.948620e+00
2.830000	2.903620e+00
2.840000	2.858740e+00
2.850000	2.813970e+00
2.860000	2.769190e+00
2.870000	2.724600e+00
2.880000	2.680200e+00
2.890000	2.635990e+00
2.900000	2.591980e+00
2.910000	2.548010e+00
2.920000	2.504310e+00
2.930000	2.460870e+00
2.940000	2.417700e+00
2.950000	2.374790e+00
2.960000	2.331990e+00
2.970000	2.289530e+00
2.980000	2.247420e+00
2.990000	2.205650e+00
3.000000	2.164240e+00
3.010000	2.123040e+00
3.020000	2.082260e+00
3.030000	2.041880e+00
3.040000	2.001920e+00
3.050000	1.962370e+00
3.060000	1.923130e+00
3.070000	1.884350e+00
3.080000	1.846030e+00
3.090000	1.808170e+00
3.100000	1.770780e+00
3.110000	1.733770e+00
3.120000	1.697260e+00
3.130000	1.661250e+00
3.140000	1.625730e+00
3.150000	1.590700e+00
3.160000	1.556140e+00
3.170000	1.522090e+00
3.180000	1.488550e+00
3.190000	1.455530e+00
3.200000	1.423020e+00
3.210000	1.391020e+00
3.220000	1.359540e+00
3.230000	1.328570e+00
3.240000	1.298120e+00
3.250000	1.268190e+00
3.260000	1.238790e+00
3.270000	1.209900e+00
3.280000	1.181520e+00
3.290000	1.153650e+00
3.300000	1.126290e+00
3.310000	1.099470e+00
3.320000	1.073150e+00
3.330000	1.047320e+00
3.340000	1.021980e+00
3.350000	9.971360e-01
3.360000	9.728300e-01
3.370000	9.489920e-01
3.380000	9.256230e-01
3.390000	9.027220e-01
3.400000	8.802900e-01
3.410000	8.583810e-01
3.420000	8.369130e-01
3.430000	8.158860e-01
3.440000	7.953000e-01
3.450000	7.751560e-01
3.460000	7.555180e-01
3.470000	7.362880e-01
3.480000	7.174660e-01
3.490000	6.990530e-01
3.500000	6.810490e-01
3.510000	6.635160e-01
3.520000	6.463600e-01
3.530000	6.295810e-01
3.540000	6.131770e-01
3.550000	5.971500e-01
3.560000	5.815680e-01
3.570000	5.663270e-01
3.580000	5.514290e-01
3.590000	5.368740e-01
3.600000	5.226620e-01
3.610000	5.088550e-01
3.620000	4.953600e-01
3.630000	4.821750e-01
3.640000	4.693010e-01
3.650000	4.567370e-01
3.660000	4.445450e-01
3.670000	4.326330e-01
3.680000	4.210020e-01
3.690000	4.096520e-01
3.700000	3.985830e-01
3.710000	3.878540e-01
3.720000	3.773750e-01
3.730000	3.671480e-01
3.740000	3.571710e-01
3.750000	3.474460e-01
3.760000	3.380260e-01
3.770000	3.288290e-01
3.780000	3.198560e-01
3.790000	3.111060e-01
3.800000	3.025800e-01
3.810000	2.943260e-01
3.820000	2.862710e-01
3.830000	2.784140e-01
3.840000	2.707570e-01
3.850000	2.632980e-01
3.860000	2.560840e-01
3.870000	2.490450e-01
3.880000	2.421820e-01
3.890000	2.354950e-01
3.900000	2.289820e-01
3.910000	2.226880e-01
3.920000	2.165470e-01
3.930000	2.105610e-01
3.940000	2.047290e-01
3.950000	1.990520e-01
3.960000	1.935650e-01
3.970000	1.882150e-01
3.980000	1.830000e-01
3.990000	1.779220e-01
4.000000	1.729790e-01
4.010000	1.682070e-01
4.020000	1.635540e-01
4.030000	1.590200e-01
4.040000	1.546050e-01
4.050000	1.503090e-01
4.060000	1.461610e-01
4.070000	1.421180e-01
4.080000	1.381790e-01
4.090000	1.343440e-01
4.100000	1.306140e-01
4.110000	1.270170e-01
4.120000	1.235100e-01
4.130000	1.200930e-01
4.140000	1.167670e-01
4.150000	1.135320e-01
4.160000	1.104100e-01
4.170000	1.073660e-01
4.180000	1.044020e-01
4.190000	1.015180e-01
4.200000	9.871210e-02
4.210000	9.600680e-02
4.220000	9.337010e-02
4.230000	9.080210e-02
4.240000	8.830270e-02
4.250000	8.587200e-02
4.260000	8.352850e-02
4.270000	8.124430e-02
4.280000	7.901960e-02
4.290000	7.685420e-02
4.300000	7.474830e-02
4.310000	7.271610e-02
4.320000	7.073610e-02
4.330000	6.880840e-02
4.340000	6.693310e-02
4.350000	6.511000e-02
4.360000	6.335470e-02
4.370000	6.164390e-02
4.380000	5.997780e-02
4.390000	5.835630e-02
4.400000	5.677940e-02
4.410000	5.525840e-02
4.420000	5.377630e-02
4.430000	5.233330e-02
4.440000	5.092920e-02
4.450000	4.956410e-02
4.460000	4.824430e-02
4.470000	4.696020e-02
4.480000	4.571210e-02
4.490000	4.449970e-02
4.500000	4.332320e-02
4.510000	4.219910e-02
4.520000	4.110250e-02
4.530000	4.003340e-02
4.540000	3.899180e-02
4.550000	3.797780e-02
4.560000	3.699560e-02
4.570000	3.603880e-02
4.580000	3.510720e-02
4.590000	3.420100e-02
4.600000	3.332010e-02
4.610000	3.247150e-02
4.620000	3.164480e-02
4.630000	3.083980e-02
4.640000	3.005670e-02
4.650000	2.929540e-02
4.660000	2.857020e-02
4.670000	2.785970e-02
4.680000	2.716390e-02
4.690000	2.648280e-02
4.700000	2.581630e-02
4.710000	2.517000e-02
4.720000	2.453570e-02
4.730000	2.391330e-02
4.740000	2.330280e-02
4.750000	2.270440e-02
4.760000	2.209360e-02
4.770000	2.150690e-02
4.780000	2.094430e-02
4.790000	2.040580e-02
4.800000	1.989140e-02
4.810000	1.942560e-02
4.820000	1.897160e-02
4.830000	1.852930e-02
4.840000	1.809890e-02
4.850000	1.768020e-02
4.860000	1.727350e-02
4.870000	1.687850e-02
4.880000	1.649520e-02
4.890000	1.612350e-02
4.900000	1.576340e-02
4.910000	1.541540e-02
4.920000	1.507880e-02
4.930000	1.475370e-02
4.940000	1.444020e-02
4.950000	1.413810e-02
4.960000	1.386290e-02
4.970000	1.359150e-02
4.980000	1.332400e-02
4.990000	1.306020e-02
5.000000	1.280020e-02
5.010000	1.253900e-02
5.020000	1.228410e-02
5.030000	1.203550e-02
5.040000	1.179320e-02
5.050000	1.155720e-02
5.060000	1.132900e-02
5.070000	1.110640e-02
5.080000	1.088930e-02
5.090000	1.067780e-02
5.100000	1.047190e-02
5.110000	1.027400e-02
5.120000	1.008040e-02
5.130000	9.891240e-03
5.140000	9.706420e-03
5.150000	9.525960e-03
5.160000	9.348780e-03
5.170000	9.176520e-03
5.180000	9.009170e-03
5.190000	8.846730e-03
5.200000	8.689210e-03
5.210000	8.540190e-03
5.220000	8.394290e-03
5.230000	8.251510e-03
5.240000	8.111860e-03
5.250000	7.975330e-03
5.260000	7.840420e-03
5.270000	7.709390e-03
5.280000	7.582230e-03
5.290000	7.458950e-03
5.300000	7.339550e-03
5.310000	7.226060e-03
5.320000	7.115420e-03
5.330000	7.007650e-03
5.340000	6.902740e-03
5.350000	6.800680e-03
5.360000	6.702770e-03
5.370000	6.607080e-03
5.380000	6.513610e-03
5.390000	6.422360e-03
5.400000	6.333330e-03
5.410000	6.249280e-03
5.420000	6.166080e-03
5.430000	6.083720e-03
5.440000	6.002200e-03
5.450000	5.921530e-03
5.460000	5.836490e-03
5.470000	5.754910e-03
5.480000	5.676770e-03
5.490000	5.602080e-03
5.500000	5.530850e-03
5.510000	5.469380e-03
5.520000	5.408200e-03
5.530000	5.347320e-03
5.540000	5.286730e-03
5.550000	5.226420e-03
5.560000	5.164830e-03
5.570000	5.104320e-03
5.580000	5.044900e-03
5.590000	4.986550e-03
5.600000	4.929280e-03
5.610000	4.872390e-03
5.620000	4.816940e-03
5.630000	4.762910e-03
5.640000	4.710310e-03
5.650000	4.659130e-03
5.660000	4.610680e-03
5.670000	4.563010e-03
5.680000	4.516110e-03
5.690000	4.469990e-03
5.700000	4.424630e-03
5.710000	4.379950e-03
5.720000	4.336080e-03
5.730000	4.293040e-03
5.740000	4.250830e-03
5.750000	4.209430e-03
5.760000	4.169010e-03
5.770000	4.129340e-03
5.780000	4.090410e-03
5.790000	4.052230e-03
5.800000	4.014790e-03
5.810000	3.978070e-03
5.820000	3.942110e-03
5.830000	3.906910e-03
5.840000	3.872460e-03
5.850000	3.838760e-03
5.860000	3.806250e-03
5.870000	3.774280e-03
5.880000	3.742850e-03
5.890000	3.711950e-03
5.900000	3.681600e-03
5.910000	3.651850e-03
5.920000	3.622610e-03
5.930000	3.593880e-03
5.940000	3.565660e-03
5.950000	3.537960e-03
5.960000	3.510910e-03
5.970000	3.484300e-03
5.980000	3.458140e-03
5.990000	3.432420e-03
6.000000	3.407150e-03
6.010000	3.382400e-03
6.020000	3.358060e-03
6.030000	3.334130e-03
6.040000	3.310610e-03
6.050000	3.287490e-03
6.060000	3.264910e-03
6.070000	3.242680e-03
6.080000	3.220780e-03
6.090000	3.199220e-03
6.100000	3.178000e-03
6.110000	3.157190e-03
6.120000	3.136680e-03
6.130000	3.116470e-03
6.140000	3.096560e-03
6.150000	3.076960e-03
6.160000	3.057730e-03
6.170000	3.038770e-03
6.180000	3.020060e-03
6.190000	3.001620e-03
6.200000	2.983440e-03
6.210000	2.965610e-03
6.220000	2.948000e-03
6.230000	2.930600e-03
6.240000	2.913410e-03
6.250000	2.896440e-03
6.260000	2.879640e-03
6.270000	2.863070e-03
6.280000	2.846730e-03
6.290000	2.830630e-03
6.300000	2.814760e-03
6.310000	2.799330e-03
6.320000	2.784030e-03
6.330000	2.768850e-03
6.340000	2.753810e-03
6.350000	2.738890e-03
6.360000	2.724190e-03
6.370000	2.709580e-03
6.380000	2.695050e-03
6.390000	2.680600e-03
6.400000	2.666240e-03
6.410000	2.651810e-03
6.420000	2.637550e-03
6.430000	2.623450e-03
6.440000	2.609510e-03
6.450000	2.595730e-03
6.460000	2.582200e-03
6.470000	2.568800e-03
6.480000	2.555510e-03
6.490000	2.542330e-03
6.500000	2.529270e-03
6.510000	2.516340e-03
6.520000	2.503530e-03
6.530000	2.490810e-03
6.540000	2.478200e-03
6.550000	2.465700e-03
6.560000	2.453360e-03
6.570000	2.441100e-03
6.580000	2.428920e-03
6.590000	2.416810e-03
6.600000	2.404780e-03
6.610000	2.392880e-03
6.620000	2.381040e-03
6.630000	2.369240e-03
6.640000	2.357500e-03
6.650000	2.345800e-03
6.660000	2.334150e-03
6.670000	2.322550e-03
6.680000	2.311010e-03
6.690000	2.299540e-03
6.700000	2.288120e-03
6.710000	2.276800e-03
6.720000	2.265520e-03
6.730000	2.254280e-03
6.740000	2.243090e-03
6.750000	2.231950e-03
6.760000	2.220780e-03
6.770000	2.209690e-03
6.780000	2.198690e-03
6.790000	2.187780e-03
6.800000	2.176950e-03
6.810000	2.166250e-03
6.820000	2.155610e-03
6.830000	2.145040e-03
6.840000	2.134550e-03
6.850000	2.124120e-03
6.860000	2.113730e-03
6.870000	2.103430e-03
6.880000	2.093210e-03
6.890000	2.083090e-03
6.900000	2.073070e-03
6.910000	2.064940e-03
6.920000	2.056010e-03
6.930000	2.046250e-03
6.940000	2.035690e-03
6.950000	2.024300e-03
6.960000	2.006700e-03
6.970000	1.990990e-03
6.980000	1.977160e-03
6.990000	1.965210e-03
7.000000	1.955160e-03
7.010000	1.952400e-03
7.020000	1.948830e-03
7.030000	1.944430e-03
7.040000	1.939210e-03
7.050000	1.933170e-03
7.060000	1.924520e-03
7.070000	1.915950e-03
7.080000	1.907440e-03
7.090000	1.899010e-03
7.100000	1.890640e-03
7.110000	1.882360e-03
7.120000	1.874140e-03
7.130000	1.865990e-03
7.140000	1.857900e-03
7.150000	1.849880e-03
7.160000	1.841930e-03
7.170000	1.834050e-03
7.180000	1.826220e-03
7.190000	1.818460e-03
7.200000	1.810750e-03
7.210000	1.803110e-03
7.220000	1.795530e-03
7.230000	1.788000e-03
7.240000	1.780530e-03
7.250000	1.773120e-03
7.260000	1.765790e-03
7.270000	1.758500e-03
7.280000	1.751260e-03
7.290000	1.744060e-03
7.300000	1.736910e-03
7.310000	1.729750e-03
7.320000	1.722660e-03
7.330000	1.715640e-03
7.340000	1.708690e-03
7.350000	1.701820e-03
7.360000	1.695140e-03
7.370000	1.688460e-03
7.380000	1.681800e-03
7.390000	1.675140e-03
7.400000	1.668490e-03
7.410000	1.661750e-03
7.420000	1.655070e-03
7.430000	1.648440e-03
7.440000	1.641850e-03
7.450000	1.635320e-03
7.460000	1.628860e-03
7.470000	1.622440e-03
7.480000	1.616050e-03
7.490000	1.609700e-03
7.500000	1.603380e-03
7.510000	1.597110e-03
7.520000	1.590860e-03
7.530000	1.584650e-03
7.540000	1.578460e-03
7.550000	1.572310e-03
7.560000	1.566190e-03
7.570000	1.560100e-03
7.580000	1.554050e-03
7.590000	1.548020e-03
7.600000	1.542030e-03
7.610000	1.536070e-03
7.620000	1.530150e-03
7.630000	1.524250e-03
7.640000	1.518370e-03
7.650000	1.512520e-03
7.660000	1.506700e-03
7.670000	1.500910e-03
7.680000	1.495140e-03
7.690000	1.489400e-03
7.700000	1.483690e-03
7.710000	1.478020e-03
7.720000	1.472370e-03
7.730000	1.466740e-03
7.740000	1.461140e-03
7.750000	1.455550e-03
7.760000	1.449970e-03
7.770000	1.444420e-03
7.780000	1.438890e-03
7.790000	1.433390e-03
7.800000	1.427920e-03
7.810000	1.423650e-03
7.820000	1.418820e-03
7.830000	1.413420e-03
7.840000	1.407460e-03
7.850000	1.400930e-03
7.860000	1.390290e-03
7.870000	1.380850e-03
7.880000	1.372620e-03
7.890000	1.365590e-03
7.900000	1.359760e-03
7.910000	1.358670e-03
7.920000	1.357020e-03
7.930000	1.354790e-03
7.940000	1.352000e-03
7.950000	1.348640e-03
7.960000	1.343540e-03
7.970000	1.338460e-03
7.980000	1.333390e-03
7.990000	1.328340e-03
8.000000	1.323300e-03


==> anc/Fig4_WLC_cq_imag_T251.txt <==
# E(GeV)	-Im_Tmatrix(GeV^-2)
0.000000	-3.186530e-22
0.010000	4.334060e-07
0.020000	8.668110e-07
0.030000	1.300220e-06
0.040000	1.733620e-06
0.050000	2.167030e-06
0.060000	2.717100e-06
0.070000	3.353760e-06
0.080000	4.077020e-06
0.090000	4.886870e-06
0.100000	5.783320e-06
0.110000	6.682570e-06
0.120000	7.710320e-06
0.130000	8.866540e-06
0.140000	1.015130e-05
0.150000	1.156450e-05
0.160000	1.298030e-05
0.170000	1.458750e-05
0.180000	1.638610e-05
0.190000	1.837620e-05
0.200000	2.055770e-05
0.210000	2.274820e-05
0.220000	2.522130e-05
0.230000	2.797710e-05
0.240000	3.101550e-05
0.250000	3.433670e-05
0.260000	3.766890e-05
0.270000	4.141950e-05
0.280000	4.558870e-05
0.290000	5.017640e-05
0.300000	5.518260e-05
0.310000	6.020890e-05
0.320000	6.585290e-05
0.330000	7.211460e-05
0.340000	7.899420e-05
0.350000	8.649150e-05
0.360000	9.403640e-05
0.370000	1.024840e-04
0.380000	1.118350e-04
0.390000	1.220880e-04
0.400000	1.332450e-04
0.410000	1.445040e-04
0.420000	1.570660e-04
0.430000	1.709300e-04
0.440000	1.860980e-04
0.450000	2.025690e-04
0.460000	2.191380e-04
0.470000	2.376130e-04
0.480000	2.579930e-04
0.490000	2.802780e-04
0.500000	3.044680e-04
0.510000	3.287690e-04
0.520000	3.558730e-04
0.530000	3.857790e-04
0.540000	4.184870e-04
0.550000	4.539980e-04
0.560000	4.898140e-04
0.570000	5.296810e-04
0.580000	5.735990e-04
0.590000	6.215680e-04
0.600000	6.735880e-04
0.610000	7.257280e-04
0.620000	7.838840e-04
0.630000	8.480570e-04
0.640000	9.182470e-04
0.650000	9.944540e-04
0.660000	1.070800e-03
0.670000	1.156100e-03
0.680000	1.250360e-03
0.690000	1.353570e-03
0.700000	1.465740e-03
0.710000	1.578090e-03
0.720000	1.703780e-03
0.730000	1.842820e-03
0.740000	1.995200e-03
0.750000	2.160910e-03
0.760000	2.326370e-03
0.770000	2.511970e-03
0.780000	2.717710e-03
0.790000	2.943590e-03
0.800000	3.189620e-03
0.810000	3.434510e-03
0.820000	3.710190e-03
0.830000	4.016640e-03
0.840000	4.353890e-03
0.850000	4.721920e-03
0.860000	5.092020e-03
0.870000	5.507260e-03
0.880000	5.967650e-03
0.890000	6.473190e-03
0.900000	7.023870e-03
0.910000	7.565180e-03
0.920000	8.178890e-03
0.930000	8.865010e-03
0.940000	9.623540e-03
0.950000	1.045450e-02
0.960000	1.128300e-02
0.970000	1.222130e-02
0.980000	1.326940e-02
0.990000	1.442740e-02
1.000000	1.569530e-02
1.010000	1.695200e-02
1.020000	1.837910e-02
1.030000	1.997640e-02
1.040000	2.174410e-02
1.050000	2.368210e-02
1.060000	2.559800e-02
1.070000	2.778040e-02
1.080000	3.022940e-02
1.090000	3.294480e-02
1.100000	3.592690e-02
1.110000	3.887530e-02
1.120000	4.224030e-02
1.130000	4.602200e-02
1.140000	5.022020e-02
1.150000	5.483510e-02
1.160000	5.938710e-02
1.170000	6.459540e-02
1.180000	7.046010e-02
1.190000	7.698110e-02
1.200000	8.415860e-02
1.210000	9.126870e-02
1.220000	9.939700e-02
1.230000	1.085440e-01
1.240000	1.187080e-01
1.250000	1.298910e-01
1.260000	1.409830e-01
1.270000	1.536480e-01
1.280000	1.678850e-01
1.290000	1.836950e-01
1.300000	2.010780e-01
1.310000	2.184630e-01
1.320000	2.382060e-01
1.330000	2.603080e-01
1.340000	2.847670e-01
1.350000	3.115850e-01
1.360000	3.386900e-01
1.370000	3.691880e-01
1.380000	4.030800e-01
1.390000	4.403660e-01
1.400000	4.810450e-01
1.410000	5.227680e-01
1.420000	5.690600e-01
1.430000	6.199200e-01
1.440000	6.753480e-01
1.450000	7.353440e-01
1.460000	7.977330e-01
1.470000	8.657780e-01
1.480000	9.394790e-01
1.490000	1.018840e+00
1.500000	1.103850e+00
1.510000	1.193430e+00
1.520000	1.289210e+00
1.530000	1.391180e+00
1.540000	1.499360e+00
1.550000	1.613740e+00
1.560000	1.735390e+00
1.570000	1.862700e+00
1.580000	1.995670e+00
1.590000	2.134310e+00
1.600000	2.278600e+00
1.610000	2.432730e+00
1.620000	2.590440e+00
1.630000	2.751710e+00
1.640000	2.916560e+00
1.650000	3.084990e+00
1.660000	3.264420e+00
1.670000	3.443710e+00
1.680000	3.622860e+00
1.690000	3.801860e+00
1.700000	3.980720e+00
1.710000	4.167970e+00
1.720000	4.350810e+00
1.730000	4.529250e+00
1.740000	4.703270e+00
1.750000	4.872890e+00
1.760000	5.046250e+00
1.770000	5.211130e+00
1.780000	5.367530e+00
1.790000	5.515450e+00
1.800000	5.654880e+00
1.810000	5.789850e+00
1.820000	5.914320e+00
1.830000	6.028310e+00
1.840000	6.131800e+00
1.850000	6.224800e+00
1.860000	6.307080e+00
1.870000	6.378980e+00
1.880000	6.440510e+00
1.890000	6.491660e+00
1.900000	6.532440e+00
1.910000	6.559330e+00
1.920000	6.577600e+00
1.930000	6.587250e+00
1.940000	6.588270e+00
1.950000	6.580670e+00
1.960000	6.559520e+00
1.970000	6.532210e+00
1.980000	6.498750e+00
1.990000	6.459110e+00
2.000000	6.413320e+00
2.010000	6.356520e+00
2.020000	6.295980e+00
2.030000	6.231710e+00
2.040000	6.163700e+00
2.050000	6.091950e+00
2.060000	6.012570e+00
2.070000	5.931410e+00
2.080000	5.848440e+00
2.090000	5.763690e+00
2.100000	5.677140e+00
2.110000	5.585970e+00
2.120000	5.494420e+00
2.130000	5.402490e+00
2.140000	5.310170e+00
2.150000	5.217480e+00
2.160000	5.122610e+00
2.170000	5.028250e+00
2.180000	4.934410e+00
2.190000	4.841080e+00
2.200000	4.748270e+00
2.210000	4.654870e+00
2.220000	4.562530e+00
2.230000	4.471270e+00
2.240000	4.381070e+00
2.250000	4.291930e+00
2.260000	4.203310e+00
2.270000	4.116030e+00
2.280000	4.030100e+00
2.290000	3.945510e+00
2.300000	3.862270e+00
2.310000	3.780140e+00
2.320000	3.699480e+00
2.330000	3.620280e+00
2.340000	3.542540e+00
2.350000	3.466270e+00
2.360000	3.391440e+00
2.370000	3.318080e+00
2.380000	3.246200e+00
2.390000	3.175780e+00
2.400000	3.106840e+00
2.410000	3.039470e+00
2.420000	2.973520e+00
2.430000	2.908990e+00
2.440000	2.845880e+00
2.450000	2.784180e+00
2.460000	2.724110e+00
2.470000	2.665350e+00
2.480000	2.607910e+00
2.490000	2.551790e+00
2.500000	2.496990e+00
2.510000	2.443700e+00
2.520000	2.391640e+00
2.530000	2.340780e+00
2.540000	2.291150e+00
2.550000	2.242720e+00
2.560000	2.195790e+00
2.570000	2.149930e+00
2.580000	2.105150e+00
2.590000	2.061450e+00
2.600000	2.018820e+00
2.610000	1.977500e+00
2.620000	1.937140e+00
2.630000	1.897740e+00
2.640000	1.859300e+00
2.650000	1.821820e+00
2.660000	1.785550e+00
2.670000	1.750120e+00
2.680000	1.715520e+00
2.690000	1.681760e+00
2.700000	1.648830e+00
2.710000	1.616970e+00
2.720000	1.585820e+00
2.730000	1.555400e+00
2.740000	1.525690e+00
2.750000	1.496700e+00
2.760000	1.468640e+00
2.770000	1.441190e+00
2.780000	1.414350e+00
2.790000	1.388140e+00
2.800000	1.362540e+00
2.810000	1.337750e+00
2.820000	1.313480e+00
2.830000	1.289730e+00
2.840000	1.266510e+00
2.850000	1.243800e+00
2.860000	1.221780e+00
2.870000	1.200200e+00
2.880000	1.179060e+00
2.890000	1.158360e+00
2.900000	1.138100e+00
2.910000	1.118420e+00
2.920000	1.099110e+00
2.930000	1.080180e+00
2.940000	1.061620e+00
2.950000	1.043430e+00
2.960000	1.025740e+00
2.970000	1.008360e+00
2.980000	9.912940e-01
2.990000	9.745460e-01
3.000000	9.581140e-01
3.010000	9.420920e-01
3.020000	9.263390e-01
3.030000	9.108540e-01
3.040000	8.956380e-01
3.050000	8.806900e-01
3.060000	8.660850e-01
3.070000	8.517110e-01
3.080000	8.375690e-01
3.090000	8.236570e-01
3.100000	8.099770e-01
3.110000	7.965890e-01
3.120000	7.834010e-01
3.130000	7.704140e-01
3.140000	7.576290e-01
3.150000	7.450450e-01
3.160000	7.327100e-01
3.170000	7.205520e-01
3.180000	7.085710e-01
3.190000	6.967670e-01
3.200000	6.851400e-01
3.210000	6.737270e-01
3.220000	6.624730e-01
3.230000	6.513780e-01
3.240000	6.404420e-01
3.250000	6.296650e-01
3.260000	6.190750e-01
3.270000	6.086300e-01
3.280000	5.983300e-01
3.290000	5.881740e-01
3.300000	5.781620e-01
3.310000	5.683180e-01
3.320000	5.586060e-01
3.330000	5.490290e-01
3.340000	5.395850e-01
3.350000	5.302750e-01
3.360000	5.211160e-01
3.370000	5.120820e-01
3.380000	5.031730e-01
3.390000	4.943880e-01
3.400000	4.857280e-01
3.410000	4.772080e-01
3.420000	4.688040e-01
3.430000	4.605180e-01
3.440000	4.523490e-01
3.450000	4.442970e-01
3.460000	4.363750e-01
3.470000	4.285640e-01
3.480000	4.208630e-01
3.490000	4.132740e-01
3.500000	4.057960e-01
3.510000	3.984390e-01
3.520000	3.911880e-01
3.530000	3.840420e-01
3.540000	3.770020e-01
3.550000	3.700660e-01
3.560000	3.632450e-01
3.570000	3.565240e-01
3.580000	3.499040e-01
3.590000	3.433840e-01
3.600000	3.369640e-01
3.610000	3.306560e-01
3.620000	3.244420e-01
3.630000	3.183230e-01
3.640000	3.122990e-01
3.650000	3.063700e-01
3.660000	3.005460e-01
3.670000	2.948120e-01
3.680000	2.891670e-01
3.690000	2.836130e-01
3.700000	2.781490e-01
3.710000	2.727840e-01
3.720000	2.675040e-01
3.730000	2.623100e-01
3.740000	2.572000e-01
3.750000	2.521770e-01
3.760000	2.472460e-01
3.770000	2.423970e-01
3.780000	2.376290e-01
3.790000	2.329420e-01
3.800000	2.283370e-01
3.810000	2.238290e-01
3.820000	2.193950e-01
3.830000	2.150340e-01
3.840000	2.107460e-01
3.850000	2.065320e-01
3.860000	2.023960e-01
3.870000	1.983310e-01
3.880000	1.943370e-01
3.890000	1.904150e-01
3.900000	1.865640e-01
3.910000	1.827960e-01
3.920000	1.790940e-01
3.930000	1.754570e-01
3.940000	1.718860e-01
3.950000	1.683820e-01
3.960000	1.649520e-01
3.970000	1.615840e-01
3.980000	1.582760e-01
3.990000	1.550300e-01
4.000000	1.518450e-01
4.010000	1.487320e-01
4.020000	1.456740e-01
4.030000	1.426720e-01
4.040000	1.397260e-01
4.050000	1.368360e-01
4.060000	1.340090e-01
4.070000	1.312340e-01
4.080000	1.285110e-01
4.090000	1.258410e-01
4.100000	1.232240e-01
4.110000	1.206680e-01
4.120000	1.181600e-01
4.130000	1.157000e-01
4.140000	1.132880e-01
4.150000	1.109250e-01
4.160000	1.086200e-01
4.170000	1.063590e-01
4.180000	1.041400e-01
4.190000	1.019630e-01
4.200000	9.982870e-02
4.210000	9.773860e-02
4.220000	9.569010e-02
4.230000	9.368320e-02
4.240000	9.171800e-02
4.250000	8.979440e-02
4.260000	8.792460e-02
4.270000	8.609030e-02
4.280000	8.429150e-02
4.290000	8.252830e-02
4.300000	8.080060e-02
4.310000	7.911380e-02
4.320000	7.745980e-02
4.330000	7.583870e-02
4.340000	7.425050e-02
4.350000	7.269520e-02
4.360000	7.117860e-02
4.370000	6.969200e-02
4.380000	6.823540e-02
4.390000	6.680870e-02
4.400000	6.541200e-02
4.410000	6.405130e-02
4.420000	6.271760e-02
4.430000	6.141070e-02
4.440000	6.013090e-02
4.450000	5.887790e-02
4.460000	5.765710e-02
4.470000	5.646060e-02
4.480000	5.528850e-02
4.490000	5.414080e-02
4.500000	5.301740e-02
4.510000	5.192320e-02
4.520000	5.085100e-02
4.530000	4.980080e-02
4.540000	4.877260e-02
4.550000	4.776630e-02
4.560000	4.678660e-02
4.570000	4.582660e-02
4.580000	4.488630e-02
4.590000	4.396570e-02
4.600000	4.306480e-02
4.610000	4.218760e-02
4.620000	4.132820e-02
4.630000	4.048650e-02
4.640000	3.966250e-02
4.650000	3.885630e-02
4.660000	3.807450e-02
4.670000	3.730720e-02
4.680000	3.655430e-02
4.690000	3.581590e-02
4.700000	3.509190e-02
4.710000	3.438090e-02
4.720000	3.368520e-02
4.730000	3.300460e-02
4.740000	3.233920e-02
4.750000	3.168910e-02
4.760000	3.105780e-02
4.770000	3.044000e-02
4.780000	2.983540e-02
4.790000	2.924430e-02
4.800000	2.866650e-02
4.810000	2.810350e-02
4.820000	2.755310e-02
4.830000	2.701540e-02
4.840000	2.649030e-02
4.850000	2.597800e-02
4.860000	2.548520e-02
4.870000	2.500160e-02
4.880000	2.452720e-02
4.890000	2.406200e-02
4.900000	2.360610e-02
4.910000	2.316020e-02
4.920000	2.272310e-02
4.930000	2.229480e-02
4.940000	2.187530e-02
4.950000	2.146460e-02
4.960000	2.106400e-02
4.970000	2.067150e-02
4.980000	2.028720e-02
4.990000	1.991090e-02
5.000000	1.954270e-02
5.010000	1.918430e-02
5.020000	1.883310e-02
5.030000	1.848920e-02
5.040000	1.815270e-02
5.050000	1.782340e-02
5.060000	1.750460e-02
5.070000	1.719150e-02
5.080000	1.688410e-02
5.090000	1.658240e-02
5.100000	1.628630e-02
5.110000	1.599340e-02
5.120000	1.570740e-02
5.130000	1.542830e-02
5.140000	1.515600e-02
5.150000	1.489070e-02
5.160000	1.463790e-02
5.170000	1.438920e-02
5.180000	1.414460e-02
5.190000	1.390410e-02
5.200000	1.366760e-02
5.210000	1.343230e-02
5.220000	1.320260e-02
5.230000	1.297840e-02
5.240000	1.275970e-02
5.250000	1.254660e-02
5.260000	1.234260e-02
5.270000	1.214240e-02
5.280000	1.194580e-02
5.290000	1.175300e-02
5.300000	1.156390e-02
5.310000	1.137830e-02
5.320000	1.119660e-02
5.330000	1.101850e-02
5.340000	1.084420e-02
5.350000	1.067360e-02
5.360000	1.050820e-02
5.370000	1.034570e-02
5.380000	1.018640e-02
5.390000	1.003000e-02
5.400000	9.876730e-03
5.410000	9.725950e-03
5.420000	9.578470e-03
5.430000	9.434290e-03
5.440000	9.293400e-03
5.450000	9.155810e-03
5.460000	9.023470e-03
5.470000	8.893450e-03
5.480000	8.765750e-03
5.490000	8.640360e-03
5.500000	8.517280e-03
5.510000	8.395550e-03
5.520000	8.276620e-03
5.530000	8.160490e-03
5.540000	8.047150e-03
5.550000	7.936600e-03
5.560000	7.830560e-03
5.570000	7.726450e-03
5.580000	7.624290e-03
5.590000	7.524070e-03
5.600000	7.425790e-03
5.610000	7.330060e-03
5.620000	7.235970e-03
5.630000	7.143520e-03
5.640000	7.052700e-03
5.650000	6.963520e-03
5.660000	6.876870e-03
5.670000	6.791410e-03
5.680000	6.707150e-03
5.690000	6.624080e-03
5.700000	6.542210e-03
5.710000	6.460380e-03
5.720000	6.380320e-03
5.730000	6.302040e-03
5.740000	6.225540e-03
5.750000	6.150820e-03
5.760000	6.079130e-03
5.770000	6.008590e-03
5.780000	5.939200e-03
5.790000	5.870950e-03
5.800000	5.803840e-03
5.810000	5.737910e-03
5.820000	5.673100e-03
5.830000	5.609430e-03
5.840000	5.546900e-03
5.850000	5.485490e-03
5.860000	5.425340e-03
5.870000	5.366260e-03
5.880000	5.308250e-03
5.890000	5.251320e-03
5.900000	5.195450e-03
5.910000	5.140880e-03
5.920000	5.087260e-03
5.930000	5.034610e-03
5.940000	4.982920e-03
5.950000	4.932200e-03
5.960000	4.882630e-03
5.970000	4.833930e-03
5.980000	4.786090e-03
5.990000	4.739110e-03
6.000000	4.693000e-03
6.010000	4.648000e-03
6.020000	4.603740e-03
6.030000	4.560220e-03
6.040000	4.517430e-03
6.050000	4.475390e-03
6.060000	4.434190e-03
6.070000	4.393680e-03
6.080000	4.353860e-03
6.090000	4.314710e-03
6.100000	4.276250e-03
6.110000	4.238600e-03
6.120000	4.201560e-03
6.130000	4.165160e-03
6.140000	4.129370e-03
6.150000	4.094210e-03
6.160000	4.059920e-03
6.170000	4.026130e-03
6.180000	3.992850e-03
6.190000	3.960060e-03
6.200000	3.927780e-03
6.210000	3.895990e-03
6.220000	3.864710e-03
6.230000	3.833930e-03
6.240000	3.803660e-03
6.250000	3.773900e-03
6.260000	3.744910e-03
6.270000	3.716300e-03
6.280000	3.688050e-03
6.290000	3.660180e-03
6.300000	3.632670e-03
6.310000	3.605550e-03
6.320000	3.578790e-03
6.330000	3.552400e-03
6.340000	3.526370e-03
6.350000	3.500700e-03
6.360000	3.475450e-03
6.370000	3.450530e-03
6.380000	3.425970e-03
6.390000	3.401740e-03
6.400000	3.377870e-03
6.410000	3.354490e-03
6.420000	3.331380e-03
6.430000	3.308540e-03
6.440000	3.285980e-03
6.450000	3.263680e-03
6.460000	3.241700e-03
6.470000	3.219960e-03
6.480000	3.198470e-03
6.490000	3.177230e-03
6.500000	3.156230e-03
6.510000	3.135470e-03
6.520000	3.114950e-03
6.530000	3.094690e-03
6.540000	3.074690e-03
6.550000	3.054930e-03
6.560000	3.035500e-03
6.570000	3.016300e-03
6.580000	2.997310e-03
6.590000	2.978540e-03
6.600000	2.959990e-03
6.610000	2.941750e-03
6.620000	2.923690e-03
6.630000	2.905800e-03
6.640000	2.888070e-03
6.650000	2.870520e-03
6.660000	2.853170e-03
6.670000	2.835970e-03
6.680000	2.818930e-03
6.690000	2.802050e-03
6.700000	2.785330e-03
6.710000	2.768810e-03
6.720000	2.752430e-03
6.730000	2.736180e-03
6.740000	2.720060e-03
6.750000	2.704080e-03
6.760000	2.688220e-03
6.770000	2.672490e-03
6.780000	2.656920e-03
6.790000	2.641490e-03
6.800000	2.626200e-03
6.810000	2.611090e-03
6.820000	2.596120e-03
6.830000	2.581270e-03
6.840000	2.566540e-03
6.850000	2.551950e-03
6.860000	2.537480e-03
6.870000	2.523140e-03
6.880000	2.508930e-03
6.890000	2.494850e-03
6.900000	2.480900e-03
6.910000	2.467100e-03
6.920000	2.453420e-03
6.930000	2.439860e-03
6.940000	2.426430e-03
6.950000	2.413110e-03
6.960000	2.399930e-03
6.970000	2.386870e-03
6.980000	2.373910e-03
6.990000	2.361070e-03
7.000000	2.348340e-03
7.010000	2.335680e-03
7.020000	2.323150e-03
7.030000	2.310760e-03
7.040000	2.298510e-03
7.050000	2.286400e-03
7.060000	2.274520e-03
7.070000	2.262730e-03
7.080000	2.251040e-03
7.090000	2.239460e-03
7.100000	2.227970e-03
7.110000	2.216550e-03
7.120000	2.205240e-03
7.130000	2.194050e-03
7.140000	2.182970e-03
7.150000	2.172010e-03
7.160000	2.161190e-03
7.170000	2.150480e-03
7.180000	2.139860e-03
7.190000	2.129340e-03
7.200000	2.118920e-03
7.210000	2.108600e-03
7.220000	2.098370e-03
7.230000	2.088240e-03
7.240000	2.078200e-03
7.250000	2.068260e-03
7.260000	2.058430e-03
7.270000	2.048690e-03
7.280000	2.039040e-03
7.290000	2.029480e-03
7.300000	2.020010e-03
7.310000	2.010650e-03
7.320000	2.001370e-03
7.330000	1.992160e-03
7.340000	1.983040e-03
7.350000	1.974000e-03
7.360000	1.965030e-03
7.370000	1.956140e-03
7.380000	1.947340e-03
7.390000	1.938610e-03
7.400000	1.929960e-03
7.410000	1.921460e-03
7.420000	1.913010e-03
7.430000	1.904600e-03
7.440000	1.896220e-03
7.450000	1.887880e-03
7.460000	1.879430e-03
7.470000	1.871100e-03
7.480000	1.862870e-03
7.490000	1.854760e-03
7.500000	1.846760e-03
7.510000	1.839040e-03
7.520000	1.831340e-03
7.530000	1.823680e-03
7.540000	1.816040e-03
7.550000	1.808440e-03
7.560000	1.800760e-03
7.570000	1.793170e-03
7.580000	1.785660e-03
7.590000	1.778220e-03
7.600000	1.770870e-03
7.610000	1.763800e-03
7.620000	1.756710e-03
7.630000	1.749610e-03
7.640000	1.742480e-03
7.650000	1.735330e-03
7.660000	1.729210e-03
7.670000	1.722550e-03
7.680000	1.715350e-03
7.690000	1.707610e-03
7.700000	1.699330e-03
7.710000	1.686880e-03
7.720000	1.675710e-03
7.730000	1.665810e-03
7.740000	1.657200e-03
7.750000	1.649870e-03
7.760000	1.647560e-03
7.770000	1.644650e-03
7.780000	1.641170e-03
7.790000	1.637090e-03
7.800000	1.632440e-03
7.810000	1.625950e-03
7.820000	1.619510e-03
7.830000	1.613100e-03
7.840000	1.606720e-03
7.850000	1.600390e-03
7.860000	1.594110e-03
7.870000	1.587860e-03
7.880000	1.581640e-03
7.890000	1.575440e-03
7.900000	1.569270e-03
7.910000	1.563110e-03
7.920000	1.556990e-03
7.930000	1.550900e-03
7.940000	1.544840e-03
7.950000	1.538800e-03
7.960000	1.532820e-03
7.970000	1.526850e-03
7.980000	1.520910e-03
7.990000	1.515000e-03
8.000000	1.509100e-03


==> anc/Fig4_WLC_cq_imag_T293.txt <==
# E(GeV)	-Im_Tmatrix(GeV^-2)
0.000000	-4.291610e-21
0.010000	1.942060e-06
0.020000	3.884130e-06
0.030000	5.826190e-06
0.040000	7.768250e-06
0.050000	9.710320e-06
0.060000	1.207290e-05
0.070000	1.473210e-05
0.080000	1.768790e-05
0.090000	2.094030e-05
0.100000	2.448930e-05
0.110000	2.811680e-05
0.120000	3.215000e-05
0.130000	3.658890e-05
0.140000	4.143350e-05
0.150000	4.668370e-05
0.160000	5.200860e-05
0.170000	5.790470e-05
0.180000	6.437200e-05
0.190000	7.141050e-05
0.200000	7.902010e-05
0.210000	8.668940e-05
0.220000	9.518570e-05
0.230000	1.045090e-04
0.240000	1.146590e-04
0.250000	1.256360e-04
0.260000	1.369140e-04
0.270000	1.492830e-04
0.280000	1.627410e-04
0.290000	1.772880e-04
0.300000	1.929260e-04
0.310000	2.089230e-04
0.320000	2.263750e-04
0.330000	2.452820e-04
0.340000	2.656430e-04
0.350000	2.874590e-04
0.360000	3.091360e-04
0.370000	3.330640e-04
0.380000	3.592440e-04
0.390000	3.876760e-04
0.400000	4.183600e-04
0.410000	4.499980e-04
0.420000	4.845360e-04
0.430000	5.219760e-04
0.440000	5.623160e-04
0.450000	6.055570e-04
0.460000	6.490340e-04
0.470000	6.967450e-04
0.480000	7.486880e-04
0.490000	8.048650e-04
0.500000	8.652740e-04
0.510000	9.261660e-04
0.520000	9.931670e-04
0.530000	1.066270e-03
0.540000	1.145490e-03
0.550000	1.230810e-03
0.560000	1.316950e-03
0.570000	1.411840e-03
0.580000	1.515490e-03
0.590000	1.627890e-03
0.600000	1.749040e-03
0.610000	1.871340e-03
0.620000	2.006200e-03
0.630000	2.153620e-03
0.640000	2.313590e-03
0.650000	2.486130e-03
0.660000	2.659390e-03
0.670000	2.851130e-03
0.680000	3.061350e-03
0.690000	3.290050e-03
0.700000	3.537230e-03
0.710000	3.785110e-03
0.720000	4.060370e-03
0.730000	4.363000e-03
0.740000	4.693000e-03
0.750000	5.050370e-03
0.760000	5.408570e-03
0.770000	5.807420e-03
0.780000	6.246910e-03
0.790000	6.727050e-03
0.800000	7.247830e-03
0.810000	7.768860e-03
0.820000	8.350740e-03
0.830000	8.993460e-03
0.840000	9.697020e-03
0.850000	1.046140e-02
0.860000	1.122500e-02
0.870000	1.208030e-02
0.880000	1.302720e-02
0.890000	1.406580e-02
0.900000	1.519610e-02
0.910000	1.632700e-02
0.920000	1.759510e-02
0.930000	1.900040e-02
0.940000	2.054280e-02
0.950000	2.222250e-02
0.960000	2.389500e-02
0.970000	2.577690e-02
0.980000	2.786820e-02
0.990000	3.016880e-02
1.000000	3.267890e-02
1.010000	3.518190e-02
1.020000	3.800250e-02
1.030000	4.114070e-02
1.040000	4.459650e-02
1.050000	4.836980e-02
1.060000	5.214390e-02
1.070000	5.639400e-02
1.080000	6.112020e-02
1.090000	6.632240e-02
1.100000	7.200070e-02
1.110000	7.770200e-02
1.120000	8.410590e-02
1.130000	9.121230e-02
1.140000	9.902130e-02
1.150000	1.075330e-01
1.160000	1.161690e-01
1.170000	1.257970e-01
1.180000	1.364160e-01
1.190000	1.480270e-01
1.200000	1.606290e-01
1.210000	1.735410e-01
1.220000	1.877850e-01
1.230000	2.033610e-01
1.240000	2.202680e-01
1.250000	2.385060e-01
1.260000	2.574460e-01
1.270000	2.780330e-01
1.280000	3.002650e-01
1.290000	3.241440e-01
1.300000	3.496700e-01
1.310000	3.764020e-01
1.320000	4.050000e-01
1.330000	4.354640e-01
1.340000	4.677950e-01
1.350000	5.019910e-01
1.360000	5.379780e-01
1.370000	5.758690e-01
1.380000	6.156650e-01
1.390000	6.573650e-01
1.400000	7.009700e-01
1.410000	7.468520e-01
1.420000	7.944520e-01
1.430000	8.437700e-01
1.440000	8.948060e-01
1.450000	9.475600e-01
1.460000	1.002860e+00
1.470000	1.059460e+00
1.480000	1.117370e+00
1.490000	1.176580e+00
1.500000	1.237100e+00
1.510000	1.300180e+00
1.520000	1.363940e+00
1.530000	1.428370e+00
1.540000	1.493490e+00
1.550000	1.559290e+00
1.560000	1.627280e+00
1.570000	1.695200e+00
1.580000	1.763030e+00
1.590000	1.830780e+00
1.600000	1.898460e+00
1.610000	1.967680e+00
1.620000	2.036000e+00
1.630000	2.103430e+00
1.640000	2.169970e+00
1.650000	2.235610e+00
1.660000	2.301860e+00
1.670000	2.366460e+00
1.680000	2.429430e+00
1.690000	2.490750e+00
1.700000	2.550430e+00
1.710000	2.609640e+00
1.720000	2.666620e+00
1.730000	2.721380e+00
1.740000	2.773920e+00
1.750000	2.824230e+00
1.760000	2.873030e+00
1.770000	2.919250e+00
1.780000	2.962890e+00
1.790000	3.003960e+00
1.800000	3.042460e+00
1.810000	3.078560e+00
1.820000	3.111990e+00
1.830000	3.142770e+00
1.840000	3.170880e+00
1.850000	3.196340e+00
1.860000	3.218870e+00
1.870000	3.238870e+00
1.880000	3.256340e+00
1.890000	3.271270e+00
1.900000	3.283680e+00
1.910000	3.292970e+00
1.920000	3.300030e+00
1.930000	3.304840e+00
1.940000	3.307410e+00
1.950000	3.307740e+00
1.960000	3.305060e+00
1.970000	3.300530e+00
1.980000	3.294130e+00
1.990000	3.285890e+00
2.000000	3.275780e+00
2.010000	3.262990e+00
2.020000	3.248750e+00
2.030000	3.233070e+00
2.040000	3.215960e+00
2.050000	3.197410e+00
2.060000	3.176620e+00
2.070000	3.154790e+00
2.080000	3.131910e+00
2.090000	3.108000e+00
2.100000	3.083040e+00
2.110000	3.056350e+00
2.120000	3.028960e+00
2.130000	3.000880e+00
2.140000	2.972100e+00
2.150000	2.942630e+00
2.160000	2.911830e+00
2.170000	2.880650e+00
2.180000	2.849100e+00
2.190000	2.817170e+00
2.200000	2.784860e+00
2.210000	2.751720e+00
2.220000	2.718440e+00
2.230000	2.685000e+00
2.240000	2.651400e+00
2.250000	2.617650e+00
2.260000	2.583340e+00
2.270000	2.549080e+00
2.280000	2.514870e+00
2.290000	2.480690e+00
2.300000	2.446560e+00
2.310000	2.412220e+00
2.320000	2.378050e+00
2.330000	2.344060e+00
2.340000	2.310230e+00
2.350000	2.276570e+00
2.360000	2.242880e+00
2.370000	2.209460e+00
2.380000	2.176320e+00
2.390000	2.143440e+00
2.400000	2.110850e+00
2.410000	2.078400e+00
2.420000	2.046290e+00
2.430000	2.014510e+00
2.440000	1.983070e+00
2.450000	1.951950e+00
2.460000	1.921090e+00
2.470000	1.890600e+00
2.480000	1.860490e+00
2.490000	1.830740e+00
2.500000	1.801380e+00
2.510000	1.772350e+00
2.520000	1.743710e+00
2.530000	1.715470e+00
2.540000	1.687610e+00
2.550000	1.660150e+00
2.560000	1.633060e+00
2.570000	1.606380e+00
2.580000	1.580080e+00
2.590000	1.554190e+00
2.600000	1.528680e+00
2.610000	1.503590e+00
2.620000	1.478880e+00
2.630000	1.454570e+00
2.640000	1.430640e+00
2.650000	1.407090e+00
2.660000	1.383970e+00
2.670000	1.361220e+00
2.680000	1.338840e+00
2.690000	1.316830e+00
2.700000	1.295200e+00
2.710000	1.273970e+00
2.720000	1.253100e+00
2.730000	1.232580e+00
2.740000	1.212410e+00
2.750000	1.192590e+00
2.760000	1.173170e+00
2.770000	1.154080e+00
2.780000	1.135310e+00
2.790000	1.116870e+00
2.800000	1.098760e+00
2.810000	1.081030e+00
2.820000	1.063600e+00
2.830000	1.046470e+00
2.840000	1.029650e+00
2.850000	1.013120e+00
2.860000	9.969540e-01
2.870000	9.810600e-01
2.880000	9.654400e-01
2.890000	9.500970e-01
2.900000	9.350280e-01
2.910000	9.202860e-01
2.920000	9.057940e-01
2.930000	8.915500e-01
2.940000	8.775560e-01
2.950000	8.638110e-01
2.960000	8.503640e-01
2.970000	8.371420e-01
2.980000	8.241440e-01
2.990000	8.113710e-01
3.000000	7.988230e-01
3.010000	7.865460e-01
3.020000	7.744710e-01
3.030000	7.625960e-01
3.040000	7.509240e-01
3.050000	7.394520e-01
3.060000	7.282250e-01
3.070000	7.171780e-01
3.080000	7.063100e-01
3.090000	6.956220e-01
3.100000	6.851130e-01
3.110000	6.748210e-01
3.120000	6.646890e-01
3.130000	6.547190e-01
3.140000	6.449110e-01
3.150000	6.352630e-01
3.160000	6.258130e-01
3.170000	6.165060e-01
3.180000	6.073430e-01
3.190000	5.983220e-01
3.200000	5.894440e-01
3.210000	5.807390e-01
3.220000	5.721630e-01
3.230000	5.637150e-01
3.240000	5.553950e-01
3.250000	5.472040e-01
3.260000	5.391690e-01
3.270000	5.312480e-01
3.280000	5.234420e-01
3.290000	5.157510e-01
3.300000	5.081750e-01
3.310000	5.007350e-01
3.320000	4.933990e-01
3.330000	4.861670e-01
3.340000	4.790390e-01
3.350000	4.720140e-01
3.360000	4.651150e-01
3.370000	4.583080e-01
3.380000	4.515950e-01
3.390000	4.449750e-01
3.400000	4.384480e-01
3.410000	4.320290e-01
3.420000	4.256960e-01
3.430000	4.194480e-01
3.440000	4.132850e-01
3.450000	4.072070e-01
3.460000	4.012300e-01
3.470000	3.953310e-01
3.480000	3.895090e-01
3.490000	3.837660e-01
3.500000	3.781000e-01
3.510000	3.725250e-01
3.520000	3.670220e-01
3.530000	3.615900e-01
3.540000	3.562290e-01
3.550000	3.509400e-01
3.560000	3.457320e-01
3.570000	3.405910e-01
3.580000	3.355170e-01
3.590000	3.305090e-01
3.600000	3.255680e-01
3.610000	3.207020e-01
3.620000	3.158980e-01
3.630000	3.111570e-01
3.640000	3.064770e-01
3.650000	3.018590e-01
3.660000	2.973110e-01
3.670000	2.928210e-01
3.680000	2.883890e-01
3.690000	2.840150e-01
3.700000	2.796990e-01
3.710000	2.754500e-01
3.720000	2.712550e-01
3.730000	2.671130e-01
3.740000	2.630250e-01
3.750000	2.589900e-01
3.760000	2.550130e-01
3.770000	2.510880e-01
3.780000	2.472140e-01
3.790000	2.433910e-01
3.800000	2.396190e-01
3.810000	2.359050e-01
3.820000	2.322390e-01
3.830000	2.286220e-01
3.840000	2.250520e-01
3.850000	2.215310e-01
3.860000	2.180640e-01
3.870000	2.146420e-01
3.880000	2.112650e-01
3.890000	2.079350e-01
3.900000	2.046500e-01
3.910000	2.014170e-01
3.920000	1.982260e-01
3.930000	1.950790e-01
3.940000	1.919740e-01
3.950000	1.889130e-01
3.960000	1.859010e-01
3.970000	1.829280e-01
3.980000	1.799960e-01
3.990000	1.771030e-01
4.000000	1.742500e-01
4.010000	1.714380e-01
4.020000	1.686650e-01
4.030000	1.659320e-01
4.040000	1.632360e-01
4.050000	1.605800e-01
4.060000	1.579620e-01
4.070000	1.553830e-01
4.080000	1.528420e-01
4.090000	1.503410e-01
4.100000	1.478780e-01
4.110000	1.454650e-01
4.120000	1.430850e-01
4.130000	1.407390e-01
4.140000	1.384250e-01
4.150000	1.361460e-01
4.160000	1.339020e-01
4.170000	1.316910e-01
4.180000	1.295110e-01
4.190000	1.273630e-01
4.200000	1.252470e-01
4.210000	1.231660e-01
4.220000	1.211150e-01
4.230000	1.190940e-01
4.240000	1.171040e-01
4.250000	1.151450e-01
4.260000	1.132220e-01
4.270000	1.113260e-01
4.280000	1.094590e-01
4.290000	1.076200e-01
4.300000	1.058100e-01
4.310000	1.040310e-01
4.320000	1.022790e-01
4.330000	1.005530e-01
4.340000	9.885450e-02
4.350000	9.718250e-02
4.360000	9.554060e-02
4.370000	9.392370e-02
4.380000	9.233200e-02
4.390000	9.076530e-02
4.400000	8.922380e-02
4.410000	8.771080e-02
4.420000	8.622110e-02
4.430000	8.475490e-02
4.440000	8.331200e-02
4.450000	8.189250e-02
4.460000	8.049960e-02
4.470000	7.912840e-02
4.480000	7.777910e-02
4.490000	7.645150e-02
4.500000	7.514570e-02
4.510000	7.386480e-02
4.520000	7.260410e-02
4.530000	7.136360e-02
4.540000	7.014330e-02
4.550000	6.894310e-02
4.560000	6.776620e-02
4.570000	6.660790e-02
4.580000	6.546830e-02
4.590000	6.434740e-02
4.600000	6.324510e-02
4.610000	6.216410e-02
4.620000	6.110040e-02
4.630000	6.005420e-02
4.640000	5.902550e-02
4.650000	5.801420e-02
4.660000	5.702360e-02
4.670000	5.604890e-02
4.680000	5.508990e-02
4.690000	5.414670e-02
4.700000	5.321940e-02
4.710000	5.230890e-02
4.720000	5.141370e-02
4.730000	5.053370e-02
4.740000	4.966890e-02
4.750000	4.881930e-02
4.760000	4.798850e-02
4.770000	4.717110e-02
4.780000	4.636720e-02
4.790000	4.557680e-02
4.800000	4.479990e-02
4.810000	4.403840e-02
4.820000	4.328940e-02
4.830000	4.255290e-02
4.840000	4.182890e-02
4.850000	4.111750e-02
4.860000	4.042020e-02
4.870000	3.973460e-02
4.880000	3.906070e-02
4.890000	3.839850e-02
4.900000	3.774800e-02
4.910000	3.711140e-02
4.920000	3.648530e-02
4.930000	3.586990e-02
4.940000	3.526510e-02
4.950000	3.467080e-02
4.960000	3.408880e-02
4.970000	3.351660e-02
4.980000	3.295420e-02
4.990000	3.240150e-02
5.000000	3.185870e-02
5.010000	3.132730e-02
5.020000	3.080490e-02
5.030000	3.029130e-02
5.040000	2.978670e-02
5.050000	2.929110e-02
5.060000	2.880580e-02
5.070000	2.832880e-02
5.080000	2.785990e-02
5.090000	2.739920e-02
5.100000	2.694670e-02
5.110000	2.650340e-02
5.120000	2.606770e-02
5.130000	2.563970e-02
5.140000	2.521940e-02
5.150000	2.480680e-02
5.160000	2.440370e-02
5.170000	2.400740e-02
5.180000	2.361770e-02
5.190000	2.323480e-02
5.200000	2.285860e-02
5.210000	2.248900e-02
5.220000	2.212610e-02
5.230000	2.177000e-02
5.240000	2.142060e-02
5.250000	2.107800e-02
5.260000	2.074560e-02
5.270000	2.041820e-02
5.280000	2.009580e-02
5.290000	1.977840e-02
5.300000	1.946590e-02
5.310000	1.915830e-02
5.320000	1.885570e-02
5.330000	1.855830e-02
5.340000	1.826590e-02
5.350000	1.797870e-02
5.360000	1.769720e-02
5.370000	1.742040e-02
5.380000	1.714850e-02
5.390000	1.688140e-02
5.400000	1.661910e-02
5.410000	1.636230e-02
5.420000	1.610990e-02
5.430000	1.586200e-02
5.440000	1.561850e-02
5.450000	1.537950e-02
5.460000	1.514510e-02
5.470000	1.491500e-02
5.480000	1.468930e-02
5.490000	1.446790e-02
5.500000	1.425090e-02
5.510000	1.404040e-02
5.520000	1.383310e-02
5.530000	1.362920e-02
5.540000	1.342850e-02
5.550000	1.323110e-02
5.560000	1.303690e-02
5.570000	1.284600e-02
5.580000	1.265850e-02
5.590000	1.247420e-02
5.600000	1.229340e-02
5.610000	1.211660e-02
5.620000	1.194270e-02
5.630000	1.177190e-02
5.640000	1.160400e-02
5.650000	1.143900e-02
5.660000	1.127770e-02
5.670000	1.111890e-02
5.680000	1.096290e-02
5.690000	1.080950e-02
5.700000	1.065870e-02
5.710000	1.051110e-02
5.720000	1.036580e-02
5.730000	1.022300e-02
5.740000	1.008260e-02
5.750000	9.944650e-03
5.760000	9.809580e-03
5.770000	9.676690e-03
5.780000	9.545980e-03
5.790000	9.417460e-03
5.800000	9.291110e-03
5.810000	9.167040e-03
5.820000	9.045100e-03
5.830000	8.925310e-03
5.840000	8.807650e-03
5.850000	8.692130e-03
5.860000	8.579450e-03
5.870000	8.468560e-03
5.880000	8.359450e-03
5.890000	8.252120e-03
5.900000	8.146580e-03
5.910000	8.043070e-03
5.920000	7.941220e-03
5.930000	7.841030e-03
5.940000	7.742500e-03
5.950000	7.645630e-03
5.960000	7.550420e-03
5.970000	7.456870e-03
5.980000	7.364990e-03
5.990000	7.274760e-03
6.000000	7.186200e-03
6.010000	7.100130e-03
6.020000	7.015300e-03
6.030000	6.931720e-03
6.040000	6.849380e-03
6.050000	6.768280e-03
6.060000	6.688060e-03
6.070000	6.609260e-03
6.080000	6.531900e-03
6.090000	6.455980e-03
6.100000	6.381480e-03
6.110000	6.309310e-03
6.120000	6.238120e-03
6.130000	6.167930e-03
6.140000	6.098740e-03
6.150000	6.030540e-03
6.160000	5.962960e-03
6.170000	5.896570e-03
6.180000	5.831350e-03
6.190000	5.767310e-03
6.200000	5.704440e-03
6.210000	5.643320e-03
6.220000	5.583100e-03
6.230000	5.523760e-03
6.240000	5.465330e-03
6.250000	5.407790e-03
6.260000	5.351460e-03
6.270000	5.295870e-03
6.280000	5.241010e-03
6.290000	5.186890e-03
6.300000	5.133500e-03
6.310000	5.080800e-03
6.320000	5.028860e-03
6.330000	4.977670e-03
6.340000	4.927240e-03
6.350000	4.877550e-03
6.360000	4.828550e-03
6.370000	4.780330e-03
6.380000	4.732910e-03
6.390000	4.686290e-03
6.400000	4.640460e-03
6.410000	4.595840e-03
6.420000	4.551820e-03
6.430000	4.508370e-03
6.440000	4.465510e-03
6.450000	4.423230e-03
6.460000	4.381580e-03
6.470000	4.340490e-03
6.480000	4.299960e-03
6.490000	4.260000e-03
6.500000	4.220600e-03
6.510000	4.181700e-03
6.520000	4.143400e-03
6.530000	4.105680e-03
6.540000	4.068560e-03
6.550000	4.032020e-03
6.560000	3.996300e-03
6.570000	3.961060e-03
6.580000	3.926300e-03
6.590000	3.892020e-03
6.600000	3.858210e-03
6.610000	3.824960e-03
6.620000	3.792150e-03
6.630000	3.759780e-03
6.640000	3.727860e-03
6.650000	3.696370e-03
6.660000	3.665370e-03
6.670000	3.634790e-03
6.680000	3.604630e-03
6.690000	3.574880e-03
6.700000	3.545540e-03
6.710000	3.516720e-03
6.720000	3.488270e-03
6.730000	3.460170e-03
6.740000	3.432430e-03
6.750000	3.405040e-03
6.760000	3.378070e-03
6.770000	3.351430e-03
6.780000	3.325120e-03
6.790000	3.299130e-03
6.800000	3.273470e-03
6.810000	3.248180e-03
6.820000	3.223200e-03
6.830000	3.198520e-03
6.840000	3.174140e-03
6.850000	3.150080e-03
6.860000	3.126410e-03
6.870000	3.103000e-03
6.880000	3.079850e-03
6.890000	3.056960e-03
6.900000	3.034330e-03
6.910000	3.011910e-03
6.920000	2.989780e-03
6.930000	2.967920e-03
6.940000	2.946350e-03
6.950000	2.925050e-03
6.960000	2.904230e-03
6.970000	2.883600e-03
6.980000	2.863140e-03
6.990000	2.842870e-03
7.000000	2.822770e-03
7.010000	2.802720e-03
7.020000	2.782920e-03
7.030000	2.763370e-03
7.040000	2.744060e-03
7.050000	2.725000e-03
7.060000	2.706040e-03
7.070000	2.687400e-03
7.080000	2.669090e-03
7.090000	2.651090e-03
7.100000	2.633420e-03
7.110000	2.616660e-03
7.120000	2.599920e-03
7.130000	2.583220e-03
7.140000	2.566540e-03
7.150000	2.549890e-03
7.160000	2.532740e-03
7.170000	2.515890e-03
7.180000	2.499330e-03
7.190000	2.483050e-03
7.200000	2.467070e-03
7.210000	2.451570e-03
7.220000	2.436260e-03
7.230000	2.421150e-03
7.240000	2.406230e-03
7.250000	2.391500e-03
7.260000	2.377040e-03
7.270000	2.362730e-03
7.280000	2.348590e-03
7.290000	2.334600e-03
7.300000	2.320780e-03
7.310000	2.307220e-03
7.320000	2.293770e-03
7.330000	2.280430e-03
7.340000	2.267200e-03
7.350000	2.254090e-03
7.360000	2.240790e-03
7.370000	2.227760e-03
7.380000	2.214970e-03
7.390000	2.202450e-03
7.400000	2.190180e-03
7.410000	2.178630e-03
7.420000	2.167110e-03
7.430000	2.155600e-03
7.440000	2.144120e-03
7.450000	2.132660e-03
7.460000	2.121030e-03
7.470000	2.109520e-03
7.480000	2.098120e-03
7.490000	2.086830e-03
7.500000	2.075650e-03
7.510000	2.064550e-03
7.520000	2.053580e-03
7.530000	2.042730e-03
7.540000	2.032020e-03
7.550000	2.021440e-03
7.560000	2.011090e-03
7.570000	2.000830e-03
7.580000	1.990640e-03
7.590000	1.980540e-03
7.600000	1.970520e-03
7.610000	1.960520e-03
7.620000	1.950640e-03
7.630000	1.940860e-03
7.640000	1.931200e-03
7.650000	1.921660e-03
7.660000	1.912310e-03
7.670000	1.903040e-03
7.680000	1.893830e-03
7.690000	1.884690e-03
7.700000	1.875620e-03
7.710000	1.866600e-03
7.720000	1.857660e-03
7.730000	1.848800e-03
7.740000	1.840010e-03
7.750000	1.831290e-03
7.760000	1.822630e-03
7.770000	1.814060e-03
7.780000	1.805560e-03
7.790000	1.797140e-03
7.800000	1.788800e-03
7.810000	1.780580e-03
7.820000	1.772410e-03
7.830000	1.764310e-03
7.840000	1.756270e-03
7.850000	1.748300e-03
7.860000	1.740390e-03
7.870000	1.732540e-03
7.880000	1.724760e-03
7.890000	1.717030e-03
7.900000	1.709370e-03
7.910000	1.701790e-03
7.920000	1.694260e-03
7.930000	1.686780e-03
7.940000	1.679350e-03
7.950000	1.671970e-03
7.960000	1.665020e-03
7.970000	1.657930e-03
7.980000	1.650700e-03
7.990000	1.643330e-03
8.000000	1.635820e-03


==> anc/Fig4_WLC_cq_imag_T352.txt <==
# E(GeV)	-Im_Tmatrix(GeV^-2)
0.000000	-7.537510e-21
0.010000	3.673730e-06
0.020000	7.347470e-06
0.030000	1.102120e-05
0.040000	1.469490e-05
0.050000	1.836870e-05
0.060000	2.274330e-05
0.070000	2.760330e-05
0.080000	3.294870e-05
0.090000	3.877960e-05
0.100000	4.509580e-05
0.110000	5.172470e-05
0.120000	5.892530e-05
0.130000	6.669780e-05
0.140000	7.504220e-05
0.150000	8.395840e-05
0.160000	9.276290e-05
0.170000	1.024810e-04
0.180000	1.131130e-04
0.190000	1.246580e-04
0.200000	1.371170e-04
0.210000	1.500280e-04
0.220000	1.640830e-04
0.230000	1.792830e-04
0.240000	1.956270e-04
0.250000	2.131150e-04
0.260000	2.314250e-04
0.270000	2.510410e-04
0.280000	2.719620e-04
0.290000	2.941890e-04
0.300000	3.177220e-04
0.310000	3.409210e-04
0.320000	3.662460e-04
0.330000	3.936950e-04
0.340000	4.232690e-04
0.350000	4.549690e-04
0.360000	4.872480e-04
0.370000	5.224250e-04
0.380000	5.605000e-04
0.390000	6.014730e-04
0.400000	6.453430e-04
0.410000	6.905340e-04
0.420000	7.394120e-04
0.430000	7.919760e-04
0.440000	8.482270e-04
0.450000	9.081660e-04
0.460000	9.687920e-04
0.470000	1.034600e-03
0.480000	1.105600e-03
0.490000	1.181790e-03
0.500000	1.263160e-03
0.510000	1.344150e-03
0.520000	1.433110e-03
0.530000	1.530040e-03
0.540000	1.634940e-03
0.550000	1.747810e-03
0.560000	1.863720e-03
0.570000	1.990070e-03
0.580000	2.126860e-03
0.590000	2.274100e-03
0.600000	2.431770e-03
0.610000	2.590600e-03
0.620000	2.764530e-03
0.630000	2.953540e-03
0.640000	3.157630e-03
0.650000	3.376820e-03
0.660000	3.596930e-03
0.670000	3.839210e-03
0.680000	4.103670e-03
0.690000	4.390300e-03
0.700000	4.699120e-03
0.710000	5.010320e-03
0.720000	5.353600e-03
0.730000	5.728940e-03
0.740000	6.136360e-03
0.750000	6.575850e-03
0.760000	7.016290e-03
0.770000	7.504360e-03
0.780000	8.040070e-03
0.790000	8.623410e-03
0.800000	9.254380e-03
0.810000	9.889500e-03
0.820000	1.059400e-02
0.830000	1.136790e-02
0.840000	1.221110e-02
0.850000	1.312370e-02
0.860000	1.404000e-02
0.870000	1.505860e-02
0.880000	1.617930e-02
0.890000	1.740240e-02
0.900000	1.872760e-02
0.910000	2.005860e-02
0.920000	2.154010e-02
0.930000	2.317210e-02
0.940000	2.495460e-02
0.950000	2.688760e-02
0.960000	2.883490e-02
0.970000	3.100080e-02
0.980000	3.338530e-02
0.990000	3.598830e-02
1.000000	3.880980e-02
1.010000	4.167250e-02
1.020000	4.484240e-02
1.030000	4.831950e-02
1.040000	5.210390e-02
1.050000	5.619540e-02
1.060000	6.038520e-02
1.070000	6.498660e-02
1.080000	6.999980e-02
1.090000	7.542460e-02
1.100000	8.126110e-02
1.110000	8.730200e-02
1.120000	9.385820e-02
1.130000	1.009300e-01
1.140000	1.085170e-01
1.150000	1.166190e-01
1.160000	1.250850e-01
1.170000	1.341420e-01
1.180000	1.437900e-01
1.190000	1.540290e-01
1.200000	1.648590e-01
1.210000	1.762220e-01
1.220000	1.882050e-01
1.230000	2.008080e-01
1.240000	2.140310e-01
1.250000	2.278740e-01
1.260000	2.423840e-01
1.270000	2.574900e-01
1.280000	2.731930e-01
1.290000	2.894920e-01
1.300000	3.063870e-01
1.310000	3.240100e-01
1.320000	3.421640e-01
1.330000	3.608480e-01
1.340000	3.800640e-01
1.350000	3.998100e-01
1.360000	4.202830e-01
1.370000	4.411900e-01
1.380000	4.625280e-01
1.390000	4.843000e-01
1.400000	5.065050e-01
1.410000	5.293930e-01
1.420000	5.525890e-01
1.430000	5.760920e-01
1.440000	5.999020e-01
1.450000	6.240180e-01
1.460000	6.487320e-01
1.470000	6.736080e-01
1.480000	6.986460e-01
1.490000	7.238450e-01
1.500000	7.492060e-01
1.510000	7.750440e-01
1.520000	8.008860e-01
1.530000	8.267320e-01
1.540000	8.525840e-01
1.550000	8.784400e-01
1.560000	9.046370e-01
1.570000	9.306700e-01
1.580000	9.565400e-01
1.590000	9.822470e-01
1.600000	1.007790e+00
1.610000	1.033480e+00
1.620000	1.058850e+00
1.630000	1.083900e+00
1.640000	1.108630e+00
1.650000	1.133050e+00
1.660000	1.157440e+00
1.670000	1.181360e+00
1.680000	1.204820e+00
1.690000	1.227810e+00
1.700000	1.250340e+00
1.710000	1.272630e+00
1.720000	1.294340e+00
1.730000	1.315460e+00
1.740000	1.335990e+00
1.750000	1.355940e+00
1.760000	1.375480e+00
1.770000	1.394350e+00
1.780000	1.412540e+00
1.790000	1.430050e+00
1.800000	1.446900e+00
1.810000	1.463180e+00
1.820000	1.478730e+00
1.830000	1.493550e+00
1.840000	1.507650e+00
1.850000	1.521010e+00
1.860000	1.533660e+00
1.870000	1.545580e+00
1.880000	1.556740e+00
1.890000	1.567160e+00
1.900000	1.576840e+00
1.910000	1.585730e+00
1.920000	1.593900e+00
1.930000	1.601340e+00
1.940000	1.608050e+00
1.950000	1.614040e+00
1.960000	1.619230e+00
1.970000	1.623730e+00
1.980000	1.627540e+00
1.990000	1.630680e+00
2.000000	1.633130e+00
2.010000	1.634780e+00
2.020000	1.635810e+00
2.030000	1.636210e+00
2.040000	1.635990e+00
2.050000	1.635150e+00
2.060000	1.633520e+00
2.070000	1.631350e+00
2.080000	1.628640e+00
2.090000	1.625390e+00
2.100000	1.621610e+00
2.110000	1.617110e+00
2.120000	1.612170e+00
2.130000	1.606760e+00
2.140000	1.600900e+00
2.150000	1.594580e+00
2.160000	1.587630e+00
2.170000	1.580310e+00
2.180000	1.572620e+00
2.190000	1.564570e+00
2.200000	1.556140e+00
2.210000	1.547170e+00
2.220000	1.537920e+00
2.230000	1.528380e+00
2.240000	1.518560e+00
2.250000	1.508440e+00
2.260000	1.497890e+00
2.270000	1.487130e+00
2.280000	1.476150e+00
2.290000	1.464970e+00
2.300000	1.453580e+00
2.310000	1.441840e+00
2.320000	1.429960e+00
2.330000	1.417940e+00
2.340000	1.405780e+00
2.350000	1.393470e+00
2.360000	1.380900e+00
2.370000	1.368250e+00
2.380000	1.355520e+00
2.390000	1.342690e+00
2.400000	1.329790e+00
2.410000	1.316690e+00
2.420000	1.303560e+00
2.430000	1.290390e+00
2.440000	1.277190e+00
2.450000	1.263960e+00
2.460000	1.250620e+00
2.470000	1.237280e+00
2.480000	1.223940e+00
2.490000	1.210600e+00
2.500000	1.197270e+00
2.510000	1.183840e+00
2.520000	1.170460e+00
2.530000	1.157140e+00
2.540000	1.143850e+00
2.550000	1.130620e+00
2.560000	1.117410e+00
2.570000	1.104260e+00
2.580000	1.091170e+00
2.590000	1.078140e+00
2.600000	1.065170e+00
2.610000	1.052210e+00
2.620000	1.039340e+00
2.630000	1.026550e+00
2.640000	1.013850e+00
2.650000	1.001240e+00
2.660000	9.887070e-01
2.670000	9.762660e-01
2.680000	9.639230e-01
2.690000	9.516770e-01
2.700000	9.395290e-01
2.710000	9.274510e-01
2.720000	9.154840e-01
2.730000	9.036270e-01
2.740000	8.918820e-01
2.750000	8.802470e-01
2.760000	8.687110e-01
2.770000	8.572920e-01
2.780000	8.459900e-01
2.790000	8.348040e-01
2.800000	8.237350e-01
2.810000	8.127760e-01
2.820000	8.019370e-01
2.830000	7.912180e-01
2.840000	7.806180e-01
2.850000	7.701390e-01
2.860000	7.597780e-01
2.870000	7.495380e-01
2.880000	7.394180e-01
2.890000	7.294180e-01
2.900000	7.195390e-01
2.910000	7.097850e-01
2.920000	7.001490e-01
2.930000	6.906310e-01
2.940000	6.812310e-01
2.950000	6.719500e-01
2.960000	6.627920e-01
2.970000	6.537500e-01
2.980000	6.448230e-01
2.990000	6.360110e-01
3.000000	6.273140e-01
3.010000	6.187410e-01
3.020000	6.102780e-01
3.030000	6.019270e-01
3.040000	5.936870e-01
3.050000	5.855590e-01
3.060000	5.775540e-01
3.070000	5.696540e-01
3.080000	5.618600e-01
3.090000	5.541710e-01
3.100000	5.465880e-01
3.110000	5.391210e-01
3.120000	5.317540e-01
3.130000	5.244870e-01
3.140000	5.173210e-01
3.150000	5.102550e-01
3.160000	5.033030e-01
3.170000	4.964450e-01
3.180000	4.896810e-01
3.190000	4.830110e-01
3.200000	4.764350e-01
3.210000	4.699650e-01
3.220000	4.635830e-01
3.230000	4.572890e-01
3.240000	4.510830e-01
3.250000	4.449660e-01
3.260000	4.389470e-01
3.270000	4.330120e-01
3.280000	4.271580e-01
3.290000	4.213860e-01
3.300000	4.156970e-01
3.310000	4.101010e-01
3.320000	4.045820e-01
3.330000	3.991390e-01
3.340000	3.937730e-01
3.350000	3.884830e-01
3.360000	3.832840e-01
3.370000	3.781540e-01
3.380000	3.730930e-01
3.390000	3.681020e-01
3.400000	3.631800e-01
3.410000	3.583340e-01
3.420000	3.535540e-01
3.430000	3.488390e-01
3.440000	3.441900e-01
3.450000	3.396070e-01
3.460000	3.351010e-01
3.470000	3.306550e-01
3.480000	3.262680e-01
3.490000	3.219410e-01
3.500000	3.176740e-01
3.510000	3.134760e-01
3.520000	3.093330e-01
3.530000	3.052440e-01
3.540000	3.012110e-01
3.550000	2.972320e-01
3.560000	2.933170e-01
3.570000	2.894520e-01
3.580000	2.856380e-01
3.590000	2.818750e-01
3.600000	2.781630e-01
3.610000	2.745100e-01
3.620000	2.709030e-01
3.630000	2.673430e-01
3.640000	2.638300e-01
3.650000	2.603640e-01
3.660000	2.569520e-01
3.670000	2.535830e-01
3.680000	2.502570e-01
3.690000	2.469740e-01
3.700000	2.437340e-01
3.710000	2.405420e-01
3.720000	2.373910e-01
3.730000	2.342790e-01
3.740000	2.312080e-01
3.750000	2.281760e-01
3.760000	2.251900e-01
3.770000	2.222410e-01
3.780000	2.193280e-01
3.790000	2.164530e-01
3.800000	2.136140e-01
3.810000	2.108180e-01
3.820000	2.080550e-01
3.830000	2.053270e-01
3.840000	2.026320e-01
3.850000	1.999720e-01
3.860000	1.973500e-01
3.870000	1.947600e-01
3.880000	1.922010e-01
3.890000	1.896750e-01
3.900000	1.871800e-01
3.910000	1.847220e-01
3.920000	1.822930e-01
3.930000	1.798930e-01
3.940000	1.775230e-01
3.950000	1.751820e-01
3.960000	1.728730e-01
3.970000	1.705920e-01
3.980000	1.683390e-01
3.990000	1.661140e-01
4.000000	1.639160e-01
4.010000	1.617510e-01
4.020000	1.596110e-01
4.030000	1.574960e-01
4.040000	1.554080e-01
4.050000	1.533450e-01
4.060000	1.513110e-01
4.070000	1.493000e-01
4.080000	1.473140e-01
4.090000	1.453530e-01
4.100000	1.434160e-01
4.110000	1.415060e-01
4.120000	1.396190e-01
4.130000	1.377550e-01
4.140000	1.359130e-01
4.150000	1.340940e-01
4.160000	1.322990e-01
4.170000	1.305250e-01
4.180000	1.287730e-01
4.190000	1.270430e-01
4.200000	1.253340e-01
4.210000	1.236490e-01
4.220000	1.219850e-01
4.230000	1.203400e-01
4.240000	1.187160e-01
4.250000	1.171110e-01
4.260000	1.155290e-01
4.270000	1.139670e-01
4.280000	1.124230e-01
4.290000	1.108970e-01
4.300000	1.093910e-01
4.310000	1.079060e-01
4.320000	1.064390e-01
4.330000	1.049890e-01
4.340000	1.035580e-01
4.350000	1.021440e-01
4.360000	1.007500e-01
4.370000	9.937300e-02
4.380000	9.801310e-02
4.390000	9.667010e-02
4.400000	9.534400e-02
4.410000	9.403720e-02
4.420000	9.274630e-02
4.430000	9.147120e-02
4.440000	9.021190e-02
4.450000	8.896850e-02
4.460000	8.774200e-02
4.470000	8.653090e-02
4.480000	8.533500e-02
4.490000	8.415440e-02
4.500000	8.298920e-02
4.510000	8.184140e-02
4.520000	8.070790e-02
4.530000	7.958850e-02
4.540000	7.848340e-02
4.550000	7.739260e-02
4.560000	7.631700e-02
4.570000	7.525510e-02
4.580000	7.420690e-02
4.590000	7.317240e-02
4.600000	7.215150e-02
4.610000	7.114710e-02
4.620000	7.015500e-02
4.630000	6.917530e-02
4.640000	6.820780e-02
4.650000	6.725270e-02
4.660000	6.631020e-02
4.670000	6.537990e-02
4.680000	6.446180e-02
4.690000	6.355580e-02
4.700000	6.266200e-02
4.710000	6.178180e-02
4.720000	6.091300e-02
4.730000	6.005570e-02
4.740000	5.920990e-02
4.750000	5.837560e-02
4.760000	5.755440e-02
4.770000	5.674390e-02
4.780000	5.594390e-02
4.790000	5.515460e-02
4.800000	5.437600e-02
4.810000	5.360910e-02
4.820000	5.285220e-02
4.830000	5.210540e-02
4.840000	5.136860e-02
4.850000	5.064190e-02
4.860000	4.992610e-02
4.870000	4.921990e-02
4.880000	4.852320e-02
4.890000	4.783610e-02
4.900000	4.715840e-02
4.910000	4.649150e-02
4.920000	4.583350e-02
4.930000	4.518440e-02
4.940000	4.454420e-02
4.950000	4.391280e-02
4.960000	4.329140e-02
4.970000	4.267840e-02
4.980000	4.207370e-02
4.990000	4.147740e-02
5.000000	4.088950e-02
5.010000	4.031110e-02
5.020000	3.974060e-02
5.030000	3.917780e-02
5.040000	3.862300e-02
5.050000	3.807590e-02
5.060000	3.753820e-02
5.070000	3.700760e-02
5.080000	3.648410e-02
5.090000	3.596770e-02
5.100000	3.545850e-02
5.110000	3.495640e-02
5.120000	3.446150e-02
5.130000	3.397360e-02
5.140000	3.349290e-02
5.150000	3.301940e-02
5.160000	3.255440e-02
5.170000	3.209580e-02
5.180000	3.164360e-02
5.190000	3.119780e-02
5.200000	3.075830e-02
5.210000	3.032600e-02
5.220000	2.989960e-02
5.230000	2.947930e-02
5.240000	2.906500e-02
5.250000	2.865670e-02
5.260000	2.825520e-02
5.270000	2.785930e-02
5.280000	2.746910e-02
5.290000	2.708440e-02
5.300000	2.670530e-02
5.310000	2.633240e-02
5.320000	2.596490e-02
5.330000	2.560260e-02
5.340000	2.524550e-02
5.350000	2.489370e-02
5.360000	2.454890e-02
5.370000	2.420860e-02
5.380000	2.387250e-02
5.390000	2.354080e-02
5.400000	2.321350e-02
5.410000	2.289010e-02
5.420000	2.257120e-02
5.430000	2.225690e-02
5.440000	2.194720e-02
5.450000	2.164190e-02
5.460000	2.134070e-02
5.470000	2.104420e-02
5.480000	2.075260e-02
5.490000	2.046590e-02
5.500000	2.018390e-02
5.510000	1.990830e-02
5.520000	1.963670e-02
5.530000	1.936930e-02
5.540000	1.910600e-02
5.550000	1.884680e-02
5.560000	1.859310e-02
5.570000	1.834290e-02
5.580000	1.809610e-02
5.590000	1.785270e-02
5.600000	1.761280e-02
5.610000	1.737620e-02
5.620000	1.714300e-02
5.630000	1.691340e-02
5.640000	1.668720e-02
5.650000	1.646450e-02
5.660000	1.624630e-02
5.670000	1.603100e-02
5.680000	1.581880e-02
5.690000	1.560960e-02
5.700000	1.540330e-02
5.710000	1.520010e-02
5.720000	1.499980e-02
5.730000	1.480260e-02
5.740000	1.460830e-02
5.750000	1.441700e-02
5.760000	1.422950e-02
5.770000	1.404470e-02
5.780000	1.386240e-02
5.790000	1.368270e-02
5.800000	1.350560e-02
5.810000	1.333120e-02
5.820000	1.315940e-02
5.830000	1.299010e-02
5.840000	1.282340e-02
5.850000	1.265910e-02
5.860000	1.249790e-02
5.870000	1.233900e-02
5.880000	1.218240e-02
5.890000	1.202800e-02
5.900000	1.187590e-02
5.910000	1.172630e-02
5.920000	1.157890e-02
5.930000	1.143360e-02
5.940000	1.129040e-02
5.950000	1.114950e-02
5.960000	1.101110e-02
5.970000	1.087460e-02
5.980000	1.074010e-02
5.990000	1.060760e-02
6.000000	1.047700e-02
6.010000	1.034870e-02
6.020000	1.022230e-02
6.030000	1.009760e-02
6.040000	9.974640e-03
6.050000	9.853490e-03
6.060000	9.734210e-03
6.070000	9.616670e-03
6.080000	9.500860e-03
6.090000	9.386780e-03
6.100000	9.274440e-03
6.110000	9.164210e-03
6.120000	9.055520e-03
6.130000	8.948390e-03
6.140000	8.842810e-03
6.150000	8.738780e-03
6.160000	8.636600e-03
6.170000	8.535820e-03
6.180000	8.436450e-03
6.190000	8.338480e-03
6.200000	8.241910e-03
6.210000	8.146930e-03
6.220000	8.053260e-03
6.230000	7.960900e-03
6.240000	7.869860e-03
6.250000	7.780140e-03
6.260000	7.691960e-03
6.270000	7.604990e-03
6.280000	7.519220e-03
6.290000	7.434650e-03
6.300000	7.351290e-03
6.310000	7.269280e-03
6.320000	7.188400e-03
6.330000	7.108650e-03
6.340000	7.030030e-03
6.350000	6.952540e-03
6.360000	6.876460e-03
6.370000	6.801370e-03
6.380000	6.727280e-03
6.390000	6.654170e-03
6.400000	6.582060e-03
6.410000	6.511020e-03
6.420000	6.440930e-03
6.430000	6.371790e-03
6.440000	6.303610e-03
6.450000	6.236380e-03
6.460000	6.170180e-03
6.470000	6.104890e-03
6.480000	6.040530e-03
6.490000	5.977080e-03
6.500000	5.914550e-03
6.510000	5.853210e-03
6.520000	5.792660e-03
6.530000	5.732890e-03
6.540000	5.673900e-03
6.550000	5.615710e-03
6.560000	5.558320e-03
6.570000	5.501700e-03
6.580000	5.445870e-03
6.590000	5.390810e-03
6.600000	5.336530e-03
6.610000	5.283280e-03
6.620000	5.230680e-03
6.630000	5.178740e-03
6.640000	5.127450e-03
6.650000	5.076820e-03
6.660000	5.026890e-03
6.670000	4.977590e-03
6.680000	4.928920e-03
6.690000	4.880890e-03
6.700000	4.833490e-03
6.710000	4.786770e-03
6.720000	4.740660e-03
6.730000	4.695170e-03
6.740000	4.650290e-03
6.750000	4.606030e-03
6.760000	4.562540e-03
6.770000	4.519580e-03
6.780000	4.477170e-03
6.790000	4.435290e-03
6.800000	4.393940e-03
6.810000	4.353240e-03
6.820000	4.313030e-03
6.830000	4.273290e-03
6.840000	4.234040e-03
6.850000	4.195270e-03
6.860000	4.157050e-03
6.870000	4.119280e-03
6.880000	4.081960e-03
6.890000	4.045100e-03
6.900000	4.008690e-03
6.910000	3.972710e-03
6.920000	3.937200e-03
6.930000	3.902150e-03
6.940000	3.867560e-03
6.950000	3.833420e-03
6.960000	3.799930e-03
6.970000	3.766800e-03
6.980000	3.734050e-03
6.990000	3.701680e-03
7.000000	3.669680e-03
7.010000	3.637960e-03
7.020000	3.606660e-03
7.030000	3.575780e-03
7.040000	3.545330e-03
7.050000	3.515300e-03
7.060000	3.485860e-03
7.070000	3.456760e-03
7.080000	3.428000e-03
7.090000	3.399570e-03
7.100000	3.371480e-03
7.110000	3.343780e-03
7.120000	3.316400e-03
7.130000	3.289320e-03
7.140000	3.262560e-03
7.150000	3.236110e-03
7.160000	3.209970e-03
7.170000	3.184140e-03
7.180000	3.158630e-03
7.190000	3.133420e-03
7.200000	3.108530e-03
7.210000	3.083970e-03
7.220000	3.059710e-03
7.230000	3.035740e-03
7.240000	3.012070e-03
7.250000	2.988700e-03
7.260000	2.965700e-03
7.270000	2.942950e-03
7.280000	2.920470e-03
7.290000	2.898260e-03
7.300000	2.876310e-03
7.310000	2.854660e-03
7.320000	2.833260e-03
7.330000	2.812100e-03
7.340000	2.791180e-03
7.350000	2.770510e-03
7.360000	2.750100e-03
7.370000	2.729920e-03
7.380000	2.709970e-03
7.390000	2.690260e-03
7.400000	2.670780e-03
7.410000	2.651560e-03
7.420000	2.632550e-03
7.430000	2.613780e-03
7.440000	2.595220e-03
7.450000	2.576890e-03
7.460000	2.558820e-03
7.470000	2.540960e-03
7.480000	2.523300e-03
7.490000	2.505840e-03
7.500000	2.488590e-03
7.510000	2.471580e-03
7.520000	2.454760e-03
7.530000	2.438120e-03
7.540000	2.421670e-03
7.550000	2.405390e-03
7.560000	2.389310e-03
7.570000	2.373410e-03
7.580000	2.357680e-03
7.590000	2.342130e-03
7.600000	2.326760e-03
7.610000	2.311590e-03
7.620000	2.296580e-03
7.630000	2.281750e-03
7.640000	2.267070e-03
7.650000	2.252570e-03
7.660000	2.238250e-03
7.670000	2.224080e-03
7.680000	2.210080e-03
7.690000	2.196220e-03
7.700000	2.182520e-03
7.710000	2.169010e-03
7.720000	2.155640e-03
7.730000	2.142410e-03
7.740000	2.129310e-03
7.750000	2.116360e-03
7.760000	2.103550e-03
7.770000	2.090870e-03
7.780000	2.078330e-03
7.790000	2.065920e-03
7.800000	2.053650e-03
7.810000	2.041520e-03
7.820000	2.029510e-03
7.830000	2.017640e-03
7.840000	2.005900e-03
7.850000	1.994280e-03
7.860000	1.982820e-03
7.870000	1.971470e-03
7.880000	1.960240e-03
7.890000	1.949120e-03
7.900000	1.938120e-03
7.910000	1.927250e-03
7.920000	1.916480e-03
7.930000	1.905810e-03
7.940000	1.895250e-03
7.950000	1.884790e-03
7.960000	1.874470e-03
7.970000	1.864230e-03
7.980000	1.854080e-03
7.990000	1.844010e-03
8.000000	1.834020e-03


==> anc/Fig4_WLC_cq_real_T195.txt <==
# E(GeV)	Re_Tmatrix(GeV^-2)
0.000000	-2.020510e+01
0.010000	-2.021670e+01
0.020000	-2.022830e+01
0.030000	-2.023990e+01
0.040000	-2.025140e+01
0.050000	-2.026300e+01
0.060000	-2.027500e+01
0.070000	-2.028710e+01
0.080000	-2.029930e+01
0.090000	-2.031170e+01
0.100000	-2.032420e+01
0.110000	-2.033670e+01
0.120000	-2.034950e+01
0.130000	-2.036240e+01
0.140000	-2.037540e+01
0.150000	-2.038860e+01
0.160000	-2.040190e+01
0.170000	-2.041540e+01
0.180000	-2.042900e+01
0.190000	-2.044280e+01
0.200000	-2.045680e+01
0.210000	-2.047090e+01
0.220000	-2.048520e+01
0.230000	-2.049960e+01
0.240000	-2.051420e+01
0.250000	-2.052900e+01
0.260000	-2.054390e+01
0.270000	-2.055910e+01
0.280000	-2.057440e+01
0.290000	-2.058990e+01
0.300000	-2.060560e+01
0.310000	-2.062150e+01
0.320000	-2.063760e+01
0.330000	-2.065390e+01
0.340000	-2.067040e+01
0.350000	-2.068720e+01
0.360000	-2.070400e+01
0.370000	-2.072110e+01
0.380000	-2.073850e+01
0.390000	-2.075610e+01
0.400000	-2.077390e+01
0.410000	-2.079200e+01
0.420000	-2.081030e+01
0.430000	-2.082880e+01
0.440000	-2.084760e+01
0.450000	-2.086670e+01
0.460000	-2.088600e+01
0.470000	-2.090550e+01
0.480000	-2.092540e+01
0.490000	-2.094550e+01
0.500000	-2.096600e+01
0.510000	-2.098660e+01
0.520000	-2.100760e+01
0.530000	-2.102900e+01
0.540000	-2.105060e+01
0.550000	-2.107260e+01
0.560000	-2.109480e+01
0.570000	-2.111740e+01
0.580000	-2.114040e+01
0.590000	-2.116370e+01
0.600000	-2.118740e+01
0.610000	-2.121140e+01
0.620000	-2.123580e+01
0.630000	-2.126060e+01
0.640000	-2.128580e+01
0.650000	-2.131140e+01
0.660000	-2.133730e+01
0.670000	-2.136360e+01
0.680000	-2.139050e+01
0.690000	-2.141780e+01
0.700000	-2.144560e+01
0.710000	-2.147390e+01
0.720000	-2.150260e+01
0.730000	-2.153190e+01
0.740000	-2.156180e+01
0.750000	-2.159220e+01
0.760000	-2.162300e+01
0.770000	-2.165440e+01
0.780000	-2.168640e+01
0.790000	-2.171910e+01
0.800000	-2.175240e+01
0.810000	-2.178610e+01
0.820000	-2.182050e+01
0.830000	-2.185570e+01
0.840000	-2.189160e+01
0.850000	-2.192830e+01
0.860000	-2.196540e+01
0.870000	-2.200340e+01
0.880000	-2.204230e+01
0.890000	-2.208200e+01
0.900000	-2.212270e+01
0.910000	-2.216380e+01
0.920000	-2.220600e+01
0.930000	-2.224920e+01
0.940000	-2.229340e+01
0.950000	-2.233870e+01
0.960000	-2.238460e+01
0.970000	-2.243180e+01
0.980000	-2.248020e+01
0.990000	-2.252980e+01
1.000000	-2.258070e+01
1.010000	-2.263220e+01
1.020000	-2.268530e+01
1.030000	-2.273980e+01
1.040000	-2.279590e+01
1.050000	-2.285350e+01
1.060000	-2.291190e+01
1.070000	-2.297220e+01
1.080000	-2.303440e+01
1.090000	-2.309830e+01
1.100000	-2.316410e+01
1.110000	-2.323080e+01
1.120000	-2.329980e+01
1.130000	-2.337110e+01
1.140000	-2.344470e+01
1.150000	-2.352060e+01
1.160000	-2.359770e+01
1.170000	-2.367760e+01
1.180000	-2.376040e+01
1.190000	-2.384610e+01
1.200000	-2.393460e+01
1.210000	-2.402450e+01
1.220000	-2.411790e+01
1.230000	-2.421500e+01
1.240000	-2.431580e+01
1.250000	-2.442010e+01
1.260000	-2.452610e+01
1.270000	-2.463670e+01
1.280000	-2.475190e+01
1.290000	-2.487170e+01
1.300000	-2.499600e+01
1.310000	-2.512260e+01
1.320000	-2.525500e+01
1.330000	-2.539320e+01
1.340000	-2.553710e+01
1.350000	-2.568680e+01
1.360000	-2.583980e+01
1.370000	-2.599980e+01
1.380000	-2.616690e+01
1.390000	-2.634100e+01
1.400000	-2.652210e+01
1.410000	-2.670640e+01
1.420000	-2.689970e+01
1.430000	-2.710190e+01
1.440000	-2.731310e+01
1.450000	-2.753320e+01
1.460000	-2.776170e+01
1.470000	-2.799940e+01
1.480000	-2.824640e+01
1.490000	-2.850270e+01
1.500000	-2.876810e+01
1.510000	-2.904500e+01
1.520000	-2.933010e+01
1.530000	-2.962330e+01
1.540000	-2.992470e+01
1.550000	-3.023420e+01
1.560000	-3.056480e+01
1.570000	-3.089700e+01
1.580000	-3.123100e+01
1.590000	-3.156670e+01
1.600000	-3.190400e+01
1.610000	-3.227760e+01
1.620000	-3.263570e+01
1.630000	-3.297810e+01
1.640000	-3.330500e+01
1.650000	-3.361630e+01
1.660000	-3.397970e+01
1.670000	-3.429370e+01
1.680000	-3.455820e+01
1.690000	-3.477340e+01
1.700000	-3.493910e+01
1.710000	-3.514320e+01
1.720000	-3.525400e+01
1.730000	-3.527140e+01
1.740000	-3.519560e+01
1.750000	-3.502650e+01
1.760000	-3.479630e+01
1.770000	-3.445660e+01
1.780000	-3.400750e+01
1.790000	-3.344900e+01
1.800000	-3.278100e+01
1.810000	-3.190010e+01
1.820000	-3.096150e+01
1.830000	-2.996510e+01
1.840000	-2.891110e+01
1.850000	-2.779940e+01
1.860000	-2.646210e+01
1.870000	-2.515100e+01
1.880000	-2.386620e+01
1.890000	-2.260780e+01
1.900000	-2.137560e+01
1.910000	-2.007770e+01
1.920000	-1.885220e+01
1.930000	-1.769890e+01
1.940000	-1.661800e+01
1.950000	-1.560940e+01
1.960000	-1.467730e+01
1.970000	-1.381540e+01
1.980000	-1.302380e+01
1.990000	-1.230240e+01
2.000000	-1.165120e+01
2.010000	-1.111290e+01
2.020000	-1.062360e+01
2.030000	-1.018320e+01
2.040000	-9.791710e+00
2.050000	-9.449200e+00
2.060000	-9.193240e+00
2.070000	-8.967430e+00
2.080000	-8.771760e+00
2.090000	-8.606230e+00
2.100000	-8.470850e+00
2.110000	-8.392330e+00
2.120000	-8.330590e+00
2.130000	-8.285640e+00
2.140000	-8.257480e+00
2.150000	-8.246110e+00
2.160000	-8.267700e+00
2.170000	-8.298000e+00
2.180000	-8.336990e+00
2.190000	-8.384670e+00
2.200000	-8.441050e+00
2.210000	-8.516170e+00
2.220000	-8.594970e+00
2.230000	-8.677440e+00
2.240000	-8.763600e+00
2.250000	-8.853420e+00
2.260000	-8.952900e+00
2.270000	-9.053070e+00
2.280000	-9.153930e+00
2.290000	-9.255480e+00
2.300000	-9.357720e+00
2.310000	-9.464330e+00
2.320000	-9.569800e+00
2.330000	-9.674110e+00
2.340000	-9.777270e+00
2.350000	-9.879280e+00
2.360000	-9.982250e+00
2.370000	-1.008300e+01
2.380000	-1.018160e+01
2.390000	-1.027790e+01
2.400000	-1.037210e+01
2.410000	-1.046480e+01
2.420000	-1.055490e+01
2.430000	-1.064240e+01
2.440000	-1.072740e+01
2.450000	-1.080980e+01
2.460000	-1.089000e+01
2.470000	-1.096750e+01
2.480000	-1.104220e+01
2.490000	-1.111430e+01
2.500000	-1.118360e+01
2.510000	-1.124960e+01
2.520000	-1.131310e+01
2.530000	-1.137440e+01
2.540000	-1.143320e+01
2.550000	-1.148980e+01
2.560000	-1.154330e+01
2.570000	-1.159480e+01
2.580000	-1.164440e+01
2.590000	-1.169190e+01
2.600000	-1.173740e+01
2.610000	-1.177990e+01
2.620000	-1.182080e+01
2.630000	-1.186040e+01
2.640000	-1.189840e+01
2.650000	-1.193490e+01
2.660000	-1.196920e+01
2.670000	-1.200230e+01
2.680000	-1.203440e+01
2.690000	-1.206550e+01
2.700000	-1.209550e+01
2.710000	-1.212370e+01
2.720000	-1.215120e+01
2.730000	-1.217810e+01
2.740000	-1.220440e+01
2.750000	-1.223000e+01
2.760000	-1.225430e+01
2.770000	-1.227830e+01
2.780000	-1.230200e+01
2.790000	-1.232530e+01
2.800000	-1.234830e+01
2.810000	-1.237040e+01
2.820000	-1.239240e+01
2.830000	-1.241440e+01
2.840000	-1.243630e+01
2.850000	-1.245800e+01
2.860000	-1.247950e+01
2.870000	-1.250100e+01
2.880000	-1.252250e+01
2.890000	-1.254410e+01
2.900000	-1.256570e+01
2.910000	-1.258730e+01
2.920000	-1.260890e+01
2.930000	-1.263070e+01
2.940000	-1.265270e+01
2.950000	-1.267480e+01
2.960000	-1.269690e+01
2.970000	-1.271920e+01
2.980000	-1.274180e+01
2.990000	-1.276450e+01
3.000000	-1.278740e+01
3.010000	-1.281050e+01
3.020000	-1.283390e+01
3.030000	-1.285740e+01
3.040000	-1.288110e+01
3.050000	-1.290500e+01
3.060000	-1.292910e+01
3.070000	-1.295340e+01
3.080000	-1.297790e+01
3.090000	-1.300260e+01
3.100000	-1.302750e+01
3.110000	-1.305250e+01
3.120000	-1.307780e+01
3.130000	-1.310310e+01
3.140000	-1.312870e+01
3.150000	-1.315430e+01
3.160000	-1.318020e+01
3.170000	-1.320620e+01
3.180000	-1.323230e+01
3.190000	-1.325850e+01
3.200000	-1.328480e+01
3.210000	-1.331130e+01
3.220000	-1.333790e+01
3.230000	-1.336450e+01
3.240000	-1.339120e+01
3.250000	-1.341790e+01
3.260000	-1.344470e+01
3.270000	-1.347160e+01
3.280000	-1.349840e+01
3.290000	-1.352530e+01
3.300000	-1.355220e+01
3.310000	-1.357920e+01
3.320000	-1.360610e+01
3.330000	-1.363310e+01
3.340000	-1.365990e+01
3.350000	-1.368680e+01
3.360000	-1.371370e+01
3.370000	-1.374050e+01
3.380000	-1.376730e+01
3.390000	-1.379390e+01
3.400000	-1.382050e+01
3.410000	-1.384710e+01
3.420000	-1.387360e+01
3.430000	-1.390000e+01
3.440000	-1.392630e+01
3.450000	-1.395250e+01
3.460000	-1.397860e+01
3.470000	-1.400470e+01
3.480000	-1.403050e+01
3.490000	-1.405630e+01
3.500000	-1.408200e+01
3.510000	-1.410750e+01
3.520000	-1.413290e+01
3.530000	-1.415820e+01
3.540000	-1.418330e+01
3.550000	-1.420820e+01
3.560000	-1.423300e+01
3.570000	-1.425770e+01
3.580000	-1.428220e+01
3.590000	-1.430660e+01
3.600000	-1.433080e+01
3.610000	-1.435480e+01
3.620000	-1.437870e+01
3.630000	-1.440230e+01
3.640000	-1.442590e+01
3.650000	-1.444920e+01
3.660000	-1.447240e+01
3.670000	-1.449540e+01
3.680000	-1.451820e+01
3.690000	-1.454090e+01
3.700000	-1.456330e+01
3.710000	-1.458560e+01
3.720000	-1.460770e+01
3.730000	-1.462960e+01
3.740000	-1.465140e+01
3.750000	-1.467290e+01
3.760000	-1.469430e+01
3.770000	-1.471550e+01
3.780000	-1.473650e+01
3.790000	-1.475730e+01
3.800000	-1.477790e+01
3.810000	-1.479830e+01
3.820000	-1.481860e+01
3.830000	-1.483860e+01
3.840000	-1.485850e+01
3.850000	-1.487820e+01
3.860000	-1.489780e+01
3.870000	-1.491710e+01
3.880000	-1.493630e+01
3.890000	-1.495520e+01
3.900000	-1.497400e+01
3.910000	-1.499260e+01
3.920000	-1.501110e+01
3.930000	-1.502930e+01
3.940000	-1.504740e+01
3.950000	-1.506530e+01
3.960000	-1.508300e+01
3.970000	-1.510060e+01
3.980000	-1.511790e+01
3.990000	-1.513510e+01
4.000000	-1.515220e+01
4.010000	-1.516910e+01
4.020000	-1.518580e+01
4.030000	-1.520230e+01
4.040000	-1.521870e+01
4.050000	-1.523490e+01
4.060000	-1.525090e+01
4.070000	-1.526680e+01
4.080000	-1.528250e+01
4.090000	-1.529800e+01
4.100000	-1.531340e+01
4.110000	-1.532870e+01
4.120000	-1.534380e+01
4.130000	-1.535870e+01
4.140000	-1.537350e+01
4.150000	-1.538820e+01
4.160000	-1.540270e+01
4.170000	-1.541700e+01
4.180000	-1.543120e+01
4.190000	-1.544530e+01
4.200000	-1.545920e+01
4.210000	-1.547290e+01
4.220000	-1.548660e+01
4.230000	-1.550010e+01
4.240000	-1.551340e+01
4.250000	-1.552670e+01
4.260000	-1.553980e+01
4.270000	-1.555270e+01
4.280000	-1.556550e+01
4.290000	-1.557820e+01
4.300000	-1.559080e+01
4.310000	-1.560330e+01
4.320000	-1.561560e+01
4.330000	-1.562780e+01
4.340000	-1.563990e+01
4.350000	-1.565180e+01
4.360000	-1.566370e+01
4.370000	-1.567540e+01
4.380000	-1.568700e+01
4.390000	-1.569850e+01
4.400000	-1.570990e+01
4.410000	-1.572110e+01
4.420000	-1.573230e+01
4.430000	-1.574330e+01
4.440000	-1.575430e+01
4.450000	-1.576510e+01
4.460000	-1.577590e+01
4.470000	-1.578650e+01
4.480000	-1.579700e+01
4.490000	-1.580750e+01
4.500000	-1.581780e+01
4.510000	-1.582800e+01
4.520000	-1.583810e+01
4.530000	-1.584810e+01
4.540000	-1.585800e+01
4.550000	-1.586790e+01
4.560000	-1.587760e+01
4.570000	-1.588730e+01
4.580000	-1.589680e+01
4.590000	-1.590630e+01
4.600000	-1.591570e+01
4.610000	-1.592500e+01
4.620000	-1.593420e+01
4.630000	-1.594330e+01
4.640000	-1.595230e+01
4.650000	-1.596130e+01
4.660000	-1.597020e+01
4.670000	-1.597890e+01
4.680000	-1.598770e+01
4.690000	-1.599630e+01
4.700000	-1.600480e+01
4.710000	-1.601330e+01
4.720000	-1.602160e+01
4.730000	-1.602990e+01
4.740000	-1.603820e+01
4.750000	-1.604640e+01
4.760000	-1.605450e+01
4.770000	-1.606260e+01
4.780000	-1.607050e+01
4.790000	-1.607850e+01
4.800000	-1.608630e+01
4.810000	-1.609410e+01
4.820000	-1.610180e+01
4.830000	-1.610950e+01
4.840000	-1.611710e+01
4.850000	-1.612460e+01
4.860000	-1.613210e+01
4.870000	-1.613940e+01
4.880000	-1.614680e+01
4.890000	-1.615400e+01
4.900000	-1.616120e+01
4.910000	-1.616840e+01
4.920000	-1.617550e+01
4.930000	-1.618250e+01
4.940000	-1.618950e+01
4.950000	-1.619640e+01
4.960000	-1.620320e+01
4.970000	-1.621000e+01
4.980000	-1.621670e+01
4.990000	-1.622330e+01
5.000000	-1.623000e+01
5.010000	-1.623650e+01
5.020000	-1.624300e+01
5.030000	-1.624950e+01
5.040000	-1.625590e+01
5.050000	-1.626220e+01
5.060000	-1.626850e+01
5.070000	-1.627470e+01
5.080000	-1.628090e+01
5.090000	-1.628710e+01
5.100000	-1.629320e+01
5.110000	-1.629920e+01
5.120000	-1.630530e+01
5.130000	-1.631120e+01
5.140000	-1.631720e+01
5.150000	-1.632300e+01
5.160000	-1.632880e+01
5.170000	-1.633460e+01
5.180000	-1.634040e+01
5.190000	-1.634610e+01
5.200000	-1.635170e+01
5.210000	-1.635730e+01
5.220000	-1.636290e+01
5.230000	-1.636840e+01
5.240000	-1.637390e+01
5.250000	-1.637940e+01
5.260000	-1.638470e+01
5.270000	-1.639010e+01
5.280000	-1.639540e+01
5.290000	-1.640070e+01
5.300000	-1.640600e+01
5.310000	-1.641150e+01
5.320000	-1.641680e+01
5.330000	-1.642200e+01
5.340000	-1.642720e+01
5.350000	-1.643230e+01
5.360000	-1.643720e+01
5.370000	-1.644200e+01
5.380000	-1.644690e+01
5.390000	-1.645170e+01
5.400000	-1.645660e+01
5.410000	-1.646130e+01
5.420000	-1.646600e+01
5.430000	-1.647080e+01
5.440000	-1.647560e+01
5.450000	-1.648060e+01
5.460000	-1.648610e+01
5.470000	-1.649140e+01
5.480000	-1.649650e+01
5.490000	-1.650140e+01
5.500000	-1.650600e+01
5.510000	-1.650990e+01
5.520000	-1.651390e+01
5.530000	-1.651790e+01
5.540000	-1.652200e+01
5.550000	-1.652610e+01
5.560000	-1.653050e+01
5.570000	-1.653490e+01
5.580000	-1.653920e+01
5.590000	-1.654350e+01
5.600000	-1.654780e+01
5.610000	-1.655200e+01
5.620000	-1.655630e+01
5.630000	-1.656050e+01
5.640000	-1.656460e+01
5.650000	-1.656880e+01
5.660000	-1.657290e+01
5.670000	-1.657700e+01
5.680000	-1.658110e+01
5.690000	-1.658510e+01
5.700000	-1.658910e+01
5.710000	-1.659310e+01
5.720000	-1.659710e+01
5.730000	-1.660100e+01
5.740000	-1.660490e+01
5.750000	-1.660880e+01
5.760000	-1.661270e+01
5.770000	-1.661660e+01
5.780000	-1.662040e+01
5.790000	-1.662420e+01
5.800000	-1.662800e+01
5.810000	-1.663170e+01
5.820000	-1.663540e+01
5.830000	-1.663910e+01
5.840000	-1.664280e+01
5.850000	-1.664650e+01
5.860000	-1.665020e+01
5.870000	-1.665380e+01
5.880000	-1.665740e+01
5.890000	-1.666100e+01
5.900000	-1.666460e+01
5.910000	-1.666810e+01
5.920000	-1.667160e+01
5.930000	-1.667510e+01
5.940000	-1.667860e+01
5.950000	-1.668200e+01
5.960000	-1.668550e+01
5.970000	-1.668890e+01
5.980000	-1.669230e+01
5.990000	-1.669570e+01
6.000000	-1.669910e+01
6.010000	-1.670240e+01
6.020000	-1.670570e+01
6.030000	-1.670900e+01
6.040000	-1.671230e+01
6.050000	-1.671560e+01
6.060000	-1.671890e+01
6.070000	-1.672210e+01
6.080000	-1.672530e+01
6.090000	-1.672850e+01
6.100000	-1.673170e+01
6.110000	-1.673490e+01
6.120000	-1.673800e+01
6.130000	-1.674110e+01
6.140000	-1.674430e+01
6.150000	-1.674740e+01
6.160000	-1.675040e+01
6.170000	-1.675350e+01
6.180000	-1.675660e+01
6.190000	-1.675960e+01
6.200000	-1.676260e+01
6.210000	-1.676560e+01
6.220000	-1.676860e+01
6.230000	-1.677160e+01
6.240000	-1.677450e+01
6.250000	-1.677740e+01
6.260000	-1.678040e+01
6.270000	-1.678330e+01
6.280000	-1.678620e+01
6.290000	-1.678900e+01
6.300000	-1.679190e+01
6.310000	-1.679460e+01
6.320000	-1.679730e+01
6.330000	-1.680010e+01
6.340000	-1.680300e+01
6.350000	-1.680600e+01
6.360000	-1.680970e+01
6.370000	-1.681310e+01
6.380000	-1.681630e+01
6.390000	-1.681940e+01
6.400000	-1.682220e+01
6.410000	-1.682420e+01
6.420000	-1.682630e+01
6.430000	-1.682850e+01
6.440000	-1.683080e+01
6.450000	-1.683310e+01
6.460000	-1.683580e+01
6.470000	-1.683840e+01
6.480000	-1.684100e+01
6.490000	-1.684360e+01
6.500000	-1.684620e+01
6.510000	-1.684880e+01
6.520000	-1.685140e+01
6.530000	-1.685390e+01
6.540000	-1.685650e+01
6.550000	-1.685900e+01
6.560000	-1.686150e+01
6.570000	-1.686400e+01
6.580000	-1.686650e+01
6.590000	-1.686900e+01
6.600000	-1.687150e+01
6.610000	-1.687390e+01
6.620000	-1.687640e+01
6.630000	-1.687880e+01
6.640000	-1.688120e+01
6.650000	-1.688360e+01
6.660000	-1.688600e+01
6.670000	-1.688840e+01
6.680000	-1.689080e+01
6.690000	-1.689320e+01
6.700000	-1.689550e+01
6.710000	-1.689790e+01
6.720000	-1.690020e+01
6.730000	-1.690250e+01
6.740000	-1.690480e+01
6.750000	-1.690710e+01
6.760000	-1.690940e+01
6.770000	-1.691170e+01
6.780000	-1.691400e+01
6.790000	-1.691620e+01
6.800000	-1.691850e+01
6.810000	-1.692070e+01
6.820000	-1.692300e+01
6.830000	-1.692520e+01
6.840000	-1.692740e+01
6.850000	-1.692960e+01
6.860000	-1.693180e+01
6.870000	-1.693400e+01
6.880000	-1.693620e+01
6.890000	-1.693830e+01
6.900000	-1.694050e+01
6.910000	-1.694260e+01
6.920000	-1.694470e+01
6.930000	-1.694690e+01
6.940000	-1.694900e+01
6.950000	-1.695110e+01
6.960000	-1.695320e+01
6.970000	-1.695530e+01
6.980000	-1.695740e+01
6.990000	-1.695940e+01
7.000000	-1.696150e+01
7.010000	-1.696360e+01
7.020000	-1.696560e+01
7.030000	-1.696760e+01
7.040000	-1.696960e+01
7.050000	-1.697160e+01
7.060000	-1.697360e+01
7.070000	-1.697560e+01
7.080000	-1.697750e+01
7.090000	-1.697950e+01
7.100000	-1.698150e+01
7.110000	-1.698350e+01
7.120000	-1.698550e+01
7.130000	-1.698750e+01
7.140000	-1.698940e+01
7.150000	-1.699140e+01
7.160000	-1.699330e+01
7.170000	-1.699520e+01
7.180000	-1.699720e+01
7.190000	-1.699910e+01
7.200000	-1.700100e+01
7.210000	-1.700280e+01
7.220000	-1.700470e+01
7.230000	-1.700660e+01
7.240000	-1.700850e+01
7.250000	-1.701030e+01
7.260000	-1.701220e+01
7.270000	-1.701400e+01
7.280000	-1.701590e+01
7.290000	-1.701770e+01
7.300000	-1.701950e+01
7.310000	-1.702130e+01
7.320000	-1.702310e+01
7.330000	-1.702490e+01
7.340000	-1.702670e+01
7.350000	-1.702850e+01
7.360000	-1.703030e+01
7.370000	-1.703200e+01
7.380000	-1.703380e+01
7.390000	-1.703560e+01
7.400000	-1.703730e+01
7.410000	-1.703910e+01
7.420000	-1.704080e+01
7.430000	-1.704250e+01
7.440000	-1.704420e+01
7.450000	-1.704600e+01
7.460000	-1.704770e+01
7.470000	-1.704940e+01
7.480000	-1.705110e+01
7.490000	-1.705280e+01
7.500000	-1.705440e+01
7.510000	-1.705610e+01
7.520000	-1.705780e+01
7.530000	-1.705950e+01
7.540000	-1.706110e+01
7.550000	-1.706280e+01
7.560000	-1.706440e+01
7.570000	-1.706600e+01
7.580000	-1.706770e+01
7.590000	-1.706930e+01
7.600000	-1.707090e+01
7.610000	-1.707250e+01
7.620000	-1.707410e+01
7.630000	-1.707570e+01
7.640000	-1.707730e+01
7.650000	-1.707890e+01
7.660000	-1.708050e+01
7.670000	-1.708210e+01
7.680000	-1.708370e+01
7.690000	-1.708520e+01
7.700000	-1.708680e+01
7.710000	-1.708830e+01
7.720000	-1.708990e+01
7.730000	-1.709140e+01
7.740000	-1.709300e+01
7.750000	-1.709450e+01
7.760000	-1.709600e+01
7.770000	-1.709750e+01
7.780000	-1.709910e+01
7.790000	-1.710060e+01
7.800000	-1.710210e+01
7.810000	-1.710360e+01
7.820000	-1.710510e+01
7.830000	-1.710650e+01
7.840000	-1.710800e+01
7.850000	-1.710950e+01
7.860000	-1.711100e+01
7.870000	-1.711240e+01
7.880000	-1.711390e+01
7.890000	-1.711540e+01
7.900000	-1.711680e+01
7.910000	-1.711830e+01
7.920000	-1.711970e+01
7.930000	-1.712110e+01
7.940000	-1.712260e+01
7.950000	-1.712400e+01
7.960000	-1.712540e+01
7.970000	-1.712680e+01
7.980000	-1.712820e+01
7.990000	-1.712960e+01
8.000000	-1.713100e+01


==> anc/Fig4_WLC_cq_real_T251.txt <==
# E(GeV)	Re_Tmatrix(GeV^-2)
0.000000	-8.457360e+00
0.010000	-8.461820e+00
0.020000	-8.466280e+00
0.030000	-8.470750e+00
0.040000	-8.475210e+00
0.050000	-8.479670e+00
0.060000	-8.484300e+00
0.070000	-8.488970e+00
0.080000	-8.493700e+00
0.090000	-8.498470e+00
0.100000	-8.503300e+00
0.110000	-8.508160e+00
0.120000	-8.513080e+00
0.130000	-8.518060e+00
0.140000	-8.523090e+00
0.150000	-8.528180e+00
0.160000	-8.533320e+00
0.170000	-8.538520e+00
0.180000	-8.543790e+00
0.190000	-8.549110e+00
0.200000	-8.554500e+00
0.210000	-8.559950e+00
0.220000	-8.565460e+00
0.230000	-8.571040e+00
0.240000	-8.576690e+00
0.250000	-8.582410e+00
0.260000	-8.588180e+00
0.270000	-8.594030e+00
0.280000	-8.599950e+00
0.290000	-8.605950e+00
0.300000	-8.612030e+00
0.310000	-8.618180e+00
0.320000	-8.624410e+00
0.330000	-8.630720e+00
0.340000	-8.637100e+00
0.350000	-8.643560e+00
0.360000	-8.650030e+00
0.370000	-8.656620e+00
0.380000	-8.663310e+00
0.390000	-8.670110e+00
0.400000	-8.677010e+00
0.410000	-8.684050e+00
0.420000	-8.691190e+00
0.430000	-8.698420e+00
0.440000	-8.705740e+00
0.450000	-8.713170e+00
0.460000	-8.720650e+00
0.470000	-8.728250e+00
0.480000	-8.735970e+00
0.490000	-8.743800e+00
0.500000	-8.751750e+00
0.510000	-8.759790e+00
0.520000	-8.767970e+00
0.530000	-8.776270e+00
0.540000	-8.784690e+00
0.550000	-8.793240e+00
0.560000	-8.801840e+00
0.570000	-8.810600e+00
0.580000	-8.819520e+00
0.590000	-8.828610e+00
0.600000	-8.837860e+00
0.610000	-8.847270e+00
0.620000	-8.856850e+00
0.630000	-8.866590e+00
0.640000	-8.876490e+00
0.650000	-8.886550e+00
0.660000	-8.896700e+00
0.670000	-8.907050e+00
0.680000	-8.917600e+00
0.690000	-8.928340e+00
0.700000	-8.939280e+00
0.710000	-8.950380e+00
0.720000	-8.961690e+00
0.730000	-8.973230e+00
0.740000	-8.985000e+00
0.750000	-8.996980e+00
0.760000	-9.009100e+00
0.770000	-9.021490e+00
0.780000	-9.034150e+00
0.790000	-9.047070e+00
0.800000	-9.060250e+00
0.810000	-9.073600e+00
0.820000	-9.087260e+00
0.830000	-9.101250e+00
0.840000	-9.115560e+00
0.850000	-9.130190e+00
0.860000	-9.145110e+00
0.870000	-9.160370e+00
0.880000	-9.175970e+00
0.890000	-9.191910e+00
0.900000	-9.208190e+00
0.910000	-9.224590e+00
0.920000	-9.241440e+00
0.930000	-9.258740e+00
0.940000	-9.276500e+00
0.950000	-9.294720e+00
0.960000	-9.313240e+00
0.970000	-9.332290e+00
0.980000	-9.351870e+00
0.990000	-9.371980e+00
1.000000	-9.392610e+00
1.010000	-9.413560e+00
1.020000	-9.435140e+00
1.030000	-9.457370e+00
1.040000	-9.480240e+00
1.050000	-9.503750e+00
1.060000	-9.527620e+00
1.070000	-9.552270e+00
1.080000	-9.577710e+00
1.090000	-9.603940e+00
1.100000	-9.630950e+00
1.110000	-9.658430e+00
1.120000	-9.686850e+00
1.130000	-9.716230e+00
1.140000	-9.746550e+00
1.150000	-9.777830e+00
1.160000	-9.809660e+00
1.170000	-9.842640e+00
1.180000	-9.876770e+00
1.190000	-9.912060e+00
1.200000	-9.948500e+00
1.210000	-9.985710e+00
1.220000	-1.002430e+01
1.230000	-1.006420e+01
1.240000	-1.010540e+01
1.250000	-1.014800e+01
1.260000	-1.019170e+01
1.270000	-1.023680e+01
1.280000	-1.028340e+01
1.290000	-1.033160e+01
1.300000	-1.038140e+01
1.310000	-1.043260e+01
1.320000	-1.048530e+01
1.330000	-1.053960e+01
1.340000	-1.059550e+01
1.350000	-1.065290e+01
1.360000	-1.071240e+01
1.370000	-1.077310e+01
1.380000	-1.083520e+01
1.390000	-1.089850e+01
1.400000	-1.096320e+01
1.410000	-1.103060e+01
1.420000	-1.109860e+01
1.430000	-1.116710e+01
1.440000	-1.123600e+01
1.450000	-1.130550e+01
1.460000	-1.137850e+01
1.470000	-1.145040e+01
1.480000	-1.152140e+01
1.490000	-1.159140e+01
1.500000	-1.166040e+01
1.510000	-1.173290e+01
1.520000	-1.180220e+01
1.530000	-1.186820e+01
1.540000	-1.193100e+01
1.550000	-1.199040e+01
1.560000	-1.205230e+01
1.570000	-1.210800e+01
1.580000	-1.215760e+01
1.590000	-1.220110e+01
1.600000	-1.223840e+01
1.610000	-1.227520e+01
1.620000	-1.230310e+01
1.630000	-1.232200e+01
1.640000	-1.233190e+01
1.650000	-1.233290e+01
1.660000	-1.232850e+01
1.670000	-1.231330e+01
1.680000	-1.228740e+01
1.690000	-1.225070e+01
1.700000	-1.220320e+01
1.710000	-1.214420e+01
1.720000	-1.207490e+01
1.730000	-1.199510e+01
1.740000	-1.190490e+01
1.750000	-1.180430e+01
1.760000	-1.168850e+01
1.770000	-1.156480e+01
1.780000	-1.143300e+01
1.790000	-1.129320e+01
1.800000	-1.114540e+01
1.810000	-1.098150e+01
1.820000	-1.081370e+01
1.830000	-1.064200e+01
1.840000	-1.046630e+01
1.850000	-1.028660e+01
1.860000	-1.009470e+01
1.870000	-9.903010e+00
1.880000	-9.711540e+00
1.890000	-9.520290e+00
1.900000	-9.329270e+00
1.910000	-9.132120e+00
1.920000	-8.938360e+00
1.930000	-8.748020e+00
1.940000	-8.561070e+00
1.950000	-8.377530e+00
1.960000	-8.193790e+00
1.970000	-8.015260e+00
1.980000	-7.841930e+00
1.990000	-7.673800e+00
2.000000	-7.510880e+00
2.010000	-7.352050e+00
2.020000	-7.198970e+00
2.030000	-7.051660e+00
2.040000	-6.910100e+00
2.050000	-6.774300e+00
2.060000	-6.644760e+00
2.070000	-6.520720e+00
2.080000	-6.402200e+00
2.090000	-6.289190e+00
2.100000	-6.181690e+00
2.110000	-6.081070e+00
2.120000	-5.985270e+00
2.130000	-5.894310e+00
2.140000	-5.808160e+00
2.150000	-5.726850e+00
2.160000	-5.651880e+00
2.170000	-5.580980e+00
2.180000	-5.514140e+00
2.190000	-5.451380e+00
2.200000	-5.392680e+00
2.210000	-5.339710e+00
2.220000	-5.289970e+00
2.230000	-5.243470e+00
2.240000	-5.200210e+00
2.250000	-5.160180e+00
2.260000	-5.124740e+00
2.270000	-5.091860e+00
2.280000	-5.061530e+00
2.290000	-5.033750e+00
2.300000	-5.008520e+00
2.310000	-4.987030e+00
2.320000	-4.967510e+00
2.330000	-4.949940e+00
2.340000	-4.934330e+00
2.350000	-4.920670e+00
2.360000	-4.909950e+00
2.370000	-4.900690e+00
2.380000	-4.892920e+00
2.390000	-4.886620e+00
2.400000	-4.881790e+00
2.410000	-4.879210e+00
2.420000	-4.877720e+00
2.430000	-4.877310e+00
2.440000	-4.878000e+00
2.450000	-4.879770e+00
2.460000	-4.883300e+00
2.470000	-4.887580e+00
2.480000	-4.892620e+00
2.490000	-4.898400e+00
2.500000	-4.904930e+00
2.510000	-4.912640e+00
2.520000	-4.920880e+00
2.530000	-4.929660e+00
2.540000	-4.938970e+00
2.550000	-4.948820e+00
2.560000	-4.959630e+00
2.570000	-4.970760e+00
2.580000	-4.982200e+00
2.590000	-4.993960e+00
2.600000	-5.006020e+00
2.610000	-5.018650e+00
2.620000	-5.031470e+00
2.630000	-5.044470e+00
2.640000	-5.057660e+00
2.650000	-5.071030e+00
2.660000	-5.084810e+00
2.670000	-5.098660e+00
2.680000	-5.112580e+00
2.690000	-5.126570e+00
2.700000	-5.140630e+00
2.710000	-5.154920e+00
2.720000	-5.169190e+00
2.730000	-5.183460e+00
2.740000	-5.197720e+00
2.750000	-5.211970e+00
2.760000	-5.226310e+00
2.770000	-5.240590e+00
2.780000	-5.254820e+00
2.790000	-5.268990e+00
2.800000	-5.283100e+00
2.810000	-5.297230e+00
2.820000	-5.311260e+00
2.830000	-5.325210e+00
2.840000	-5.339060e+00
2.850000	-5.352810e+00
2.860000	-5.366500e+00
2.870000	-5.380080e+00
2.880000	-5.393560e+00
2.890000	-5.406930e+00
2.900000	-5.420190e+00
2.910000	-5.433360e+00
2.920000	-5.446410e+00
2.930000	-5.459350e+00
2.940000	-5.472180e+00
2.950000	-5.484890e+00
2.960000	-5.497480e+00
2.970000	-5.509960e+00
2.980000	-5.522330e+00
2.990000	-5.534580e+00
3.000000	-5.546730e+00
3.010000	-5.558740e+00
3.020000	-5.570650e+00
3.030000	-5.582450e+00
3.040000	-5.594140e+00
3.050000	-5.605730e+00
3.060000	-5.617190e+00
3.070000	-5.628560e+00
3.080000	-5.639830e+00
3.090000	-5.651000e+00
3.100000	-5.662070e+00
3.110000	-5.673030e+00
3.120000	-5.683900e+00
3.130000	-5.694680e+00
3.140000	-5.705370e+00
3.150000	-5.715980e+00
3.160000	-5.726480e+00
3.170000	-5.736900e+00
3.180000	-5.747240e+00
3.190000	-5.757510e+00
3.200000	-5.767700e+00
3.210000	-5.777790e+00
3.220000	-5.787810e+00
3.230000	-5.797770e+00
3.240000	-5.807660e+00
3.250000	-5.817480e+00
3.260000	-5.827210e+00
3.270000	-5.836890e+00
3.280000	-5.846500e+00
3.290000	-5.856060e+00
3.300000	-5.865560e+00
3.310000	-5.874980e+00
3.320000	-5.884350e+00
3.330000	-5.893670e+00
3.340000	-5.902930e+00
3.350000	-5.912140e+00
3.360000	-5.921280e+00
3.370000	-5.930380e+00
3.380000	-5.939430e+00
3.390000	-5.948430e+00
3.400000	-5.957380e+00
3.410000	-5.966280e+00
3.420000	-5.975130e+00
3.430000	-5.983930e+00
3.440000	-5.992690e+00
3.450000	-6.001410e+00
3.460000	-6.010080e+00
3.470000	-6.018700e+00
3.480000	-6.027280e+00
3.490000	-6.035820e+00
3.500000	-6.044310e+00
3.510000	-6.052760e+00
3.520000	-6.061170e+00
3.530000	-6.069540e+00
3.540000	-6.077860e+00
3.550000	-6.086150e+00
3.560000	-6.094390e+00
3.570000	-6.102600e+00
3.580000	-6.110760e+00
3.590000	-6.118890e+00
3.600000	-6.126970e+00
3.610000	-6.135010e+00
3.620000	-6.143010e+00
3.630000	-6.150970e+00
3.640000	-6.158890e+00
3.650000	-6.166770e+00
3.660000	-6.174610e+00
3.670000	-6.182410e+00
3.680000	-6.190160e+00
3.690000	-6.197880e+00
3.700000	-6.205560e+00
3.710000	-6.213190e+00
3.720000	-6.220790e+00
3.730000	-6.228340e+00
3.740000	-6.235850e+00
3.750000	-6.243330e+00
3.760000	-6.250760e+00
3.770000	-6.258160e+00
3.780000	-6.265510e+00
3.790000	-6.272820e+00
3.800000	-6.280080e+00
3.810000	-6.287300e+00
3.820000	-6.294480e+00
3.830000	-6.301620e+00
3.840000	-6.308710e+00
3.850000	-6.315760e+00
3.860000	-6.322770e+00
3.870000	-6.329730e+00
3.880000	-6.336650e+00
3.890000	-6.343530e+00
3.900000	-6.350370e+00
3.910000	-6.357170e+00
3.920000	-6.363930e+00
3.930000	-6.370640e+00
3.940000	-6.377310e+00
3.950000	-6.383930e+00
3.960000	-6.390510e+00
3.970000	-6.397050e+00
3.980000	-6.403540e+00
3.990000	-6.409990e+00
4.000000	-6.416400e+00
4.010000	-6.422770e+00
4.020000	-6.429090e+00
4.030000	-6.435370e+00
4.040000	-6.441590e+00
4.050000	-6.447770e+00
4.060000	-6.453870e+00
4.070000	-6.459940e+00
4.080000	-6.465970e+00
4.090000	-6.471970e+00
4.100000	-6.477940e+00
4.110000	-6.483900e+00
4.120000	-6.489810e+00
4.130000	-6.495670e+00
4.140000	-6.501490e+00
4.150000	-6.507260e+00
4.160000	-6.513030e+00
4.170000	-6.518720e+00
4.180000	-6.524350e+00
4.190000	-6.529900e+00
4.200000	-6.535390e+00
4.210000	-6.540640e+00
4.220000	-6.545900e+00
4.230000	-6.551180e+00
4.240000	-6.556470e+00
4.250000	-6.561780e+00
4.260000	-6.567260e+00
4.270000	-6.572670e+00
4.280000	-6.578010e+00
4.290000	-6.583290e+00
4.300000	-6.588490e+00
4.310000	-6.593570e+00
4.320000	-6.598620e+00
4.330000	-6.603620e+00
4.340000	-6.608580e+00
4.350000	-6.613510e+00
4.360000	-6.618390e+00
4.370000	-6.623240e+00
4.380000	-6.628040e+00
4.390000	-6.632810e+00
4.400000	-6.637540e+00
4.410000	-6.642230e+00
4.420000	-6.646890e+00
4.430000	-6.651500e+00
4.440000	-6.656080e+00
4.450000	-6.660620e+00
4.460000	-6.665120e+00
4.470000	-6.669590e+00
4.480000	-6.674010e+00
4.490000	-6.678410e+00
4.500000	-6.682770e+00
4.510000	-6.687090e+00
4.520000	-6.691380e+00
4.530000	-6.695630e+00
4.540000	-6.699850e+00
4.550000	-6.704030e+00
4.560000	-6.708170e+00
4.570000	-6.712280e+00
4.580000	-6.716360e+00
4.590000	-6.720410e+00
4.600000	-6.724420e+00
4.610000	-6.728400e+00
4.620000	-6.732340e+00
4.630000	-6.736260e+00
4.640000	-6.740140e+00
4.650000	-6.743990e+00
4.660000	-6.747800e+00
4.670000	-6.751580e+00
4.680000	-6.755330e+00
4.690000	-6.759050e+00
4.700000	-6.762750e+00
4.710000	-6.766410e+00
4.720000	-6.770040e+00
4.730000	-6.773640e+00
4.740000	-6.777220e+00
4.750000	-6.780770e+00
4.760000	-6.784290e+00
4.770000	-6.787780e+00
4.780000	-6.791240e+00
4.790000	-6.794680e+00
4.800000	-6.798090e+00
4.810000	-6.801470e+00
4.820000	-6.804820e+00
4.830000	-6.808150e+00
4.840000	-6.811450e+00
4.850000	-6.814720e+00
4.860000	-6.817960e+00
4.870000	-6.821180e+00
4.880000	-6.824370e+00
4.890000	-6.827530e+00
4.900000	-6.830670e+00
4.910000	-6.833780e+00
4.920000	-6.836860e+00
4.930000	-6.839920e+00
4.940000	-6.842960e+00
4.950000	-6.845970e+00
4.960000	-6.848960e+00
4.970000	-6.851920e+00
4.980000	-6.854860e+00
4.990000	-6.857780e+00
5.000000	-6.860680e+00
5.010000	-6.863550e+00
5.020000	-6.866400e+00
5.030000	-6.869230e+00
5.040000	-6.872030e+00
5.050000	-6.874820e+00
5.060000	-6.877580e+00
5.070000	-6.880320e+00
5.080000	-6.883040e+00
5.090000	-6.885740e+00
5.100000	-6.888410e+00
5.110000	-6.891070e+00
5.120000	-6.893700e+00
5.130000	-6.896320e+00
5.140000	-6.898920e+00
5.150000	-6.901490e+00
5.160000	-6.904050e+00
5.170000	-6.906590e+00
5.180000	-6.909110e+00
5.190000	-6.911610e+00
5.200000	-6.914090e+00
5.210000	-6.916550e+00
5.220000	-6.918990e+00
5.230000	-6.921410e+00
5.240000	-6.923820e+00
5.250000	-6.926210e+00
5.260000	-6.928590e+00
5.270000	-6.930940e+00
5.280000	-6.933280e+00
5.290000	-6.935610e+00
5.300000	-6.937910e+00
5.310000	-6.940200e+00
5.320000	-6.942470e+00
5.330000	-6.944720e+00
5.340000	-6.946960e+00
5.350000	-6.949180e+00
5.360000	-6.951440e+00
5.370000	-6.953650e+00
5.380000	-6.955830e+00
5.390000	-6.957960e+00
5.400000	-6.960050e+00
5.410000	-6.961930e+00
5.420000	-6.963850e+00
5.430000	-6.965820e+00
5.440000	-6.967820e+00
5.450000	-6.969860e+00
5.460000	-6.972100e+00
5.470000	-6.974300e+00
5.480000	-6.976460e+00
5.490000	-6.978580e+00
5.500000	-6.980660e+00
5.510000	-6.982650e+00
5.520000	-6.984620e+00
5.530000	-6.986570e+00
5.540000	-6.988520e+00
5.550000	-6.990450e+00
5.560000	-6.992370e+00
5.570000	-6.994270e+00
5.580000	-6.996160e+00
5.590000	-6.998040e+00
5.600000	-6.999910e+00
5.610000	-7.001760e+00
5.620000	-7.003600e+00
5.630000	-7.005420e+00
5.640000	-7.007240e+00
5.650000	-7.009040e+00
5.660000	-7.010830e+00
5.670000	-7.012610e+00
5.680000	-7.014370e+00
5.690000	-7.016130e+00
5.700000	-7.017870e+00
5.710000	-7.019610e+00
5.720000	-7.021330e+00
5.730000	-7.023040e+00
5.740000	-7.024740e+00
5.750000	-7.026430e+00
5.760000	-7.028110e+00
5.770000	-7.029770e+00
5.780000	-7.031430e+00
5.790000	-7.033070e+00
5.800000	-7.034700e+00
5.810000	-7.036300e+00
5.820000	-7.037890e+00
5.830000	-7.039480e+00
5.840000	-7.041070e+00
5.850000	-7.042650e+00
5.860000	-7.044250e+00
5.870000	-7.045840e+00
5.880000	-7.047410e+00
5.890000	-7.048980e+00
5.900000	-7.050520e+00
5.910000	-7.052050e+00
5.920000	-7.053570e+00
5.930000	-7.055080e+00
5.940000	-7.056580e+00
5.950000	-7.058070e+00
5.960000	-7.059560e+00
5.970000	-7.061030e+00
5.980000	-7.062500e+00
5.990000	-7.063950e+00
6.000000	-7.065400e+00
6.010000	-7.066840e+00
6.020000	-7.068270e+00
6.030000	-7.069690e+00
6.040000	-7.071110e+00
6.050000	-7.072510e+00
6.060000	-7.073910e+00
6.070000	-7.075300e+00
6.080000	-7.076680e+00
6.090000	-7.078050e+00
6.100000	-7.079420e+00
6.110000	-7.080780e+00
6.120000	-7.082130e+00
6.130000	-7.083470e+00
6.140000	-7.084810e+00
6.150000	-7.086130e+00
6.160000	-7.087450e+00
6.170000	-7.088760e+00
6.180000	-7.090070e+00
6.190000	-7.091360e+00
6.200000	-7.092660e+00
6.210000	-7.093940e+00
6.220000	-7.095210e+00
6.230000	-7.096480e+00
6.240000	-7.097740e+00
6.250000	-7.099000e+00
6.260000	-7.100250e+00
6.270000	-7.101490e+00
6.280000	-7.102720e+00
6.290000	-7.103950e+00
6.300000	-7.105170e+00
6.310000	-7.106380e+00
6.320000	-7.107590e+00
6.330000	-7.108790e+00
6.340000	-7.109980e+00
6.350000	-7.111170e+00
6.360000	-7.112350e+00
6.370000	-7.113530e+00
6.380000	-7.114700e+00
6.390000	-7.115860e+00
6.400000	-7.117020e+00
6.410000	-7.118170e+00
6.420000	-7.119320e+00
6.430000	-7.120460e+00
6.440000	-7.121590e+00
6.450000	-7.122720e+00
6.460000	-7.123830e+00
6.470000	-7.124950e+00
6.480000	-7.126060e+00
6.490000	-7.127160e+00
6.500000	-7.128260e+00
6.510000	-7.129350e+00
6.520000	-7.130440e+00
6.530000	-7.131520e+00
6.540000	-7.132590e+00
6.550000	-7.133660e+00
6.560000	-7.134730e+00
6.570000	-7.135790e+00
6.580000	-7.136840e+00
6.590000	-7.137890e+00
6.600000	-7.138940e+00
6.610000	-7.139980e+00
6.620000	-7.141010e+00
6.630000	-7.142040e+00
6.640000	-7.143060e+00
6.650000	-7.144080e+00
6.660000	-7.145100e+00
6.670000	-7.146100e+00
6.680000	-7.147110e+00
6.690000	-7.148110e+00
6.700000	-7.149100e+00
6.710000	-7.150090e+00
6.720000	-7.151070e+00
6.730000	-7.152050e+00
6.740000	-7.153030e+00
6.750000	-7.154000e+00
6.760000	-7.154960e+00
6.770000	-7.155920e+00
6.780000	-7.156880e+00
6.790000	-7.157830e+00
6.800000	-7.158780e+00
6.810000	-7.159720e+00
6.820000	-7.160660e+00
6.830000	-7.161590e+00
6.840000	-7.162520e+00
6.850000	-7.163450e+00
6.860000	-7.164370e+00
6.870000	-7.165290e+00
6.880000	-7.166200e+00
6.890000	-7.167110e+00
6.900000	-7.168020e+00
6.910000	-7.168920e+00
6.920000	-7.169820e+00
6.930000	-7.170710e+00
6.940000	-7.171600e+00
6.950000	-7.172480e+00
6.960000	-7.173360e+00
6.970000	-7.174240e+00
6.980000	-7.175110e+00
6.990000	-7.175980e+00
7.000000	-7.176850e+00
7.010000	-7.177710e+00
7.020000	-7.178570e+00
7.030000	-7.179420e+00
7.040000	-7.180270e+00
7.050000	-7.181120e+00
7.060000	-7.181960e+00
7.070000	-7.182800e+00
7.080000	-7.183630e+00
7.090000	-7.184460e+00
7.100000	-7.185290e+00
7.110000	-7.186120e+00
7.120000	-7.186940e+00
7.130000	-7.187750e+00
7.140000	-7.188570e+00
7.150000	-7.189380e+00
7.160000	-7.190180e+00
7.170000	-7.190990e+00
7.180000	-7.191790e+00
7.190000	-7.192580e+00
7.200000	-7.193370e+00
7.210000	-7.194160e+00
7.220000	-7.194950e+00
7.230000	-7.195730e+00
7.240000	-7.196510e+00
7.250000	-7.197290e+00
7.260000	-7.198060e+00
7.270000	-7.198830e+00
7.280000	-7.199600e+00
7.290000	-7.200360e+00
7.300000	-7.201120e+00
7.310000	-7.201880e+00
7.320000	-7.202630e+00
7.330000	-7.203380e+00
7.340000	-7.204130e+00
7.350000	-7.204880e+00
7.360000	-7.205620e+00
7.370000	-7.206360e+00
7.380000	-7.207090e+00
7.390000	-7.207820e+00
7.400000	-7.208550e+00
7.410000	-7.209280e+00
7.420000	-7.210000e+00
7.430000	-7.210720e+00
7.440000	-7.211440e+00
7.450000	-7.212160e+00
7.460000	-7.212870e+00
7.470000	-7.213580e+00
7.480000	-7.214280e+00
7.490000	-7.214990e+00
7.500000	-7.215690e+00
7.510000	-7.216390e+00
7.520000	-7.217080e+00
7.530000	-7.217770e+00
7.540000	-7.218460e+00
7.550000	-7.219150e+00
7.560000	-7.219830e+00
7.570000	-7.220520e+00
7.580000	-7.221190e+00
7.590000	-7.221870e+00
7.600000	-7.222550e+00
7.610000	-7.223220e+00
7.620000	-7.223890e+00
7.630000	-7.224560e+00
7.640000	-7.225220e+00
7.650000	-7.225880e+00
7.660000	-7.226540e+00
7.670000	-7.227190e+00
7.680000	-7.227840e+00
7.690000	-7.228490e+00
7.700000	-7.229140e+00
7.710000	-7.229780e+00
7.720000	-7.230420e+00
7.730000	-7.231060e+00
7.740000	-7.231700e+00
7.750000	-7.232340e+00
7.760000	-7.232970e+00
7.770000	-7.233600e+00
7.780000	-7.234230e+00
7.790000	-7.234860e+00
7.800000	-7.235480e+00
7.810000	-7.236100e+00
7.820000	-7.236720e+00
7.830000	-7.237340e+00
7.840000	-7.237950e+00
7.850000	-7.238560e+00
7.860000	-7.239170e+00
7.870000	-7.239780e+00
7.880000	-7.240390e+00
7.890000	-7.240990e+00
7.900000	-7.241590e+00
7.910000	-7.242190e+00
7.920000	-7.242780e+00
7.930000	-7.243380e+00
7.940000	-7.243970e+00
7.950000	-7.244560e+00
7.960000	-7.245170e+00
7.970000	-7.245770e+00
7.980000	-7.246350e+00
7.990000	-7.246920e+00
8.000000	-7.247480e+00


==> anc/Fig4_WLC_cq_real_T293.txt <==
# E(GeV)	Re_Tmatrix(GeV^-2)
0.000000	-5.958580e+00
0.010000	-5.961590e+00
0.020000	-5.964590e+00
0.030000	-5.967590e+00
0.040000	-5.970590e+00
0.050000	-5.973590e+00
0.060000	-5.976690e+00
0.070000	-5.979820e+00
0.080000	-5.982990e+00
0.090000	-5.986200e+00
0.100000	-5.989440e+00
0.110000	-5.992710e+00
0.120000	-5.996030e+00
0.130000	-5.999380e+00
0.140000	-6.002780e+00
0.150000	-6.006220e+00
0.160000	-6.009680e+00
0.170000	-6.013190e+00
0.180000	-6.016750e+00
0.190000	-6.020350e+00
0.200000	-6.024000e+00
0.210000	-6.027680e+00
0.220000	-6.031410e+00
0.230000	-6.035190e+00
0.240000	-6.039020e+00
0.250000	-6.042900e+00
0.260000	-6.046820e+00
0.270000	-6.050800e+00
0.280000	-6.054830e+00
0.290000	-6.058910e+00
0.300000	-6.063050e+00
0.310000	-6.067220e+00
0.320000	-6.071450e+00
0.330000	-6.075750e+00
0.340000	-6.080100e+00
0.350000	-6.084520e+00
0.360000	-6.088990e+00
0.370000	-6.093520e+00
0.380000	-6.098130e+00
0.390000	-6.102800e+00
0.400000	-6.107540e+00
0.410000	-6.112330e+00
0.420000	-6.117200e+00
0.430000	-6.122140e+00
0.440000	-6.127160e+00
0.450000	-6.132250e+00
0.460000	-6.137380e+00
0.470000	-6.142610e+00
0.480000	-6.147920e+00
0.490000	-6.153330e+00
0.500000	-6.158820e+00
0.510000	-6.164390e+00
0.520000	-6.170060e+00
0.530000	-6.175830e+00
0.540000	-6.181700e+00
0.550000	-6.187670e+00
0.560000	-6.193710e+00
0.570000	-6.199870e+00
0.580000	-6.206130e+00
0.590000	-6.212500e+00
0.600000	-6.218980e+00
0.610000	-6.225500e+00
0.620000	-6.232160e+00
0.630000	-6.238960e+00
0.640000	-6.245900e+00
0.650000	-6.252980e+00
0.660000	-6.260180e+00
0.670000	-6.267530e+00
0.680000	-6.275040e+00
0.690000	-6.282690e+00
0.700000	-6.290490e+00
0.710000	-6.298370e+00
0.720000	-6.306440e+00
0.730000	-6.314690e+00
0.740000	-6.323120e+00
0.750000	-6.331720e+00
0.760000	-6.340450e+00
0.770000	-6.349390e+00
0.780000	-6.358530e+00
0.790000	-6.367880e+00
0.800000	-6.377430e+00
0.810000	-6.387070e+00
0.820000	-6.396970e+00
0.830000	-6.407140e+00
0.840000	-6.417570e+00
0.850000	-6.428270e+00
0.860000	-6.439170e+00
0.870000	-6.450360e+00
0.880000	-6.461850e+00
0.890000	-6.473620e+00
0.900000	-6.485690e+00
0.910000	-6.497910e+00
0.920000	-6.510480e+00
0.930000	-6.523420e+00
0.940000	-6.536720e+00
0.950000	-6.550380e+00
0.960000	-6.564280e+00
0.970000	-6.578590e+00
0.980000	-6.593340e+00
0.990000	-6.608500e+00
1.000000	-6.624090e+00
1.010000	-6.639970e+00
1.020000	-6.656330e+00
1.030000	-6.673190e+00
1.040000	-6.690530e+00
1.050000	-6.708360e+00
1.060000	-6.726510e+00
1.070000	-6.745230e+00
1.080000	-6.764530e+00
1.090000	-6.784390e+00
1.100000	-6.804820e+00
1.110000	-6.825780e+00
1.120000	-6.847330e+00
1.130000	-6.869470e+00
1.140000	-6.892200e+00
1.150000	-6.915510e+00
1.160000	-6.939500e+00
1.170000	-6.964030e+00
1.180000	-6.989120e+00
1.190000	-7.014750e+00
1.200000	-7.040920e+00
1.210000	-7.067970e+00
1.220000	-7.095410e+00
1.230000	-7.123230e+00
1.240000	-7.151430e+00
1.250000	-7.180030e+00
1.260000	-7.209670e+00
1.270000	-7.239360e+00
1.280000	-7.269110e+00
1.290000	-7.298920e+00
1.300000	-7.328790e+00
1.310000	-7.359680e+00
1.320000	-7.390140e+00
1.330000	-7.420180e+00
1.340000	-7.449800e+00
1.350000	-7.479000e+00
1.360000	-7.508990e+00
1.370000	-7.537950e+00
1.380000	-7.565870e+00
1.390000	-7.592770e+00
1.400000	-7.618640e+00
1.410000	-7.644730e+00
1.420000	-7.669170e+00
1.430000	-7.691940e+00
1.440000	-7.713060e+00
1.450000	-7.732510e+00
1.460000	-7.751460e+00
1.470000	-7.768180e+00
1.480000	-7.782650e+00
1.490000	-7.794880e+00
1.500000	-7.804870e+00
1.510000	-7.813490e+00
1.520000	-7.819440e+00
1.530000	-7.822710e+00
1.540000	-7.823310e+00
1.550000	-7.821240e+00
1.560000	-7.816900e+00
1.570000	-7.809690e+00
1.580000	-7.799590e+00
1.590000	-7.786620e+00
1.600000	-7.770770e+00
1.610000	-7.751930e+00
1.620000	-7.730270e+00
1.630000	-7.705780e+00
1.640000	-7.678480e+00
1.650000	-7.648360e+00
1.660000	-7.614740e+00
1.670000	-7.578640e+00
1.680000	-7.540060e+00
1.690000	-7.499010e+00
1.700000	-7.455470e+00
1.710000	-7.408350e+00
1.720000	-7.359300e+00
1.730000	-7.308330e+00
1.740000	-7.255440e+00
1.750000	-7.200620e+00
1.760000	-7.142480e+00
1.770000	-7.083110e+00
1.780000	-7.022520e+00
1.790000	-6.960720e+00
1.800000	-6.897690e+00
1.810000	-6.831990e+00
1.820000	-6.765800e+00
1.830000	-6.699110e+00
1.840000	-6.631930e+00
1.850000	-6.564260e+00
1.860000	-6.494770e+00
1.870000	-6.425450e+00
1.880000	-6.356300e+00
1.890000	-6.287310e+00
1.900000	-6.218480e+00
1.910000	-6.148770e+00
1.920000	-6.079740e+00
1.930000	-6.011420e+00
1.940000	-5.943790e+00
1.950000	-5.876850e+00
1.960000	-5.809840e+00
1.970000	-5.743910e+00
1.980000	-5.679060e+00
1.990000	-5.615290e+00
2.000000	-5.552600e+00
2.010000	-5.490530e+00
2.020000	-5.429770e+00
2.030000	-5.370320e+00
2.040000	-5.312180e+00
2.050000	-5.255340e+00
2.060000	-5.199630e+00
2.070000	-5.145320e+00
2.080000	-5.092400e+00
2.090000	-5.040880e+00
2.100000	-4.990760e+00
2.110000	-4.941960e+00
2.120000	-4.894590e+00
2.130000	-4.848650e+00
2.140000	-4.804140e+00
2.150000	-4.761050e+00
2.160000	-4.719560e+00
2.170000	-4.679410e+00
2.180000	-4.640600e+00
2.190000	-4.603130e+00
2.200000	-4.567000e+00
2.210000	-4.532390e+00
2.220000	-4.499030e+00
2.230000	-4.466930e+00
2.240000	-4.436070e+00
2.250000	-4.406460e+00
2.260000	-4.378390e+00
2.270000	-4.351430e+00
2.280000	-4.325580e+00
2.290000	-4.300830e+00
2.300000	-4.277190e+00
2.310000	-4.254910e+00
2.320000	-4.233610e+00
2.330000	-4.213290e+00
2.340000	-4.193960e+00
2.350000	-4.175620e+00
2.360000	-4.158550e+00
2.370000	-4.142320e+00
2.380000	-4.126930e+00
2.390000	-4.112370e+00
2.400000	-4.098650e+00
2.410000	-4.085990e+00
2.420000	-4.074060e+00
2.430000	-4.062850e+00
2.440000	-4.052360e+00
2.450000	-4.042590e+00
2.460000	-4.033790e+00
2.470000	-4.025590e+00
2.480000	-4.017980e+00
2.490000	-4.010960e+00
2.500000	-4.004540e+00
2.510000	-3.998890e+00
2.520000	-3.993740e+00
2.530000	-3.989090e+00
2.540000	-3.984930e+00
2.550000	-3.981280e+00
2.560000	-3.978340e+00
2.570000	-3.975790e+00
2.580000	-3.973630e+00
2.590000	-3.971860e+00
2.600000	-3.970480e+00
2.610000	-3.969610e+00
2.620000	-3.969070e+00
2.630000	-3.968860e+00
2.640000	-3.968960e+00
2.650000	-3.969380e+00
2.660000	-3.970280e+00
2.670000	-3.971420e+00
2.680000	-3.972810e+00
2.690000	-3.974450e+00
2.700000	-3.976330e+00
2.710000	-3.978580e+00
2.720000	-3.981010e+00
2.730000	-3.983630e+00
2.740000	-3.986450e+00
2.750000	-3.989450e+00
2.760000	-3.992740e+00
2.770000	-3.996170e+00
2.780000	-3.999740e+00
2.790000	-4.003450e+00
2.800000	-4.007300e+00
2.810000	-4.011370e+00
2.820000	-4.015550e+00
2.830000	-4.019820e+00
2.840000	-4.024190e+00
2.850000	-4.028660e+00
2.860000	-4.033300e+00
2.870000	-4.038000e+00
2.880000	-4.042770e+00
2.890000	-4.047610e+00
2.900000	-4.052520e+00
2.910000	-4.057540e+00
2.920000	-4.062610e+00
2.930000	-4.067710e+00
2.940000	-4.072870e+00
2.950000	-4.078060e+00
2.960000	-4.083340e+00
2.970000	-4.088640e+00
2.980000	-4.093970e+00
2.990000	-4.099310e+00
3.000000	-4.104680e+00
3.010000	-4.110100e+00
3.020000	-4.115520e+00
3.030000	-4.120960e+00
3.040000	-4.126400e+00
3.050000	-4.131850e+00
3.060000	-4.137340e+00
3.070000	-4.142830e+00
3.080000	-4.148310e+00
3.090000	-4.153780e+00
3.100000	-4.159250e+00
3.110000	-4.164740e+00
3.120000	-4.170210e+00
3.130000	-4.175670e+00
3.140000	-4.181110e+00
3.150000	-4.186550e+00
3.160000	-4.191990e+00
3.170000	-4.197410e+00
3.180000	-4.202810e+00
3.190000	-4.208200e+00
3.200000	-4.213580e+00
3.210000	-4.218940e+00
3.220000	-4.224290e+00
3.230000	-4.229610e+00
3.240000	-4.234920e+00
3.250000	-4.240210e+00
3.260000	-4.245480e+00
3.270000	-4.250730e+00
3.280000	-4.255960e+00
3.290000	-4.261160e+00
3.300000	-4.266350e+00
3.310000	-4.271520e+00
3.320000	-4.276660e+00
3.330000	-4.281780e+00
3.340000	-4.286880e+00
3.350000	-4.291960e+00
3.360000	-4.297020e+00
3.370000	-4.302060e+00
3.380000	-4.307080e+00
3.390000	-4.312070e+00
3.400000	-4.317040e+00
3.410000	-4.321980e+00
3.420000	-4.326900e+00
3.430000	-4.331800e+00
3.440000	-4.336680e+00
3.450000	-4.341540e+00
3.460000	-4.346370e+00
3.470000	-4.351190e+00
3.480000	-4.355980e+00
3.490000	-4.360760e+00
3.500000	-4.365510e+00
3.510000	-4.370240e+00
3.520000	-4.374940e+00
3.530000	-4.379630e+00
3.540000	-4.384300e+00
3.550000	-4.388950e+00
3.560000	-4.393570e+00
3.570000	-4.398170e+00
3.580000	-4.402760e+00
3.590000	-4.407320e+00
3.600000	-4.411870e+00
3.610000	-4.416390e+00
3.620000	-4.420900e+00
3.630000	-4.425380e+00
3.640000	-4.429850e+00
3.650000	-4.434300e+00
3.660000	-4.438730e+00
3.670000	-4.443140e+00
3.680000	-4.447540e+00
3.690000	-4.451910e+00
3.700000	-4.456260e+00
3.710000	-4.460590e+00
3.720000	-4.464900e+00
3.730000	-4.469200e+00
3.740000	-4.473470e+00
3.750000	-4.477730e+00
3.760000	-4.481980e+00
3.770000	-4.486200e+00
3.780000	-4.490410e+00
3.790000	-4.494590e+00
3.800000	-4.498760e+00
3.810000	-4.502910e+00
3.820000	-4.507040e+00
3.830000	-4.511160e+00
3.840000	-4.515250e+00
3.850000	-4.519330e+00
3.860000	-4.523400e+00
3.870000	-4.527440e+00
3.880000	-4.531470e+00
3.890000	-4.535480e+00
3.900000	-4.539470e+00
3.910000	-4.543440e+00
3.920000	-4.547390e+00
3.930000	-4.551330e+00
3.940000	-4.555250e+00
3.950000	-4.559150e+00
3.960000	-4.563060e+00
3.970000	-4.566940e+00
3.980000	-4.570790e+00
3.990000	-4.574600e+00
4.000000	-4.578390e+00
4.010000	-4.582050e+00
4.020000	-4.585730e+00
4.030000	-4.589420e+00
4.040000	-4.593120e+00
4.050000	-4.596820e+00
4.060000	-4.600620e+00
4.070000	-4.604390e+00
4.080000	-4.608130e+00
4.090000	-4.611840e+00
4.100000	-4.615510e+00
4.110000	-4.619140e+00
4.120000	-4.622740e+00
4.130000	-4.626320e+00
4.140000	-4.629890e+00
4.150000	-4.633430e+00
4.160000	-4.636950e+00
4.170000	-4.640450e+00
4.180000	-4.643930e+00
4.190000	-4.647390e+00
4.200000	-4.650840e+00
4.210000	-4.654270e+00
4.220000	-4.657680e+00
4.230000	-4.661080e+00
4.240000	-4.664450e+00
4.250000	-4.667810e+00
4.260000	-4.671140e+00
4.270000	-4.674460e+00
4.280000	-4.677760e+00
4.290000	-4.681040e+00
4.300000	-4.684310e+00
4.310000	-4.687550e+00
4.320000	-4.690780e+00
4.330000	-4.693990e+00
4.340000	-4.697180e+00
4.350000	-4.700350e+00
4.360000	-4.703500e+00
4.370000	-4.706640e+00
4.380000	-4.709750e+00
4.390000	-4.712850e+00
4.400000	-4.715930e+00
4.410000	-4.718990e+00
4.420000	-4.722040e+00
4.430000	-4.725060e+00
4.440000	-4.728070e+00
4.450000	-4.731060e+00
4.460000	-4.734030e+00
4.470000	-4.736980e+00
4.480000	-4.739910e+00
4.490000	-4.742830e+00
4.500000	-4.745720e+00
4.510000	-4.748600e+00
4.520000	-4.751460e+00
4.530000	-4.754300e+00
4.540000	-4.757130e+00
4.550000	-4.759930e+00
4.560000	-4.762720e+00
4.570000	-4.765500e+00
4.580000	-4.768250e+00
4.590000	-4.770990e+00
4.600000	-4.773700e+00
4.610000	-4.776400e+00
4.620000	-4.779080e+00
4.630000	-4.781750e+00
4.640000	-4.784400e+00
4.650000	-4.787030e+00
4.660000	-4.789640e+00
4.670000	-4.792230e+00
4.680000	-4.794810e+00
4.690000	-4.797380e+00
4.700000	-4.799920e+00
4.710000	-4.802450e+00
4.720000	-4.804960e+00
4.730000	-4.807460e+00
4.740000	-4.809930e+00
4.750000	-4.812390e+00
4.760000	-4.814840e+00
4.770000	-4.817260e+00
4.780000	-4.819670e+00
4.790000	-4.822070e+00
4.800000	-4.824440e+00
4.810000	-4.826810e+00
4.820000	-4.829150e+00
4.830000	-4.831480e+00
4.840000	-4.833800e+00
4.850000	-4.836100e+00
4.860000	-4.838380e+00
4.870000	-4.840650e+00
4.880000	-4.842900e+00
4.890000	-4.845130e+00
4.900000	-4.847360e+00
4.910000	-4.849560e+00
4.920000	-4.851750e+00
4.930000	-4.853930e+00
4.940000	-4.856090e+00
4.950000	-4.858230e+00
4.960000	-4.860360e+00
4.970000	-4.862480e+00
4.980000	-4.864580e+00
4.990000	-4.866670e+00
5.000000	-4.868740e+00
5.010000	-4.870790e+00
5.020000	-4.872840e+00
5.030000	-4.874870e+00
5.040000	-4.876880e+00
5.050000	-4.878880e+00
5.060000	-4.880870e+00
5.070000	-4.882840e+00
5.080000	-4.884800e+00
5.090000	-4.886750e+00
5.100000	-4.888680e+00
5.110000	-4.890600e+00
5.120000	-4.892510e+00
5.130000	-4.894400e+00
5.140000	-4.896280e+00
5.150000	-4.898140e+00
5.160000	-4.900000e+00
5.170000	-4.901840e+00
5.180000	-4.903670e+00
5.190000	-4.905480e+00
5.200000	-4.907280e+00
5.210000	-4.909070e+00
5.220000	-4.910850e+00
5.230000	-4.912610e+00
5.240000	-4.914370e+00
5.250000	-4.916110e+00
5.260000	-4.917830e+00
5.270000	-4.919550e+00
5.280000	-4.921250e+00
5.290000	-4.922950e+00
5.300000	-4.924630e+00
5.310000	-4.926290e+00
5.320000	-4.927950e+00
5.330000	-4.929590e+00
5.340000	-4.931220e+00
5.350000	-4.932850e+00
5.360000	-4.934460e+00
5.370000	-4.936060e+00
5.380000	-4.937650e+00
5.390000	-4.939230e+00
5.400000	-4.940800e+00
5.410000	-4.942360e+00
5.420000	-4.943900e+00
5.430000	-4.945440e+00
5.440000	-4.946970e+00
5.450000	-4.948490e+00
5.460000	-4.950000e+00
5.470000	-4.951500e+00
5.480000	-4.952980e+00
5.490000	-4.954460e+00
5.500000	-4.955930e+00
5.510000	-4.957390e+00
5.520000	-4.958830e+00
5.530000	-4.960270e+00
5.540000	-4.961700e+00
5.550000	-4.963110e+00
5.560000	-4.964520e+00
5.570000	-4.965920e+00
5.580000	-4.967310e+00
5.590000	-4.968690e+00
5.600000	-4.970060e+00
5.610000	-4.971420e+00
5.620000	-4.972770e+00
5.630000	-4.974120e+00
5.640000	-4.975450e+00
5.650000	-4.976780e+00
5.660000	-4.978100e+00
5.670000	-4.979410e+00
5.680000	-4.980710e+00
5.690000	-4.982000e+00
5.700000	-4.983280e+00
5.710000	-4.984560e+00
5.720000	-4.985830e+00
5.730000	-4.987080e+00
5.740000	-4.988340e+00
5.750000	-4.989580e+00
5.760000	-4.990810e+00
5.770000	-4.992040e+00
5.780000	-4.993260e+00
5.790000	-4.994470e+00
5.800000	-4.995670e+00
5.810000	-4.996870e+00
5.820000	-4.998050e+00
5.830000	-4.999230e+00
5.840000	-5.000410e+00
5.850000	-5.001570e+00
5.860000	-5.002730e+00
5.870000	-5.003880e+00
5.880000	-5.005030e+00
5.890000	-5.006160e+00
5.900000	-5.007290e+00
5.910000	-5.008420e+00
5.920000	-5.009530e+00
5.930000	-5.010640e+00
5.940000	-5.011740e+00
5.950000	-5.012840e+00
5.960000	-5.013930e+00
5.970000	-5.015010e+00
5.980000	-5.016090e+00
5.990000	-5.017160e+00
6.000000	-5.018220e+00
6.010000	-5.019340e+00
6.020000	-5.020420e+00
6.030000	-5.021460e+00
6.040000	-5.022470e+00
6.050000	-5.023430e+00
6.060000	-5.024170e+00
6.070000	-5.024960e+00
6.080000	-5.025810e+00
6.090000	-5.026720e+00
6.100000	-5.027680e+00
6.110000	-5.028900e+00
6.120000	-5.030080e+00
6.130000	-5.031230e+00
6.140000	-5.032330e+00
6.150000	-5.033400e+00
6.160000	-5.034370e+00
6.170000	-5.035330e+00
6.180000	-5.036280e+00
6.190000	-5.037230e+00
6.200000	-5.038170e+00
6.210000	-5.039110e+00
6.220000	-5.040040e+00
6.230000	-5.040970e+00
6.240000	-5.041890e+00
6.250000	-5.042800e+00
6.260000	-5.043710e+00
6.270000	-5.044620e+00
6.280000	-5.045520e+00
6.290000	-5.046410e+00
6.300000	-5.047300e+00
6.310000	-5.048180e+00
6.320000	-5.049060e+00
6.330000	-5.049940e+00
6.340000	-5.050810e+00
6.350000	-5.051670e+00
6.360000	-5.052530e+00
6.370000	-5.053390e+00
6.380000	-5.054240e+00
6.390000	-5.055090e+00
6.400000	-5.055930e+00
6.410000	-5.056770e+00
6.420000	-5.057600e+00
6.430000	-5.058430e+00
6.440000	-5.059250e+00
6.450000	-5.060070e+00
6.460000	-5.060880e+00
6.470000	-5.061690e+00
6.480000	-5.062500e+00
6.490000	-5.063300e+00
6.500000	-5.064090e+00
6.510000	-5.064890e+00
6.520000	-5.065670e+00
6.530000	-5.066460e+00
6.540000	-5.067240e+00
6.550000	-5.068010e+00
6.560000	-5.068790e+00
6.570000	-5.069550e+00
6.580000	-5.070320e+00
6.590000	-5.071080e+00
6.600000	-5.071830e+00
6.610000	-5.072590e+00
6.620000	-5.073330e+00
6.630000	-5.074080e+00
6.640000	-5.074820e+00
6.650000	-5.075560e+00
6.660000	-5.076290e+00
6.670000	-5.077020e+00
6.680000	-5.077740e+00
6.690000	-5.078460e+00
6.700000	-5.079180e+00
6.710000	-5.079890e+00
6.720000	-5.080600e+00
6.730000	-5.081310e+00
6.740000	-5.082010e+00
6.750000	-5.082710e+00
6.760000	-5.083410e+00
6.770000	-5.084100e+00
6.780000	-5.084790e+00
6.790000	-5.085480e+00
6.800000	-5.086160e+00
6.810000	-5.086840e+00
6.820000	-5.087520e+00
6.830000	-5.088190e+00
6.840000	-5.088860e+00
6.850000	-5.089520e+00
6.860000	-5.090190e+00
6.870000	-5.090840e+00
6.880000	-5.091500e+00
6.890000	-5.092150e+00
6.900000	-5.092800e+00
6.910000	-5.093450e+00
6.920000	-5.094090e+00
6.930000	-5.094730e+00
6.940000	-5.095370e+00
6.950000	-5.096010e+00
6.960000	-5.096640e+00
6.970000	-5.097270e+00
6.980000	-5.097890e+00
6.990000	-5.098510e+00
7.000000	-5.099130e+00
7.010000	-5.099750e+00
7.020000	-5.100370e+00
7.030000	-5.100980e+00
7.040000	-5.101590e+00
7.050000	-5.102190e+00
7.060000	-5.102790e+00
7.070000	-5.103390e+00
7.080000	-5.103990e+00
7.090000	-5.104580e+00
7.100000	-5.105170e+00
7.110000	-5.105760e+00
7.120000	-5.106350e+00
7.130000	-5.106930e+00
7.140000	-5.107520e+00
7.150000	-5.108090e+00
7.160000	-5.108670e+00
7.170000	-5.109240e+00
7.180000	-5.109810e+00
7.190000	-5.110380e+00
7.200000	-5.110950e+00
7.210000	-5.111520e+00
7.220000	-5.112090e+00
7.230000	-5.112650e+00
7.240000	-5.113210e+00
7.250000	-5.113760e+00
7.260000	-5.114310e+00
7.270000	-5.114850e+00
7.280000	-5.115390e+00
7.290000	-5.115930e+00
7.300000	-5.116470e+00
7.310000	-5.117010e+00
7.320000	-5.117540e+00
7.330000	-5.118080e+00
7.340000	-5.118610e+00
7.350000	-5.119140e+00
7.360000	-5.119670e+00
7.370000	-5.120190e+00
7.380000	-5.120710e+00
7.390000	-5.121230e+00
7.400000	-5.121750e+00
7.410000	-5.122270e+00
7.420000	-5.122780e+00
7.430000	-5.123290e+00
7.440000	-5.123800e+00
7.450000	-5.124310e+00
7.460000	-5.124810e+00
7.470000	-5.125320e+00
7.480000	-5.125820e+00
7.490000	-5.126320e+00
7.500000	-5.126810e+00
7.510000	-5.127310e+00
7.520000	-5.127800e+00
7.530000	-5.128290e+00
7.540000	-5.128780e+00
7.550000	-5.129260e+00
7.560000	-5.129750e+00
7.570000	-5.130230e+00
7.580000	-5.130710e+00
7.590000	-5.131190e+00
7.600000	-5.131670e+00
7.610000	-5.132140e+00
7.620000	-5.132610e+00
7.630000	-5.133080e+00
7.640000	-5.133550e+00
7.650000	-5.134020e+00
7.660000	-5.134490e+00
7.670000	-5.134950e+00
7.680000	-5.135410e+00
7.690000	-5.135870e+00
7.700000	-5.136330e+00
7.710000	-5.136780e+00
7.720000	-5.137240e+00
7.730000	-5.137690e+00
7.740000	-5.138140e+00
7.750000	-5.138590e+00
7.760000	-5.139030e+00
7.770000	-5.139480e+00
7.780000	-5.139920e+00
7.790000	-5.140360e+00
7.800000	-5.140800e+00
7.810000	-5.141240e+00
7.820000	-5.141680e+00
7.830000	-5.142110e+00
7.840000	-5.142540e+00
7.850000	-5.142980e+00
7.860000	-5.143410e+00
7.870000	-5.143830e+00
7.880000	-5.144260e+00
7.890000	-5.144680e+00
7.900000	-5.145110e+00
7.910000	-5.145530e+00
7.920000	-5.145950e+00
7.930000	-5.146360e+00
7.940000	-5.146780e+00
7.950000	-5.147200e+00
7.960000	-5.147610e+00
7.970000	-5.148020e+00
7.980000	-5.148430e+00
7.990000	-5.148840e+00
8.000000	-5.149250e+00


==> anc/Fig4_WLC_cq_real_T352.txt <==
# E(GeV)	Re_Tmatrix(GeV^-2)
0.000000	-3.845090e+00
0.010000	-3.846870e+00
0.020000	-3.848650e+00
0.030000	-3.850430e+00
0.040000	-3.852220e+00
0.050000	-3.854000e+00
0.060000	-3.855430e+00
0.070000	-3.856970e+00
0.080000	-3.858630e+00
0.090000	-3.860400e+00
0.100000	-3.862280e+00
0.110000	-3.864540e+00
0.120000	-3.866780e+00
0.130000	-3.869000e+00
0.140000	-3.871210e+00
0.150000	-3.873380e+00
0.160000	-3.875450e+00
0.170000	-3.877540e+00
0.180000	-3.879650e+00
0.190000	-3.881800e+00
0.200000	-3.883970e+00
0.210000	-3.886160e+00
0.220000	-3.888380e+00
0.230000	-3.890630e+00
0.240000	-3.892920e+00
0.250000	-3.895230e+00
0.260000	-3.897560e+00
0.270000	-3.899930e+00
0.280000	-3.902330e+00
0.290000	-3.904770e+00
0.300000	-3.907240e+00
0.310000	-3.909730e+00
0.320000	-3.912260e+00
0.330000	-3.914830e+00
0.340000	-3.917430e+00
0.350000	-3.920080e+00
0.360000	-3.922750e+00
0.370000	-3.925470e+00
0.380000	-3.928220e+00
0.390000	-3.931020e+00
0.400000	-3.933860e+00
0.410000	-3.936730e+00
0.420000	-3.939650e+00
0.430000	-3.942610e+00
0.440000	-3.945620e+00
0.450000	-3.948690e+00
0.460000	-3.951780e+00
0.470000	-3.954930e+00
0.480000	-3.958140e+00
0.490000	-3.961390e+00
0.500000	-3.964710e+00
0.510000	-3.968070e+00
0.520000	-3.971490e+00
0.530000	-3.974960e+00
0.540000	-3.978500e+00
0.550000	-3.982090e+00
0.560000	-3.985700e+00
0.570000	-3.989390e+00
0.580000	-3.993150e+00
0.590000	-3.997000e+00
0.600000	-4.000930e+00
0.610000	-4.004930e+00
0.620000	-4.009020e+00
0.630000	-4.013180e+00
0.640000	-4.017430e+00
0.650000	-4.021750e+00
0.660000	-4.026130e+00
0.670000	-4.030600e+00
0.680000	-4.035160e+00
0.690000	-4.039820e+00
0.700000	-4.044570e+00
0.710000	-4.049410e+00
0.720000	-4.054350e+00
0.730000	-4.059390e+00
0.740000	-4.064510e+00
0.750000	-4.069730e+00
0.760000	-4.074860e+00
0.770000	-4.080170e+00
0.780000	-4.085670e+00
0.790000	-4.091350e+00
0.800000	-4.097220e+00
0.810000	-4.103390e+00
0.820000	-4.109690e+00
0.830000	-4.116110e+00
0.840000	-4.122670e+00
0.850000	-4.129350e+00
0.860000	-4.136060e+00
0.870000	-4.142950e+00
0.880000	-4.150010e+00
0.890000	-4.157270e+00
0.900000	-4.164700e+00
0.910000	-4.172260e+00
0.920000	-4.180030e+00
0.930000	-4.188010e+00
0.940000	-4.196190e+00
0.950000	-4.204570e+00
0.960000	-4.213130e+00
0.970000	-4.221910e+00
0.980000	-4.230910e+00
0.990000	-4.240130e+00
1.000000	-4.249570e+00
1.010000	-4.259240e+00
1.020000	-4.269130e+00
1.030000	-4.279230e+00
1.040000	-4.289560e+00
1.050000	-4.300100e+00
1.060000	-4.310930e+00
1.070000	-4.321940e+00
1.080000	-4.333140e+00
1.090000	-4.344510e+00
1.100000	-4.356070e+00
1.110000	-4.367980e+00
1.120000	-4.379980e+00
1.130000	-4.392090e+00
1.140000	-4.404290e+00
1.150000	-4.416590e+00
1.160000	-4.429250e+00
1.170000	-4.441880e+00
1.180000	-4.454480e+00
1.190000	-4.467040e+00
1.200000	-4.479580e+00
1.210000	-4.492400e+00
1.220000	-4.505030e+00
1.230000	-4.517480e+00
1.240000	-4.529740e+00
1.250000	-4.541810e+00
1.260000	-4.554020e+00
1.270000	-4.565880e+00
1.280000	-4.577400e+00
1.290000	-4.588570e+00
1.300000	-4.599390e+00
1.310000	-4.610150e+00
1.320000	-4.620430e+00
1.330000	-4.630210e+00
1.340000	-4.639510e+00
1.350000	-4.648320e+00
1.360000	-4.656880e+00
1.370000	-4.664840e+00
1.380000	-4.672170e+00
1.390000	-4.678900e+00
1.400000	-4.685000e+00
1.410000	-4.690690e+00
1.420000	-4.695660e+00
1.430000	-4.699930e+00
1.440000	-4.703470e+00
1.450000	-4.706310e+00
1.460000	-4.708570e+00
1.470000	-4.710050e+00
1.480000	-4.710740e+00
1.490000	-4.710660e+00
1.500000	-4.709800e+00
1.510000	-4.708220e+00
1.520000	-4.705830e+00
1.530000	-4.702620e+00
1.540000	-4.698600e+00
1.550000	-4.693770e+00
1.560000	-4.688130e+00
1.570000	-4.681680e+00
1.580000	-4.674410e+00
1.590000	-4.666330e+00
1.600000	-4.657440e+00
1.610000	-4.647640e+00
1.620000	-4.637070e+00
1.630000	-4.625730e+00
1.640000	-4.613630e+00
1.650000	-4.600760e+00
1.660000	-4.586980e+00
1.670000	-4.572510e+00
1.680000	-4.557340e+00
1.690000	-4.541490e+00
1.700000	-4.524950e+00
1.710000	-4.507480e+00
1.720000	-4.489440e+00
1.730000	-4.470830e+00
1.740000	-4.451640e+00
1.750000	-4.431870e+00
1.760000	-4.411270e+00
1.770000	-4.390230e+00
1.780000	-4.368730e+00
1.790000	-4.346790e+00
1.800000	-4.324400e+00
1.810000	-4.301260e+00
1.820000	-4.277820e+00
1.830000	-4.254080e+00
1.840000	-4.230040e+00
1.850000	-4.205700e+00
1.860000	-4.180780e+00
1.870000	-4.155690e+00
1.880000	-4.130460e+00
1.890000	-4.105070e+00
1.900000	-4.079530e+00
1.910000	-4.053560e+00
1.920000	-4.027570e+00
1.930000	-4.001580e+00
1.940000	-3.975570e+00
1.950000	-3.949550e+00
1.960000	-3.923290e+00
1.970000	-3.897140e+00
1.980000	-3.871090e+00
1.990000	-3.845140e+00
2.000000	-3.819300e+00
2.010000	-3.793330e+00
2.020000	-3.767570e+00
2.030000	-3.742030e+00
2.040000	-3.716710e+00
2.050000	-3.691600e+00
2.060000	-3.666550e+00
2.070000	-3.641790e+00
2.080000	-3.617320e+00
2.090000	-3.593150e+00
2.100000	-3.569260e+00
2.110000	-3.545550e+00
2.120000	-3.522190e+00
2.130000	-3.499180e+00
2.140000	-3.476520e+00
2.150000	-3.454210e+00
2.160000	-3.432180e+00
2.170000	-3.410540e+00
2.180000	-3.389280e+00
2.190000	-3.368400e+00
2.200000	-3.347910e+00
2.210000	-3.327770e+00
2.220000	-3.308040e+00
2.230000	-3.288710e+00
2.240000	-3.269790e+00
2.250000	-3.251270e+00
2.260000	-3.233160e+00
2.270000	-3.215450e+00
2.280000	-3.198150e+00
2.290000	-3.181250e+00
2.300000	-3.164770e+00
2.310000	-3.148700e+00
2.320000	-3.133040e+00
2.330000	-3.117770e+00
2.340000	-3.102900e+00
2.350000	-3.088430e+00
2.360000	-3.074380e+00
2.370000	-3.060720e+00
2.380000	-3.047440e+00
2.390000	-3.034540e+00
2.400000	-3.022020e+00
2.410000	-3.009920e+00
2.420000	-2.998190e+00
2.430000	-2.986810e+00
2.440000	-2.975790e+00
2.450000	-2.965120e+00
2.460000	-2.954860e+00
2.470000	-2.944930e+00
2.480000	-2.935340e+00
2.490000	-2.926080e+00
2.500000	-2.917160e+00
2.510000	-2.908670e+00
2.520000	-2.900470e+00
2.530000	-2.892560e+00
2.540000	-2.884930e+00
2.550000	-2.877600e+00
2.560000	-2.870580e+00
2.570000	-2.863840e+00
2.580000	-2.857380e+00
2.590000	-2.851200e+00
2.600000	-2.845290e+00
2.610000	-2.839730e+00
2.620000	-2.834420e+00
2.630000	-2.829340e+00
2.640000	-2.824510e+00
2.650000	-2.819920e+00
2.660000	-2.815630e+00
2.670000	-2.811550e+00
2.680000	-2.807680e+00
2.690000	-2.804030e+00
2.700000	-2.800580e+00
2.710000	-2.797400e+00
2.720000	-2.794400e+00
2.730000	-2.791590e+00
2.740000	-2.788970e+00
2.750000	-2.786540e+00
2.760000	-2.784350e+00
2.770000	-2.782320e+00
2.780000	-2.780450e+00
2.790000	-2.778750e+00
2.800000	-2.777200e+00
2.810000	-2.775860e+00
2.820000	-2.774660e+00
2.830000	-2.773600e+00
2.840000	-2.772680e+00
2.850000	-2.771890e+00
2.860000	-2.771280e+00
2.870000	-2.770790e+00
2.880000	-2.770410e+00
2.890000	-2.770150e+00
2.900000	-2.770010e+00
2.910000	-2.770030e+00
2.920000	-2.770140e+00
2.930000	-2.770350e+00
2.940000	-2.770650e+00
2.950000	-2.771050e+00
2.960000	-2.771580e+00
2.970000	-2.772190e+00
2.980000	-2.772880e+00
2.990000	-2.773660e+00
3.000000	-2.774510e+00
3.010000	-2.775490e+00
3.020000	-2.776530e+00
3.030000	-2.777640e+00
3.040000	-2.778810e+00
3.050000	-2.780040e+00
3.060000	-2.781370e+00
3.070000	-2.782750e+00
3.080000	-2.784180e+00
3.090000	-2.785660e+00
3.100000	-2.787200e+00
3.110000	-2.788810e+00
3.120000	-2.790470e+00
3.130000	-2.792160e+00
3.140000	-2.793900e+00
3.150000	-2.795690e+00
3.160000	-2.797530e+00
3.170000	-2.799400e+00
3.180000	-2.801310e+00
3.190000	-2.803250e+00
3.200000	-2.805220e+00
3.210000	-2.807250e+00
3.220000	-2.809290e+00
3.230000	-2.811360e+00
3.240000	-2.813460e+00
3.250000	-2.815570e+00
3.260000	-2.817730e+00
3.270000	-2.819910e+00
3.280000	-2.822100e+00
3.290000	-2.824310e+00
3.300000	-2.826540e+00
3.310000	-2.828790e+00
3.320000	-2.831050e+00
3.330000	-2.833330e+00
3.340000	-2.835630e+00
3.350000	-2.837940e+00
3.360000	-2.840280e+00
3.370000	-2.842620e+00
3.380000	-2.844970e+00
3.390000	-2.847320e+00
3.400000	-2.849680e+00
3.410000	-2.852040e+00
3.420000	-2.854410e+00
3.430000	-2.856780e+00
3.440000	-2.859150e+00
3.450000	-2.861540e+00
3.460000	-2.863930e+00
3.470000	-2.866330e+00
3.480000	-2.868720e+00
3.490000	-2.871120e+00
3.500000	-2.873520e+00
3.510000	-2.875920e+00
3.520000	-2.878320e+00
3.530000	-2.880720e+00
3.540000	-2.883120e+00
3.550000	-2.885520e+00
3.560000	-2.887920e+00
3.570000	-2.890310e+00
3.580000	-2.892710e+00
3.590000	-2.895100e+00
3.600000	-2.897480e+00
3.610000	-2.899870e+00
3.620000	-2.902250e+00
3.630000	-2.904620e+00
3.640000	-2.906990e+00
3.650000	-2.909360e+00
3.660000	-2.911720e+00
3.670000	-2.914080e+00
3.680000	-2.916430e+00
3.690000	-2.918780e+00
3.700000	-2.921120e+00
3.710000	-2.923450e+00
3.720000	-2.925780e+00
3.730000	-2.928100e+00
3.740000	-2.930420e+00
3.750000	-2.932720e+00
3.760000	-2.935030e+00
3.770000	-2.937320e+00
3.780000	-2.939610e+00
3.790000	-2.941900e+00
3.800000	-2.944170e+00
3.810000	-2.946440e+00
3.820000	-2.948700e+00
3.830000	-2.950950e+00
3.840000	-2.953190e+00
3.850000	-2.955430e+00
3.860000	-2.957660e+00
3.870000	-2.959880e+00
3.880000	-2.962100e+00
3.890000	-2.964310e+00
3.900000	-2.966510e+00
3.910000	-2.968700e+00
3.920000	-2.970880e+00
3.930000	-2.973060e+00
3.940000	-2.975220e+00
3.950000	-2.977380e+00
3.960000	-2.979530e+00
3.970000	-2.981680e+00
3.980000	-2.983810e+00
3.990000	-2.985940e+00
4.000000	-2.988060e+00
4.010000	-2.990170e+00
4.020000	-2.992270e+00
4.030000	-2.994370e+00
4.040000	-2.996460e+00
4.050000	-2.998540e+00
4.060000	-3.000610e+00
4.070000	-3.002670e+00
4.080000	-3.004720e+00
4.090000	-3.006770e+00
4.100000	-3.008810e+00
4.110000	-3.010840e+00
4.120000	-3.012860e+00
4.130000	-3.014870e+00
4.140000	-3.016880e+00
4.150000	-3.018870e+00
4.160000	-3.020860e+00
4.170000	-3.022840e+00
4.180000	-3.024810e+00
4.190000	-3.026780e+00
4.200000	-3.028730e+00
4.210000	-3.030680e+00
4.220000	-3.032620e+00
4.230000	-3.034550e+00
4.240000	-3.036480e+00
4.250000	-3.038390e+00
4.260000	-3.040300e+00
4.270000	-3.042200e+00
4.280000	-3.044090e+00
4.290000	-3.045970e+00
4.300000	-3.047840e+00
4.310000	-3.049710e+00
4.320000	-3.051570e+00
4.330000	-3.053420e+00
4.340000	-3.055260e+00
4.350000	-3.057090e+00
4.360000	-3.058920e+00
4.370000	-3.060730e+00
4.380000	-3.062540e+00
4.390000	-3.064340e+00
4.400000	-3.066140e+00
4.410000	-3.067930e+00
4.420000	-3.069710e+00
4.430000	-3.071480e+00
4.440000	-3.073240e+00
4.450000	-3.074990e+00
4.460000	-3.076730e+00
4.470000	-3.078470e+00
4.480000	-3.080190e+00
4.490000	-3.081910e+00
4.500000	-3.083630e+00
4.510000	-3.085330e+00
4.520000	-3.087030e+00
4.530000	-3.088720e+00
4.540000	-3.090400e+00
4.550000	-3.092070e+00
4.560000	-3.093730e+00
4.570000	-3.095380e+00
4.580000	-3.097030e+00
4.590000	-3.098670e+00
4.600000	-3.100310e+00
4.610000	-3.101960e+00
4.620000	-3.103590e+00
4.630000	-3.105210e+00
4.640000	-3.106820e+00
4.650000	-3.108410e+00
4.660000	-3.109980e+00
4.670000	-3.111550e+00
4.680000	-3.113110e+00
4.690000	-3.114660e+00
4.700000	-3.116200e+00
4.710000	-3.117730e+00
4.720000	-3.119250e+00
4.730000	-3.120770e+00
4.740000	-3.122290e+00
4.750000	-3.123800e+00
4.760000	-3.125320e+00
4.770000	-3.126830e+00
4.780000	-3.128330e+00
4.790000	-3.129820e+00
4.800000	-3.131300e+00
4.810000	-3.132770e+00
4.820000	-3.134230e+00
4.830000	-3.135680e+00
4.840000	-3.137130e+00
4.850000	-3.138570e+00
4.860000	-3.140000e+00
4.870000	-3.141420e+00
4.880000	-3.142830e+00
4.890000	-3.144240e+00
4.900000	-3.145640e+00
4.910000	-3.147030e+00
4.920000	-3.148410e+00
4.930000	-3.149790e+00
4.940000	-3.151160e+00
4.950000	-3.152520e+00
4.960000	-3.153870e+00
4.970000	-3.155220e+00
4.980000	-3.156560e+00
4.990000	-3.157890e+00
5.000000	-3.159210e+00
5.010000	-3.160530e+00
5.020000	-3.161840e+00
5.030000	-3.163140e+00
5.040000	-3.164440e+00
5.050000	-3.165730e+00
5.060000	-3.167010e+00
5.070000	-3.168280e+00
5.080000	-3.169540e+00
5.090000	-3.170800e+00
5.100000	-3.172050e+00
5.110000	-3.173300e+00
5.120000	-3.174530e+00
5.130000	-3.175770e+00
5.140000	-3.176990e+00
5.150000	-3.178210e+00
5.160000	-3.179420e+00
5.170000	-3.180620e+00
5.180000	-3.181810e+00
5.190000	-3.183000e+00
5.200000	-3.184190e+00
5.210000	-3.185360e+00
5.220000	-3.186530e+00
5.230000	-3.187690e+00
5.240000	-3.188840e+00
5.250000	-3.189990e+00
5.260000	-3.191130e+00
5.270000	-3.192270e+00
5.280000	-3.193400e+00
5.290000	-3.194520e+00
5.300000	-3.195630e+00
5.310000	-3.196740e+00
5.320000	-3.197840e+00
5.330000	-3.198940e+00
5.340000	-3.200020e+00
5.350000	-3.201110e+00
5.360000	-3.202180e+00
5.370000	-3.203250e+00
5.380000	-3.204310e+00
5.390000	-3.205370e+00
5.400000	-3.206420e+00
5.410000	-3.207460e+00
5.420000	-3.208490e+00
5.430000	-3.209530e+00
5.440000	-3.210550e+00
5.450000	-3.211570e+00
5.460000	-3.212590e+00
5.470000	-3.213600e+00
5.480000	-3.214600e+00
5.490000	-3.215600e+00
5.500000	-3.216590e+00
5.510000	-3.217580e+00
5.520000	-3.218560e+00
5.530000	-3.219530e+00
5.540000	-3.220500e+00
5.550000	-3.221470e+00
5.560000	-3.222420e+00
5.570000	-3.223370e+00
5.580000	-3.224320e+00
5.590000	-3.225250e+00
5.600000	-3.226190e+00
5.610000	-3.227110e+00
5.620000	-3.228030e+00
5.630000	-3.228950e+00
5.640000	-3.229860e+00
5.650000	-3.230760e+00
5.660000	-3.231660e+00
5.670000	-3.232560e+00
5.680000	-3.233450e+00
5.690000	-3.234330e+00
5.700000	-3.235210e+00
5.710000	-3.236080e+00
5.720000	-3.236950e+00
5.730000	-3.237810e+00
5.740000	-3.238670e+00
5.750000	-3.239520e+00
5.760000	-3.240360e+00
5.770000	-3.241210e+00
5.780000	-3.242040e+00
5.790000	-3.242870e+00
5.800000	-3.243700e+00
5.810000	-3.244520e+00
5.820000	-3.245340e+00
5.830000	-3.246150e+00
5.840000	-3.246960e+00
5.850000	-3.247760e+00
5.860000	-3.248560e+00
5.870000	-3.249350e+00
5.880000	-3.250140e+00
5.890000	-3.250920e+00
5.900000	-3.251700e+00
5.910000	-3.252470e+00
5.920000	-3.253240e+00
5.930000	-3.254010e+00
5.940000	-3.254770e+00
5.950000	-3.255530e+00
5.960000	-3.256280e+00
5.970000	-3.257020e+00
5.980000	-3.257770e+00
5.990000	-3.258500e+00
6.000000	-3.259240e+00
6.010000	-3.259970e+00
6.020000	-3.260690e+00
6.030000	-3.261410e+00
6.040000	-3.262130e+00
6.050000	-3.262840e+00
6.060000	-3.263550e+00
6.070000	-3.264260e+00
6.080000	-3.264960e+00
6.090000	-3.265650e+00
6.100000	-3.266340e+00
6.110000	-3.267030e+00
6.120000	-3.267720e+00
6.130000	-3.268400e+00
6.140000	-3.269070e+00
6.150000	-3.269740e+00
6.160000	-3.270410e+00
6.170000	-3.271080e+00
6.180000	-3.271740e+00
6.190000	-3.272390e+00
6.200000	-3.273050e+00
6.210000	-3.273700e+00
6.220000	-3.274340e+00
6.230000	-3.274980e+00
6.240000	-3.275620e+00
6.250000	-3.276260e+00
6.260000	-3.276890e+00
6.270000	-3.277510e+00
6.280000	-3.278140e+00
6.290000	-3.278760e+00
6.300000	-3.279370e+00
6.310000	-3.279990e+00
6.320000	-3.280600e+00
6.330000	-3.281200e+00
6.340000	-3.281810e+00
6.350000	-3.282410e+00
6.360000	-3.283000e+00
6.370000	-3.283590e+00
6.380000	-3.284180e+00
6.390000	-3.284770e+00
6.400000	-3.285350e+00
6.410000	-3.285930e+00
6.420000	-3.286510e+00
6.430000	-3.287080e+00
6.440000	-3.287650e+00
6.450000	-3.288220e+00
6.460000	-3.288790e+00
6.470000	-3.289350e+00
6.480000	-3.289910e+00
6.490000	-3.290470e+00
6.500000	-3.291020e+00
6.510000	-3.291560e+00
6.520000	-3.292110e+00
6.530000	-3.292650e+00
6.540000	-3.293190e+00
6.550000	-3.293720e+00
6.560000	-3.294260e+00
6.570000	-3.294790e+00
6.580000	-3.295320e+00
6.590000	-3.295840e+00
6.600000	-3.296360e+00
6.610000	-3.296880e+00
6.620000	-3.297400e+00
6.630000	-3.297920e+00
6.640000	-3.298430e+00
6.650000	-3.298940e+00
6.660000	-3.299440e+00
6.670000	-3.299950e+00
6.680000	-3.300450e+00
6.690000	-3.300940e+00
6.700000	-3.301440e+00
6.710000	-3.301930e+00
6.720000	-3.302420e+00
6.730000	-3.302910e+00
6.740000	-3.303400e+00
6.750000	-3.303880e+00
6.760000	-3.304360e+00
6.770000	-3.304840e+00
6.780000	-3.305310e+00
6.790000	-3.305790e+00
6.800000	-3.306260e+00
6.810000	-3.306730e+00
6.820000	-3.307190e+00
6.830000	-3.307650e+00
6.840000	-3.308120e+00
6.850000	-3.308580e+00
6.860000	-3.309040e+00
6.870000	-3.309500e+00
6.880000	-3.309950e+00
6.890000	-3.310400e+00
6.900000	-3.310850e+00
6.910000	-3.311290e+00
6.920000	-3.311730e+00
6.930000	-3.312170e+00
6.940000	-3.312610e+00
6.950000	-3.313040e+00
6.960000	-3.313470e+00
6.970000	-3.313910e+00
6.980000	-3.314340e+00
6.990000	-3.314760e+00
7.000000	-3.315190e+00
7.010000	-3.315610e+00
7.020000	-3.316040e+00
7.030000	-3.316460e+00
7.040000	-3.316870e+00
7.050000	-3.317290e+00
7.060000	-3.317700e+00
7.070000	-3.318120e+00
7.080000	-3.318530e+00
7.090000	-3.318930e+00
7.100000	-3.319340e+00
7.110000	-3.319740e+00
7.120000	-3.320150e+00
7.130000	-3.320550e+00
7.140000	-3.320940e+00
7.150000	-3.321340e+00
7.160000	-3.321730e+00
7.170000	-3.322130e+00
7.180000	-3.322520e+00
7.190000	-3.322900e+00
7.200000	-3.323290e+00
7.210000	-3.323680e+00
7.220000	-3.324060e+00
7.230000	-3.324440e+00
7.240000	-3.324820e+00
7.250000	-3.325200e+00
7.260000	-3.325580e+00
7.270000	-3.325950e+00
7.280000	-3.326330e+00
7.290000	-3.326700e+00
7.300000	-3.327070e+00
7.310000	-3.327440e+00
7.320000	-3.327800e+00
7.330000	-3.328170e+00
7.340000	-3.328530e+00
7.350000	-3.328890e+00
7.360000	-3.329250e+00
7.370000	-3.329610e+00
7.380000	-3.329960e+00
7.390000	-3.330320e+00
7.400000	-3.330670e+00
7.410000	-3.331030e+00
7.420000	-3.331380e+00
7.430000	-3.331730e+00
7.440000	-3.332080e+00
7.450000	-3.332420e+00
7.460000	-3.332760e+00
7.470000	-3.333100e+00
7.480000	-3.333440e+00
7.490000	-3.333780e+00
7.500000	-3.334120e+00
7.510000	-3.334450e+00
7.520000	-3.334790e+00
7.530000	-3.335120e+00
7.540000	-3.335450e+00
7.550000	-3.335780e+00
7.560000	-3.336110e+00
7.570000	-3.336440e+00
7.580000	-3.336770e+00
7.590000	-3.337090e+00
7.600000	-3.337420e+00
7.610000	-3.337740e+00
7.620000	-3.338060e+00
7.630000	-3.338380e+00
7.640000	-3.338700e+00
7.650000	-3.339010e+00
7.660000	-3.339330e+00
7.670000	-3.339640e+00
7.680000	-3.339960e+00
7.690000	-3.340270e+00
7.700000	-3.340580e+00
7.710000	-3.340890e+00
7.720000	-3.341190e+00
7.730000	-3.341500e+00
7.740000	-3.341800e+00
7.750000	-3.342110e+00
7.760000	-3.342410e+00
7.770000	-3.342710e+00
7.780000	-3.343010e+00
7.790000	-3.343310e+00
7.800000	-3.343610e+00
7.810000	-3.343900e+00
7.820000	-3.344200e+00
7.830000	-3.344490e+00
7.840000	-3.344780e+00
7.850000	-3.345070e+00
7.860000	-3.345360e+00
7.870000	-3.345650e+00
7.880000	-3.345940e+00
7.890000	-3.346230e+00
7.900000	-3.346510e+00
7.910000	-3.346800e+00
7.920000	-3.347080e+00
7.930000	-3.347360e+00
7.940000	-3.347640e+00
7.950000	-3.347920e+00
7.960000	-3.348200e+00
7.970000	-3.348480e+00
7.980000	-3.348760e+00
7.990000	-3.349030e+00
8.000000	-3.349310e+00


==> anc/Fig5_SCS_b_T194.txt <==
# omega(GeV)	rho(GeV^-1)
-1.000000	8.746654e-99
-0.950000	2.808156e-97
-0.900000	9.016918e-96
-0.850000	2.895701e-94
-0.800000	9.300561e-93
-0.750000	2.987619e-91
-0.700000	9.598492e-90
-0.650000	3.084208e-88
-0.600000	9.911702e-87
-0.550000	3.185795e-85
-0.500000	1.024127e-83
-0.450000	3.292737e-82
-0.400000	1.058837e-80
-0.350000	3.405422e-79
-0.300000	1.095428e-77
-0.250000	3.524274e-76
-0.200000	1.134042e-74
-0.150000	3.649759e-73
-0.100000	1.174832e-71
-0.050000	3.782387e-70
0.000000	1.217968e-68
0.050000	3.922719e-67
0.100000	1.263635e-65
0.150000	4.071373e-64
0.200000	1.312039e-62
0.250000	4.229030e-61
0.300000	1.363406e-59
0.350000	4.396446e-58
0.400000	1.417987e-56
0.450000	4.574454e-55
0.500000	1.476062e-53
0.550000	4.763984e-52
0.600000	1.537938e-50
0.650000	4.966070e-49
0.700000	1.603963e-47
0.750000	5.181866e-46
0.800000	1.674522e-44
0.850000	5.412664e-43
0.900000	1.750047e-41
0.950000	5.659916e-40
1.000000	1.831027e-38
1.050000	5.925256e-37
1.100000	1.918009e-35
1.150000	6.210533e-34
1.200000	2.011617e-32
1.250000	6.517841e-31
1.300000	2.112556e-29
1.350000	6.849565e-28
1.400000	2.221633e-26
1.450000	7.208430e-25
1.500000	2.339769e-23
1.550000	7.597566e-22
1.600000	2.468029e-20
1.650000	8.020581e-19
1.700000	2.607638e-17
1.750000	8.481661e-16
1.800000	2.760026e-14
1.850000	8.985684e-13
1.900000	2.926862e-11
1.950000	9.538379e-10
2.000000	6.377070e-11
2.050000	9.961837e-11
2.100000	1.525091e-10
2.150000	2.301822e-10
2.200000	3.495007e-10
2.250000	5.428738e-10
2.300000	8.632453e-10
2.350000	1.395328e-09
2.450000	3.505945e-09
2.500000	5.151730e-09
2.550000	7.398549e-09
2.600000	1.093608e-08
2.650000	1.674086e-08
2.700000	2.630870e-08
2.750000	4.224852e-08
2.800000	6.904430e-08
2.850000	1.131887e-07
2.900000	1.813382e-07
2.950000	2.739217e-07
3.000000	3.864116e-07
3.050000	5.703617e-07
3.100000	9.783477e-07
3.150000	1.764008e-06
3.200000	2.898799e-06
3.250000	4.210159e-06
3.300000	5.799221e-06
3.350000	8.263428e-06
3.400000	1.240199e-05
3.450000	1.942115e-05
3.500000	3.164978e-05
3.550000	5.351397e-05
3.600000	9.187826e-05
3.650000	1.507867e-04
3.700000	2.179492e-04
3.750000	2.805326e-04
3.800000	3.589832e-04
3.850000	5.130615e-04
3.900000	7.684500e-04
3.950000	1.153130e-03
4.000000	1.763026e-03
4.050000	2.675757e-03
4.100000	4.068264e-03
4.150000	6.134737e-03
4.200000	9.205089e-03
4.250000	1.386585e-02
4.300000	2.078982e-02
4.350000	3.121228e-02
4.400000	4.680327e-02
4.450000	6.971931e-02
4.500000	1.031279e-01
4.550000	1.509272e-01
4.600000	2.155300e-01
4.650000	2.980343e-01
4.700000	3.944361e-01
4.750000	4.959317e-01
4.800000	5.915346e-01
4.850000	6.746006e-01
4.900000	7.440711e-01
4.950000	8.038825e-01
5.000000	8.587119e-01
5.050000	9.130268e-01
5.100000	9.696347e-01
5.150000	1.027552e+00
5.200000	1.084989e+00
5.250000	1.134806e+00
5.300000	1.166028e+00
5.350000	1.165580e+00
5.400000	1.124541e+00
5.450000	1.040430e+00
5.500000	9.220399e-01
5.550000	7.853945e-01
5.600000	6.475629e-01
5.650000	5.209154e-01
5.700000	4.123474e-01
5.750000	3.234392e-01
5.800000	2.528826e-01
5.850000	1.974391e-01
5.900000	1.545803e-01
5.950000	1.214554e-01
6.000000	9.583811e-02
6.050000	7.597197e-02
6.100000	6.049762e-02
6.150000	4.839579e-02
6.200000	3.887915e-02
6.250000	3.136591e-02
6.300000	2.540778e-02
6.350000	2.065525e-02
6.400000	1.684965e-02
6.450000	1.381071e-02
6.500000	1.134798e-02
6.550000	9.345751e-03
6.600000	7.716763e-03
6.650000	6.375977e-03
6.700000	5.280018e-03
6.750000	4.389788e-03
6.800000	3.656241e-03
6.850000	3.050206e-03
6.900000	2.547474e-03
6.950000	2.133800e-03
7.000000	1.787842e-03
7.050000	1.499594e-03
7.100000	1.259618e-03
7.150000	1.058445e-03
7.200000	8.899318e-04
7.250000	7.557410e-04
7.300000	6.365869e-04
7.350000	5.432230e-04
7.400000	4.579423e-04
7.450000	3.862182e-04
7.500000	3.257906e-04
7.550000	2.749902e-04
7.600000	2.322585e-04
7.650000	1.958106e-04
7.700000	1.655891e-04
7.750000	1.348114e-04
7.800000	1.014302e-04
7.850000	8.622690e-05
7.900000	7.342303e-05
7.950000	6.257146e-05
8.000000	5.343924e-05


==> anc/Fig5_SCS_b_T258.txt <==
# omega(GeV)	rho(GeV^-1)
-1.000000	4.555163e-95
-0.950000	1.275493e-93
-0.900000	3.572016e-92
-0.850000	1.000485e-90
-0.800000	2.802663e-89
-0.750000	7.852274e-88
-0.700000	2.200317e-86
-0.650000	6.166542e-85
-0.600000	1.728486e-83
-0.550000	4.845726e-82
-0.500000	1.358696e-80
-0.450000	3.810281e-79
-0.400000	1.068722e-77
-0.350000	2.998105e-76
-0.300000	8.412102e-75
-0.250000	2.360693e-73
-0.200000	6.626024e-72
-0.150000	1.860145e-70
-0.100000	5.223031e-69
-0.050000	1.466837e-67
0.000000	4.120277e-66
0.050000	1.157598e-64
0.100000	3.252956e-63
0.150000	9.143011e-62
0.200000	2.570354e-60
0.250000	7.227555e-59
0.300000	2.032762e-57
0.350000	5.718480e-56
0.400000	1.609073e-54
0.450000	4.528710e-53
0.500000	1.274908e-51
0.550000	3.589978e-50
0.600000	1.011150e-48
0.650000	2.848740e-47
0.700000	8.027982e-46
0.750000	2.262972e-44
0.800000	6.380786e-43
0.850000	1.799677e-41
0.900000	5.077423e-40
0.950000	1.432927e-38
1.000000	4.045203e-37
1.050000	1.142341e-35
1.100000	3.226962e-34
1.150000	9.118828e-33
1.200000	2.577717e-31
1.250000	7.289320e-30
1.300000	2.062048e-28
1.350000	5.835465e-27
1.400000	1.652045e-25
1.450000	4.678900e-24
1.500000	1.325703e-22
1.550000	3.757816e-21
1.600000	1.065657e-19
1.650000	3.023423e-18
1.700000	8.581960e-17
1.750000	2.437181e-15
1.800000	6.924849e-14
1.850000	1.968623e-12
1.900000	5.599549e-11
1.950000	1.593644e-09
2.000000	1.098315e-08
2.050000	1.578203e-08
2.100000	2.271717e-08
2.150000	3.261327e-08
2.200000	4.651901e-08
2.250000	6.568599e-08
2.300000	9.188797e-08
2.350000	1.280607e-07
2.450000	2.527422e-07
2.500000	3.609730e-07
2.550000	5.203731e-07
2.600000	7.542997e-07
2.650000	1.093803e-06
2.700000	1.577744e-06
2.750000	2.255753e-06
2.800000	3.209046e-06
2.850000	4.574067e-06
2.900000	6.559505e-06
2.950000	9.431170e-06
3.000000	1.348266e-05
3.050000	1.909541e-05
3.100000	2.689781e-05
3.150000	3.803280e-05
3.200000	5.436577e-05
3.250000	7.868257e-05
3.300000	1.147619e-04
3.350000	1.673454e-04
3.400000	2.412262e-04
3.450000	2.804083e-04
3.500000	3.865964e-04
3.550000	5.309495e-04
3.600000	7.289107e-04
3.650000	1.003575e-03
3.700000	1.388495e-03
3.750000	1.942993e-03
3.800000	2.704957e-03
3.850000	3.854108e-03
3.900000	5.387368e-03
3.950000	7.567766e-03
4.000000	1.063578e-02
4.050000	1.498306e-02
4.100000	2.115381e-02
4.150000	2.997243e-02
4.200000	4.259291e-02
4.250000	6.058981e-02
4.300000	8.617651e-02
4.350000	1.224430e-01
4.400000	1.728548e-01
4.450000	2.409154e-01
4.500000	3.288744e-01
4.550000	4.341081e-01
4.600000	5.505233e-01
4.650000	6.646064e-01
4.700000	7.643204e-01
4.750000	8.356983e-01
4.800000	8.884407e-01
4.850000	9.243857e-01
4.900000	9.494680e-01
4.950000	9.643627e-01
5.000000	9.753325e-01
5.050000	9.854016e-01
5.100000	9.840227e-01
5.150000	9.767584e-01
5.200000	9.565872e-01
5.250000	9.202492e-01
5.300000	8.657053e-01
5.350000	7.951488e-01
5.400000	7.110219e-01
5.450000	6.205148e-01
5.500000	5.303284e-01
5.550000	4.452117e-01
5.600000	3.694133e-01
5.650000	3.038872e-01
5.700000	2.487383e-01
5.750000	2.029015e-01
5.800000	1.655716e-01
5.850000	1.354161e-01
5.900000	1.109505e-01
5.950000	9.135195e-02
6.000000	7.539860e-02
6.050000	6.241747e-02
6.100000	5.185433e-02
6.150000	4.323032e-02
6.200000	3.616604e-02
6.250000	3.037210e-02
6.300000	2.555861e-02
6.350000	2.156965e-02
6.400000	1.823087e-02
6.450000	1.545534e-02
6.500000	1.313055e-02
6.550000	1.116425e-02
6.600000	9.524686e-03
6.650000	8.131714e-03
6.700000	6.952121e-03
6.750000	5.949825e-03
6.800000	5.096850e-03
6.850000	4.352388e-03
6.900000	3.731716e-03
6.950000	3.203601e-03
7.000000	2.751760e-03
7.050000	2.364941e-03
7.100000	2.033639e-03
7.150000	1.750138e-03
7.200000	1.506314e-03
7.250000	1.306317e-03
7.300000	1.125028e-03
7.350000	9.700898e-04
7.400000	8.370898e-04
7.450000	7.217514e-04
7.500000	6.236229e-04
7.550000	5.417874e-04
7.600000	4.627537e-04
7.650000	4.063390e-04
7.700000	3.478010e-04
7.750000	3.015620e-04
7.800000	2.622054e-04
7.850000	2.283017e-04
7.900000	1.990713e-04
7.950000	1.767339e-04
8.000000	1.545670e-04


==> anc/Fig5_SCS_b_T320.txt <==
# omega(GeV)	rho(GeV^-1)
-1.000000	2.984389e-80
-0.950000	4.824448e-79
-0.900000	7.800150e-78
-0.850000	1.261312e-76
-0.800000	2.039893e-75
-0.750000	3.299582e-74
-0.700000	5.337994e-73
-0.650000	8.637066e-72
-0.600000	1.397735e-70
-0.550000	2.262324e-69
-0.500000	3.662332e-68
-0.450000	5.929731e-67
-0.400000	9.602581e-66
-0.350000	1.555314e-64
-0.300000	2.519574e-63
-0.250000	4.082408e-62
-0.200000	6.615878e-61
-0.150000	1.072364e-59
-0.100000	1.738530e-58
-0.050000	2.819091e-57
0.000000	4.572197e-56
0.050000	7.417054e-55
0.100000	1.203457e-53
0.150000	1.953101e-52
0.200000	3.170410e-51
0.250000	5.147603e-50
0.300000	8.359799e-49
0.350000	1.357970e-47
0.400000	2.206430e-46
0.450000	3.585904e-45
0.500000	5.829321e-44
0.550000	9.478745e-43
0.600000	1.541700e-41
0.650000	2.508236e-40
0.700000	4.081867e-39
0.750000	6.644688e-38
0.800000	1.081979e-36
0.850000	1.762361e-35
0.900000	2.871483e-34
0.950000	4.680117e-33
1.000000	7.630446e-32
1.050000	1.244486e-30
1.100000	2.030396e-29
1.150000	3.313805e-28
1.200000	5.410443e-27
1.250000	8.836970e-26
1.300000	1.443921e-24
1.350000	2.360252e-23
1.400000	3.859701e-22
1.450000	6.314442e-21
1.500000	1.033495e-19
1.550000	1.692314e-18
1.600000	2.772417e-17
1.650000	4.544111e-16
1.700000	7.451773e-15
1.750000	1.222640e-13
1.800000	2.007126e-12
1.850000	3.296831e-11
1.900000	5.418444e-10
1.950000	8.910841e-09
2.000000	1.097806e-07
2.050000	1.508000e-07
2.100000	2.061811e-07
2.150000	2.804856e-07
2.200000	3.799428e-07
2.250000	5.135097e-07
2.300000	6.953007e-07
2.350000	9.463902e-07
2.450000	1.788150e-06
2.500000	2.474286e-06
2.550000	3.423123e-06
2.600000	4.722365e-06
2.650000	6.490698e-06
2.700000	8.893390e-06
2.750000	1.217589e-05
2.800000	1.668614e-05
2.850000	2.290073e-05
2.900000	3.143337e-05
2.950000	4.313212e-05
3.000000	5.925706e-05
3.050000	8.168187e-05
3.100000	1.131941e-04
3.150000	1.576295e-04
3.200000	2.199649e-04
3.250000	3.059163e-04
3.300000	3.513033e-04
3.350000	4.748923e-04
3.400000	6.418967e-04
3.450000	8.623546e-04
3.500000	1.173687e-03
3.550000	1.579927e-03
3.600000	2.128998e-03
3.650000	2.862167e-03
3.700000	3.844806e-03
3.750000	5.206742e-03
3.800000	7.082951e-03
3.850000	9.576076e-03
3.900000	1.303738e-02
3.950000	1.776950e-02
4.000000	2.426657e-02
4.050000	3.322955e-02
4.100000	4.565269e-02
4.150000	6.284470e-02
4.200000	8.675733e-02
4.250000	1.196353e-01
4.300000	1.646949e-01
4.350000	2.256360e-01
4.400000	3.051419e-01
4.450000	4.045517e-01
4.500000	5.207918e-01
4.550000	6.464179e-01
4.600000	7.648903e-01
4.650000	8.659197e-01
4.700000	9.421250e-01
4.750000	9.910332e-01
4.800000	1.016295e+00
4.850000	1.026776e+00
4.900000	1.023099e+00
4.950000	1.010273e+00
5.000000	9.888925e-01
5.050000	9.586469e-01
5.100000	9.182230e-01
5.150000	8.670572e-01
5.200000	8.053091e-01
5.250000	7.347021e-01
5.300000	6.579503e-01
5.350000	5.786245e-01
5.400000	5.009541e-01
5.450000	4.279352e-01
5.500000	3.615796e-01
5.550000	3.030950e-01
5.600000	2.526413e-01
5.650000	2.099712e-01
5.700000	1.742728e-01
5.750000	1.446433e-01
5.800000	1.201859e-01
5.850000	1.000344e-01
5.900000	8.346710e-02
5.950000	6.980706e-02
6.000000	5.855225e-02
6.050000	4.925065e-02
6.100000	4.153290e-02
6.150000	3.512236e-02
6.200000	2.977142e-02
6.250000	2.529596e-02
6.300000	2.154132e-02
6.350000	1.838485e-02
6.400000	1.568732e-02
6.450000	1.343478e-02
6.500000	1.148354e-02
6.550000	9.859117e-03
6.600000	8.508957e-03
6.650000	7.328615e-03
6.700000	6.318679e-03
6.750000	5.453168e-03
6.800000	4.711211e-03
6.850000	4.073851e-03
6.900000	3.525244e-03
6.950000	3.053729e-03
7.000000	2.649074e-03
7.050000	2.298708e-03
7.100000	1.997471e-03
7.150000	1.736374e-03
7.200000	1.510819e-03
7.250000	1.315831e-03
7.300000	1.147184e-03
7.350000	1.003183e-03
7.400000	8.765390e-04
7.450000	7.668261e-04
7.500000	6.761735e-04
7.550000	5.931732e-04
7.600000	5.211341e-04
7.650000	4.550654e-04
7.700000	4.011196e-04
7.750000	3.538497e-04
7.800000	3.129988e-04
7.850000	2.773862e-04
7.900000	2.463291e-04
7.950000	2.097106e-04
8.000000	1.869437e-04


==> anc/Fig5_SCS_b_T400.txt <==
# omega(GeV)	rho(GeV^-1)
-1.000000	8.989511e-68
-0.950000	9.152207e-67
-0.900000	9.319251e-66
-0.850000	9.490799e-65
-0.800000	9.667013e-64
-0.750000	9.848064e-63
-0.700000	1.003413e-61
-0.650000	1.022540e-60
-0.600000	1.042206e-59
-0.550000	1.062432e-58
-0.500000	1.083240e-57
-0.450000	1.104651e-56
-0.400000	1.126690e-55
-0.350000	1.149382e-54
-0.300000	1.172751e-53
-0.250000	1.196825e-52
-0.200000	1.221634e-51
-0.150000	1.247206e-50
-0.100000	1.273574e-49
-0.050000	1.300771e-48
0.000000	1.328833e-47
0.050000	1.357795e-46
0.100000	1.387698e-45
0.150000	1.418581e-44
0.200000	1.450490e-43
0.250000	1.483469e-42
0.300000	1.517566e-41
0.350000	1.552835e-40
0.400000	1.589328e-39
0.450000	1.627102e-38
0.500000	1.666220e-37
0.550000	1.706746e-36
0.600000	1.748747e-35
0.650000	1.792298e-34
0.700000	1.837475e-33
0.750000	1.884360e-32
0.800000	1.933042e-31
0.850000	1.983615e-30
0.900000	2.036176e-29
0.950000	2.090834e-28
1.000000	2.147702e-27
1.050000	2.206902e-26
1.100000	2.268563e-25
1.150000	2.332826e-24
1.200000	2.399841e-23
1.250000	2.469768e-22
1.300000	2.542781e-21
1.350000	2.619067e-20
1.400000	2.698826e-19
1.450000	2.782276e-18
1.500000	2.869651e-17
1.550000	2.961207e-16
1.600000	3.057219e-15
1.650000	3.157985e-14
1.700000	3.263834e-13
1.750000	3.375119e-12
1.800000	3.492228e-11
1.850000	3.615587e-10
1.900000	3.745660e-09
1.950000	3.882959e-08
2.000000	3.630628e-07
2.050000	4.840731e-07
2.100000	6.436265e-07
2.150000	8.526743e-07
2.200000	1.126065e-06
2.250000	1.485064e-06
2.300000	1.962711e-06
2.350000	2.606338e-06
2.450000	4.668538e-06
2.500000	6.275226e-06
2.550000	8.430230e-06
2.600000	1.129222e-05
2.650000	1.506539e-05
2.700000	2.003699e-05
2.750000	2.663707e-05
2.800000	3.549048e-05
2.850000	4.745973e-05
2.900000	6.374209e-05
2.950000	8.598467e-05
3.000000	1.164998e-04
3.050000	1.587046e-04
3.100000	2.173889e-04
3.150000	2.990807e-04
3.200000	4.120406e-04
3.250000	4.923444e-04
3.300000	6.624414e-04
3.350000	8.749219e-04
3.400000	1.162892e-03
3.450000	1.568249e-03
3.500000	2.081928e-03
3.550000	2.767732e-03
3.600000	3.687342e-03
3.650000	4.913968e-03
3.700000	6.514539e-03
3.750000	8.709303e-03
3.800000	1.161990e-02
3.850000	1.551037e-02
3.900000	2.079454e-02
3.950000	2.787663e-02
4.000000	3.748228e-02
4.050000	5.051819e-02
4.100000	6.826912e-02
4.150000	9.251203e-02
4.200000	1.257229e-01
4.250000	1.707897e-01
4.300000	2.321263e-01
4.350000	3.133174e-01
4.400000	4.192087e-01
4.450000	5.508452e-01
4.500000	7.042355e-01
4.550000	8.686356e-01
4.600000	1.025436e+00
4.650000	1.151118e+00
4.700000	1.231847e+00
4.750000	1.270318e+00
4.800000	1.263766e+00
4.850000	1.221675e+00
4.900000	1.155807e+00
4.950000	1.070295e+00
5.000000	9.734070e-01
5.050000	8.710844e-01
5.100000	7.675809e-01
5.150000	6.670897e-01
5.200000	5.730116e-01
5.250000	4.870845e-01
5.300000	4.108192e-01
5.350000	3.444577e-01
5.400000	2.875801e-01
5.450000	2.394949e-01
5.500000	1.991724e-01
5.550000	1.655865e-01
5.600000	1.377682e-01
5.650000	1.147465e-01
5.700000	9.575322e-02
5.750000	8.006030e-02
5.800000	6.708062e-02
5.850000	5.633884e-02
5.900000	4.742581e-02
5.950000	4.001660e-02
6.000000	3.385010e-02
6.050000	2.869938e-02
6.100000	2.438590e-02
6.150000	2.076595e-02
6.200000	1.771847e-02
6.250000	1.514749e-02
6.300000	1.298276e-02
6.350000	1.114245e-02
6.400000	9.579588e-03
6.450000	8.252629e-03
6.500000	7.119108e-03
6.550000	6.150817e-03
6.600000	5.323560e-03
6.650000	4.615024e-03
6.700000	4.007259e-03
6.750000	3.484957e-03
6.800000	3.035564e-03
6.850000	2.648510e-03
6.900000	2.314503e-03
6.950000	2.025717e-03
7.000000	1.776525e-03
7.050000	1.560696e-03
7.100000	1.371455e-03
7.150000	1.209300e-03
7.200000	1.062955e-03
7.250000	9.450935e-04
7.300000	8.384296e-04
7.350000	7.227685e-04
7.400000	6.437026e-04
7.450000	5.746184e-04
7.500000	5.140877e-04
7.550000	4.609476e-04
7.600000	4.142683e-04
7.650000	3.731731e-04
7.700000	3.368976e-04
7.750000	3.048712e-04
7.800000	2.765259e-04
7.850000	2.513773e-04
7.900000	2.322569e-04
7.950000	2.120448e-04
8.000000	1.939950e-04


==> anc/Fig5_SCS_c_T194.txt <==
# omega(GeV)	rho(GeV^-1)
-1.000000	8.743460e-08
-0.995000	8.653300e-08
-0.990000	8.562420e-08
-0.985000	8.470810e-08
-0.980000	8.378480e-08
-0.975000	8.285410e-08
-0.970000	8.191590e-08
-0.965000	8.097040e-08
-0.960000	8.001720e-08
-0.955000	7.905650e-08
-0.950000	7.808810e-08
-0.945000	7.781950e-08
-0.940000	7.763170e-08
-0.935000	7.752560e-08
-0.930000	7.750210e-08
-0.925000	7.756220e-08
-0.920000	7.770680e-08
-0.915000	7.793680e-08
-0.910000	7.825310e-08
-0.905000	7.865690e-08
-0.900000	7.914900e-08
-0.895000	7.972620e-08
-0.890000	8.039470e-08
-0.885000	8.115550e-08
-0.880000	8.200960e-08
-0.875000	8.295810e-08
-0.870000	8.400210e-08
-0.865000	8.514260e-08
-0.860000	8.638080e-08
-0.855000	8.771770e-08
-0.850000	8.915440e-08
-0.845000	9.069970e-08
-0.840000	9.234550e-08
-0.835000	9.409280e-08
-0.830000	9.594300e-08
-0.825000	9.789710e-08
-0.820000	9.995630e-08
-0.815000	1.021220e-07
-0.810000	1.043950e-07
-0.805000	1.067760e-07
-0.800000	1.092680e-07
-0.795000	1.118630e-07
-0.790000	1.145710e-07
-0.785000	1.173960e-07
-0.780000	1.203370e-07
-0.775000	1.233960e-07
-0.770000	1.265750e-07
-0.765000	1.298750e-07
-0.760000	1.332970e-07
-0.755000	1.368430e-07
-0.750000	1.405130e-07
-0.745000	1.443590e-07
-0.740000	1.483230e-07
-0.735000	1.524050e-07
-0.730000	1.566070e-07
-0.725000	1.609310e-07
-0.720000	1.653770e-07
-0.715000	1.699480e-07
-0.710000	1.746450e-07
-0.705000	1.794680e-07
-0.700000	1.844200e-07
-0.695000	1.896790e-07
-0.690000	1.950320e-07
-0.685000	2.004790e-07
-0.680000	2.060210e-07
-0.675000	2.116600e-07
-0.670000	2.173970e-07
-0.665000	2.232330e-07
-0.660000	2.291680e-07
-0.655000	2.352040e-07
-0.650000	2.413430e-07
-0.645000	2.474540e-07
-0.640000	2.536970e-07
-0.635000	2.600750e-07
-0.630000	2.665870e-07
-0.625000	2.732370e-07
-0.620000	2.800250e-07
-0.615000	2.869530e-07
-0.610000	2.940230e-07
-0.605000	3.012360e-07
-0.600000	3.085940e-07
-0.595000	3.155850e-07
-0.590000	3.228340e-07
-0.585000	3.303450e-07
-0.580000	3.381210e-07
-0.575000	3.461660e-07
-0.570000	3.544820e-07
-0.565000	3.630720e-07
-0.560000	3.719410e-07
-0.555000	3.810920e-07
-0.550000	3.905280e-07
-0.545000	3.999690e-07
-0.540000	4.097630e-07
-0.535000	4.199140e-07
-0.530000	4.304270e-07
-0.525000	4.413060e-07
-0.520000	4.525560e-07
-0.515000	4.641820e-07
-0.510000	4.761880e-07
-0.505000	4.885790e-07
-0.500000	5.013600e-07
-0.495000	5.139890e-07
-0.490000	5.271350e-07
-0.485000	5.408040e-07
-0.480000	5.550040e-07
-0.475000	5.697410e-07
-0.470000	5.850220e-07
-0.465000	6.008540e-07
-0.460000	6.172430e-07
-0.455000	6.341990e-07
-0.450000	6.517260e-07
-0.445000	6.688510e-07
-0.440000	6.867730e-07
-0.435000	7.055030e-07
-0.430000	7.250530e-07
-0.425000	7.454330e-07
-0.420000	7.666530e-07
-0.415000	7.887260e-07
-0.410000	8.116620e-07
-0.405000	8.354730e-07
-0.400000	8.601710e-07
-0.395000	8.843110e-07
-0.390000	9.096730e-07
-0.385000	9.362730e-07
-0.380000	9.641280e-07
-0.375000	9.932550e-07
-0.370000	1.023670e-06
-0.365000	1.055400e-06
-0.360000	1.088440e-06
-0.355000	1.122840e-06
-0.350000	1.158590e-06
-0.345000	1.194250e-06
-0.340000	1.231630e-06
-0.335000	1.270740e-06
-0.330000	1.311620e-06
-0.325000	1.354280e-06
-0.320000	1.398750e-06
-0.315000	1.445050e-06
-0.310000	1.493220e-06
-0.305000	1.543270e-06
-0.300000	1.595240e-06
-0.295000	1.649040e-06
-0.290000	1.704820e-06
-0.285000	1.762630e-06
-0.280000	1.822480e-06
-0.275000	1.884410e-06
-0.270000	1.948450e-06
-0.265000	2.014620e-06
-0.260000	2.082950e-06
-0.255000	2.153480e-06
-0.250000	2.226230e-06
-0.245000	2.305830e-06
-0.240000	2.386740e-06
-0.235000	2.468970e-06
-0.230000	2.552560e-06
-0.225000	2.637520e-06
-0.220000	2.723860e-06
-0.215000	2.811600e-06
-0.210000	2.900760e-06
-0.205000	2.991360e-06
-0.200000	3.083430e-06
-0.195000	3.188220e-06
-0.190000	3.292110e-06
-0.185000	3.395090e-06
-0.180000	3.497140e-06
-0.175000	3.598240e-06
-0.170000	3.698360e-06
-0.165000	3.797500e-06
-0.160000	3.895620e-06
-0.155000	3.992720e-06
-0.150000	4.088760e-06
-0.145000	4.189970e-06
-0.140000	4.288750e-06
-0.135000	4.385070e-06
-0.130000	4.478890e-06
-0.125000	4.570150e-06
-0.120000	4.658810e-06
-0.115000	4.744820e-06
-0.110000	4.828140e-06
-0.105000	4.908720e-06
-0.100000	4.986510e-06
-0.095000	5.049690e-06
-0.090000	5.112480e-06
-0.085000	5.174870e-06
-0.080000	5.236840e-06
-0.075000	5.298400e-06
-0.070000	5.359520e-06
-0.065000	5.420210e-06
-0.060000	5.480440e-06
-0.055000	5.540220e-06
-0.050000	5.599520e-06
-0.045000	5.637380e-06
-0.040000	5.679190e-06
-0.035000	5.725020e-06
-0.030000	5.774930e-06
-0.025000	5.829000e-06
-0.020000	5.887280e-06
-0.015000	5.949860e-06
-0.010000	6.016810e-06
-0.005000	6.088190e-06
0.000000	6.164100e-06
0.005000	6.225180e-06
0.010000	6.295030e-06
0.015000	6.373830e-06
0.020000	6.461710e-06
0.025000	6.558840e-06
0.030000	6.665380e-06
0.035000	6.781500e-06
0.040000	6.907370e-06
0.045000	7.043150e-06
0.050000	7.189030e-06
0.055000	7.326710e-06
0.060000	7.478750e-06
0.065000	7.645410e-06
0.070000	7.826940e-06
0.075000	8.023630e-06
0.080000	8.235740e-06
0.085000	8.463550e-06
0.090000	8.707350e-06
0.095000	8.967420e-06
0.100000	9.244050e-06
0.105000	9.502130e-06
0.110000	9.784850e-06
0.115000	1.009270e-05
0.120000	1.042610e-05
0.125000	1.078550e-05
0.130000	1.117150e-05
0.135000	1.158440e-05
0.140000	1.202500e-05
0.145000	1.249350e-05
0.150000	1.299060e-05
0.155000	1.344710e-05
0.160000	1.394790e-05
0.165000	1.449380e-05
0.170000	1.508590e-05
0.175000	1.572490e-05
0.180000	1.641180e-05
0.185000	1.714750e-05
0.190000	1.793300e-05
0.195000	1.876910e-05
0.200000	1.965700e-05
0.205000	2.048510e-05
0.210000	2.139060e-05
0.215000	2.237500e-05
0.220000	2.343980e-05
0.225000	2.458680e-05
0.230000	2.581750e-05
0.235000	2.713370e-05
0.240000	2.853690e-05
0.245000	3.002910e-05
0.250000	3.161190e-05
0.255000	3.316550e-05
0.260000	3.483890e-05
0.265000	3.663470e-05
0.270000	3.855540e-05
0.275000	4.060350e-05
0.280000	4.278170e-05
0.285000	4.509280e-05
0.290000	4.753940e-05
0.295000	5.012450e-05
0.300000	5.285080e-05
0.305000	5.569760e-05
0.310000	5.869680e-05
0.315000	6.185150e-05
0.320000	6.516500e-05
0.325000	6.864070e-05
0.330000	7.228190e-05
0.335000	7.609230e-05
0.340000	8.007530e-05
0.345000	8.423460e-05
0.350000	8.857400e-05
0.355000	9.300870e-05
0.360000	9.764950e-05
0.365000	1.025010e-04
0.370000	1.075680e-04
0.375000	1.128550e-04
0.380000	1.183670e-04
0.385000	1.241080e-04
0.390000	1.300840e-04
0.395000	1.363010e-04
0.400000	1.427630e-04
0.405000	1.488410e-04
0.410000	1.553070e-04
0.415000	1.621710e-04
0.420000	1.694420e-04
0.425000	1.771280e-04
0.430000	1.852410e-04
0.435000	1.937900e-04
0.440000	2.027840e-04
0.445000	2.122340e-04
0.450000	2.221520e-04
0.455000	2.363360e-04
0.460000	2.502230e-04
0.465000	2.638060e-04
0.470000	2.770750e-04
0.475000	2.900210e-04
0.480000	3.026350e-04
0.485000	3.149080e-04
0.490000	3.268280e-04
0.495000	3.383870e-04
0.500000	3.495720e-04
0.505000	3.502060e-04
0.510000	3.525410e-04
0.515000	3.566240e-04
0.520000	3.625030e-04
0.525000	3.702260e-04
0.530000	3.798440e-04
0.535000	3.914090e-04
0.540000	4.049740e-04
0.545000	4.205950e-04
0.550000	4.383280e-04
0.555000	4.636840e-04
0.560000	4.901540e-04
0.565000	5.177680e-04
0.570000	5.465550e-04
0.575000	5.765480e-04
0.580000	6.077780e-04
0.585000	6.402780e-04
0.590000	6.740820e-04
0.595000	7.092250e-04
0.600000	7.457430e-04
0.605000	7.788730e-04
0.610000	8.144320e-04
0.615000	8.524920e-04
0.620000	8.931240e-04
0.625000	9.364040e-04
0.630000	9.824090e-04
0.635000	1.031220e-03
0.640000	1.082920e-03
0.645000	1.137590e-03
0.650000	1.195320e-03
0.655000	1.259420e-03
0.660000	1.326110e-03
0.665000	1.395480e-03
0.670000	1.467590e-03
0.675000	1.542530e-03
0.680000	1.620390e-03
0.685000	1.701250e-03
0.690000	1.785200e-03
0.695000	1.872330e-03
0.700000	1.962740e-03
0.705000	2.046840e-03
0.710000	2.136380e-03
0.715000	2.231520e-03
0.720000	2.332470e-03
0.725000	2.439400e-03
0.730000	2.552510e-03
0.735000	2.672020e-03
0.740000	2.798130e-03
0.745000	2.931070e-03
0.750000	3.071070e-03
0.755000	3.218510e-03
0.760000	3.373480e-03
0.765000	3.536230e-03
0.770000	3.707040e-03
0.775000	3.886170e-03
0.780000	4.073910e-03
0.785000	4.270570e-03
0.790000	4.476450e-03
0.795000	4.691880e-03
0.800000	4.917180e-03
0.805000	5.140880e-03
0.810000	5.377510e-03
0.815000	5.627550e-03
0.820000	5.891490e-03
0.825000	6.169850e-03
0.830000	6.463190e-03
0.835000	6.772060e-03
0.840000	7.097050e-03
0.845000	7.438780e-03
0.850000	7.797900e-03
0.855000	8.169430e-03
0.860000	8.560850e-03
0.865000	8.972940e-03
0.870000	9.406500e-03
0.875000	9.862380e-03
0.880000	1.034150e-02
0.885000	1.084460e-02
0.890000	1.137290e-02
0.895000	1.192730e-02
0.900000	1.250870e-02
0.905000	1.311020e-02
0.910000	1.374270e-02
0.915000	1.440750e-02
0.920000	1.510580e-02
0.925000	1.583910e-02
0.930000	1.660880e-02
0.935000	1.741650e-02
0.940000	1.826360e-02
0.945000	1.915190e-02
0.950000	2.008310e-02
0.955000	2.105300e-02
0.960000	2.207070e-02
0.965000	2.313820e-02
0.970000	2.425760e-02
0.975000	2.543120e-02
0.980000	2.666130e-02
0.985000	2.795030e-02
0.990000	2.930070e-02
0.995000	3.071530e-02
1.000000	3.219680e-02
1.005000	3.373540e-02
1.010000	3.534940e-02
1.015000	3.704220e-02
1.020000	3.881710e-02
1.025000	4.067780e-02
1.030000	4.262810e-02
1.035000	4.467180e-02
1.040000	4.681310e-02
1.045000	4.905620e-02
1.050000	5.140560e-02
1.055000	5.387430e-02
1.060000	5.645810e-02
1.065000	5.916180e-02
1.070000	6.199030e-02
1.075000	6.494890e-02
1.080000	6.804290e-02
1.090000	7.465990e-02
1.095000	7.819450e-02
1.100000	8.188820e-02
1.105000	8.575940e-02
1.110000	8.980070e-02
1.115000	9.401850e-02
1.120000	9.841960e-02
1.125000	1.030110e-01
1.130000	1.078000e-01
1.135000	1.127930e-01
1.140000	1.179990e-01
1.145000	1.234240e-01
1.150000	1.290770e-01
1.155000	1.350220e-01
1.160000	1.412010e-01
1.165000	1.476220e-01
1.170000	1.542920e-01
1.175000	1.612150e-01
1.180000	1.684000e-01
1.185000	1.758510e-01
1.190000	1.835760e-01
1.195000	1.915790e-01
1.200000	1.998660e-01
1.205000	2.085220e-01
1.210000	2.174560e-01
1.215000	2.266700e-01
1.220000	2.361680e-01
1.225000	2.459490e-01
1.230000	2.560150e-01
1.235000	2.663660e-01
1.240000	2.770000e-01
1.245000	2.879150e-01
1.250000	2.991090e-01
1.255000	3.106870e-01
1.260000	3.225140e-01
1.265000	3.345810e-01
1.270000	3.468780e-01
1.275000	3.593950e-01
1.280000	3.721190e-01
1.285000	3.850360e-01
1.290000	3.981320e-01
1.295000	4.113910e-01
1.300000	4.247930e-01
1.305000	4.384390e-01
1.310000	4.521580e-01
1.315000	4.659320e-01
1.320000	4.797390e-01
1.325000	4.935570e-01
1.330000	5.073630e-01
1.335000	5.211340e-01
1.340000	5.348460e-01
1.345000	5.484760e-01
1.350000	5.620000e-01
1.355000	5.754770e-01
1.360000	5.887780e-01
1.365000	6.018810e-01
1.370000	6.147640e-01
1.375000	6.274070e-01
1.380000	6.397890e-01
1.385000	6.518930e-01
1.390000	6.636990e-01
1.395000	6.751920e-01
1.400000	6.863560e-01
1.405000	6.970160e-01
1.410000	7.073380e-01
1.415000	7.173180e-01
1.420000	7.269560e-01
1.425000	7.362490e-01
1.430000	7.451980e-01
1.435000	7.538040e-01
1.440000	7.620690e-01
1.445000	7.699960e-01
1.450000	7.775900e-01
1.455000	7.846430e-01
1.460000	7.914250e-01
1.465000	7.979390e-01
1.470000	8.041920e-01
1.475000	8.101880e-01
1.480000	8.159340e-01
1.485000	8.214330e-01
1.490000	8.266940e-01
1.495000	8.317220e-01
1.500000	8.365240e-01
1.505000	8.410220e-01
1.510000	8.453250e-01
1.515000	8.494400e-01
1.520000	8.533750e-01
1.525000	8.571390e-01
1.530000	8.607390e-01
1.535000	8.641840e-01
1.540000	8.674820e-01
1.545000	8.706400e-01
1.550000	8.736660e-01
1.555000	8.763580e-01
1.560000	8.789820e-01
1.565000	8.815460e-01
1.570000	8.840540e-01
1.575000	8.865130e-01
1.580000	8.889280e-01
1.585000	8.913050e-01
1.590000	8.936500e-01
1.595000	8.959660e-01
1.600000	8.982600e-01
1.605000	9.004760e-01
1.610000	9.026960e-01
1.615000	9.049250e-01
1.620000	9.071650e-01
1.625000	9.094190e-01
1.630000	9.116890e-01
1.635000	9.139790e-01
1.640000	9.162910e-01
1.645000	9.186270e-01
1.650000	9.209890e-01
1.655000	9.233810e-01
1.660000	9.258090e-01
1.665000	9.282720e-01
1.670000	9.307730e-01
1.675000	9.333110e-01
1.680000	9.358870e-01
1.685000	9.385030e-01
1.690000	9.411580e-01
1.695000	9.438530e-01
1.700000	9.465890e-01
1.705000	9.494200e-01
1.710000	9.522810e-01
1.715000	9.551730e-01
1.720000	9.580950e-01
1.725000	9.610470e-01
1.730000	9.640270e-01
1.735000	9.670360e-01
1.740000	9.700710e-01
1.745000	9.731340e-01
1.750000	9.762220e-01
1.755000	9.793890e-01
1.760000	9.825710e-01
1.765000	9.857650e-01
1.770000	9.889680e-01
1.775000	9.921780e-01
1.780000	9.953930e-01
1.785000	9.986080e-01
1.790000	1.001820e+00
1.795000	1.005030e+00
1.800000	1.008230e+00
1.805000	1.011500e+00
1.810000	1.014730e+00
1.815000	1.017930e+00
1.820000	1.021090e+00
1.825000	1.024200e+00
1.830000	1.027250e+00
1.835000	1.030250e+00
1.840000	1.033190e+00
1.845000	1.036050e+00
1.850000	1.038840e+00
1.855000	1.041650e+00
1.860000	1.044350e+00
1.865000	1.046930e+00
1.870000	1.049390e+00
1.875000	1.051700e+00
1.880000	1.053870e+00
1.885000	1.055890e+00
1.890000	1.057760e+00
1.895000	1.059450e+00
1.900000	1.060970e+00
1.905000	1.062350e+00
1.910000	1.063530e+00
1.915000	1.064490e+00
1.920000	1.065240e+00
1.925000	1.065760e+00
1.930000	1.066050e+00
1.935000	1.066100e+00
1.940000	1.065890e+00
1.945000	1.065430e+00
1.950000	1.064700e+00
1.955000	1.063740e+00
1.960000	1.062480e+00
1.965000	1.060930e+00
1.970000	1.059070e+00
1.975000	1.056900e+00
1.980000	1.054410e+00
1.985000	1.051600e+00
1.990000	1.048470e+00
1.995000	1.045000e+00
2.000000	1.041200e+00
2.005000	1.037080e+00
2.010000	1.032610e+00
2.015000	1.027800e+00
2.020000	1.022640e+00
2.025000	1.017140e+00
2.030000	1.011290e+00
2.035000	1.005110e+00
2.040000	9.985820e-01
2.045000	9.917260e-01
2.050000	9.845410e-01
2.055000	9.770560e-01
2.060000	9.692480e-01
2.065000	9.611260e-01
2.070000	9.526970e-01
2.075000	9.439690e-01
2.080000	9.349520e-01
2.085000	9.256560e-01
2.090000	9.160910e-01
2.095000	9.062680e-01
2.100000	8.961980e-01
2.105000	8.858620e-01
2.110000	8.753090e-01
2.115000	8.645520e-01
2.120000	8.536050e-01
2.125000	8.424820e-01
2.130000	8.311990e-01
2.135000	8.197670e-01
2.140000	8.082030e-01
2.145000	7.965200e-01
2.150000	7.847330e-01
2.155000	7.728660e-01
2.160000	7.609200e-01
2.165000	7.489090e-01
2.170000	7.368450e-01
2.175000	7.247430e-01
2.180000	7.126160e-01
2.185000	7.004770e-01
2.190000	6.883370e-01
2.195000	6.762090e-01
2.200000	6.641040e-01
2.205000	6.520190e-01
2.210000	6.399810e-01
2.215000	6.280020e-01
2.220000	6.160900e-01
2.225000	6.042560e-01
2.230000	5.925080e-01
2.235000	5.808550e-01
2.240000	5.693040e-01
2.245000	5.578630e-01
2.250000	5.465380e-01
2.255000	5.353220e-01
2.260000	5.242380e-01
2.265000	5.132910e-01
2.270000	5.024850e-01
2.275000	4.918250e-01
2.280000	4.813150e-01
2.285000	4.709560e-01
2.290000	4.607520e-01
2.295000	4.507060e-01
2.300000	4.408180e-01
2.305000	4.310780e-01
2.310000	4.215020e-01
2.315000	4.120910e-01
2.320000	4.028480e-01
2.325000	3.937710e-01
2.330000	3.848610e-01
2.335000	3.761190e-01
2.340000	3.675430e-01
2.345000	3.591340e-01
2.350000	3.508910e-01
2.355000	3.427950e-01
2.360000	3.348680e-01
2.365000	3.271070e-01
2.370000	3.195100e-01
2.375000	3.120770e-01
2.380000	3.048050e-01
2.385000	2.976910e-01
2.390000	2.907340e-01
2.395000	2.839310e-01
2.400000	2.772790e-01
2.405000	2.707790e-01
2.410000	2.644250e-01
2.415000	2.582150e-01
2.420000	2.521460e-01
2.425000	2.462160e-01
2.430000	2.404230e-01
2.435000	2.347640e-01
2.440000	2.292360e-01
2.445000	2.238370e-01
2.450000	2.185640e-01
2.455000	2.133980e-01
2.460000	2.083580e-01
2.465000	2.034400e-01
2.470000	1.986420e-01
2.475000	1.939610e-01
2.480000	1.893940e-01
2.485000	1.849390e-01
2.490000	1.805930e-01
2.495000	1.763530e-01
2.500000	1.722180e-01
2.505000	1.681830e-01
2.510000	1.642470e-01
2.515000	1.604090e-01
2.520000	1.566660e-01
2.525000	1.530150e-01
2.530000	1.494540e-01
2.535000	1.459810e-01
2.540000	1.425930e-01
2.545000	1.392890e-01
2.550000	1.360660e-01
2.555000	1.329220e-01
2.560000	1.298560e-01
2.565000	1.268640e-01
2.570000	1.239460e-01
2.575000	1.211000e-01
2.580000	1.183230e-01
2.585000	1.156140e-01
2.590000	1.129720e-01
2.595000	1.103930e-01
2.600000	1.078780e-01
2.605000	1.054180e-01
2.610000	1.030190e-01
2.615000	1.006790e-01
2.620000	9.839730e-02
2.625000	9.617130e-02
2.630000	9.400010e-02
2.635000	9.188210e-02
2.640000	8.981600e-02
2.645000	8.780040e-02
2.650000	8.583400e-02
2.655000	8.391770e-02
2.660000	8.204770e-02
2.665000	8.022250e-02
2.670000	7.844120e-02
2.675000	7.670250e-02
2.680000	7.500540e-02
2.685000	7.334860e-02
2.690000	7.173130e-02
2.695000	7.015230e-02
2.700000	6.861070e-02
2.705000	6.710340e-02
2.710000	6.563210e-02
2.715000	6.419580e-02
2.720000	6.279370e-02
2.725000	6.142480e-02
2.730000	6.008840e-02
2.735000	5.878350e-02
2.740000	5.750940e-02
2.745000	5.626530e-02
2.750000	5.505030e-02
2.755000	5.386200e-02
2.760000	5.270190e-02
2.765000	5.156930e-02
2.770000	5.046340e-02
2.775000	4.938360e-02
2.780000	4.832930e-02
2.785000	4.729970e-02
2.790000	4.629420e-02
2.795000	4.531220e-02
2.800000	4.435310e-02
2.805000	4.341920e-02
2.810000	4.250630e-02
2.815000	4.161400e-02
2.820000	4.074170e-02
2.825000	3.988900e-02
2.830000	3.905540e-02
2.835000	3.824030e-02
2.840000	3.744340e-02
2.845000	3.666420e-02
2.850000	3.590220e-02
2.855000	3.515510e-02
2.860000	3.442480e-02
2.865000	3.371120e-02
2.870000	3.301360e-02
2.875000	3.233180e-02
2.880000	3.166530e-02
2.885000	3.101380e-02
2.890000	3.037690e-02
2.895000	2.975430e-02
2.900000	2.914550e-02
2.905000	2.855140e-02
2.910000	2.797030e-02
2.915000	2.740180e-02
2.920000	2.684570e-02
2.925000	2.630170e-02
2.930000	2.576950e-02
2.935000	2.524890e-02
2.940000	2.473950e-02
2.945000	2.424110e-02
2.950000	2.375350e-02
2.955000	2.327590e-02
2.960000	2.280880e-02
2.965000	2.235170e-02
2.970000	2.190460e-02
2.975000	2.146710e-02
2.980000	2.103910e-02
2.985000	2.062040e-02
2.990000	2.021060e-02
2.995000	1.980970e-02
3.000000	1.941740e-02
3.005000	1.903500e-02
3.010000	1.866050e-02
3.015000	1.829370e-02
3.020000	1.793440e-02
3.025000	1.758240e-02
3.030000	1.723760e-02
3.035000	1.689990e-02
3.040000	1.656900e-02
3.045000	1.624490e-02
3.050000	1.592740e-02
3.055000	1.561470e-02
3.060000	1.530880e-02
3.065000	1.500940e-02
3.070000	1.471630e-02
3.075000	1.442940e-02
3.080000	1.414870e-02
3.085000	1.387390e-02
3.090000	1.360500e-02
3.095000	1.334180e-02
3.100000	1.308410e-02
3.105000	1.283350e-02
3.110000	1.258790e-02
3.115000	1.234720e-02
3.120000	1.211120e-02
3.125000	1.187990e-02
3.130000	1.165320e-02
3.135000	1.143100e-02
3.140000	1.121320e-02
3.145000	1.099960e-02
3.150000	1.079030e-02
3.155000	1.058430e-02
3.160000	1.038260e-02
3.165000	1.018500e-02
3.170000	9.991380e-03
3.175000	9.801780e-03
3.180000	9.616060e-03
3.185000	9.434160e-03
3.190000	9.255980e-03
3.195000	9.081460e-03
3.200000	8.910530e-03
3.205000	8.742960e-03
3.210000	8.578870e-03
3.215000	8.418190e-03
3.220000	8.260840e-03
3.225000	8.106780e-03
3.230000	7.955920e-03
3.235000	7.808200e-03
3.240000	7.663570e-03
3.245000	7.521950e-03
3.250000	7.383290e-03
3.255000	7.249040e-03
3.260000	7.117280e-03
3.265000	6.987960e-03
3.270000	6.861040e-03
3.275000	6.736460e-03
3.280000	6.614180e-03
3.285000	6.494170e-03
3.290000	6.376370e-03
3.295000	6.260750e-03
3.300000	6.147260e-03
3.305000	6.035680e-03
3.310000	5.926210e-03
3.315000	5.818790e-03
3.320000	5.713390e-03
3.325000	5.609970e-03
3.330000	5.508500e-03
3.335000	5.408940e-03
3.340000	5.311250e-03
3.345000	5.215410e-03
3.350000	5.121380e-03
3.355000	5.029260e-03
3.360000	4.938850e-03
3.365000	4.850120e-03
3.370000	4.763030e-03
3.375000	4.677570e-03
3.380000	4.593700e-03
3.385000	4.511390e-03
3.390000	4.430620e-03
3.395000	4.351350e-03
3.400000	4.273570e-03
3.405000	4.197570e-03
3.410000	4.122930e-03
3.415000	4.049610e-03
3.420000	3.977600e-03
3.425000	3.906870e-03
3.430000	3.837400e-03
3.435000	3.769170e-03
3.440000	3.702160e-03
3.445000	3.636340e-03
3.450000	3.571700e-03
3.455000	3.508050e-03
3.460000	3.445580e-03
3.465000	3.384260e-03
3.470000	3.324060e-03
3.475000	3.264980e-03
3.480000	3.207000e-03
3.485000	3.150090e-03
3.490000	3.094230e-03
3.495000	3.039420e-03
3.500000	2.985620e-03
3.505000	2.932920e-03
3.510000	2.881180e-03
3.515000	2.830400e-03
3.520000	2.780550e-03
3.525000	2.731630e-03
3.530000	2.683610e-03
3.535000	2.636490e-03
3.540000	2.590240e-03
3.545000	2.544860e-03
3.550000	2.500330e-03
3.555000	2.456740e-03
3.560000	2.413960e-03
3.565000	2.371950e-03
3.570000	2.330720e-03
3.575000	2.290240e-03
3.580000	2.250510e-03
3.585000	2.211510e-03
3.590000	2.173240e-03
3.595000	2.135670e-03
3.600000	2.098810e-03
3.605000	2.063380e-03
3.610000	2.028450e-03
3.615000	1.994020e-03
3.620000	1.960060e-03
3.625000	1.926590e-03
3.630000	1.893590e-03
3.635000	1.861060e-03
3.640000	1.828980e-03
3.645000	1.797350e-03
3.650000	1.766170e-03
3.655000	1.734550e-03
3.660000	1.703570e-03
3.665000	1.673220e-03
3.670000	1.643480e-03
3.675000	1.614350e-03
3.680000	1.585820e-03
3.685000	1.557880e-03
3.690000	1.530520e-03
3.695000	1.503730e-03
3.700000	1.477500e-03
3.705000	1.452060e-03
3.710000	1.427110e-03
3.715000	1.402650e-03
3.720000	1.378650e-03
3.725000	1.355130e-03
3.730000	1.332060e-03
3.735000	1.309450e-03
3.740000	1.287290e-03
3.745000	1.265560e-03
3.750000	1.244270e-03
3.755000	1.223990e-03
3.760000	1.204000e-03
3.765000	1.184280e-03
3.770000	1.164840e-03
3.775000	1.145670e-03
3.780000	1.126770e-03
3.785000	1.108130e-03
3.790000	1.089750e-03
3.795000	1.071620e-03
3.800000	1.053750e-03
3.805000	1.036320e-03
3.810000	1.019090e-03
3.815000	1.002060e-03
3.820000	9.852270e-04
3.825000	9.685860e-04
3.830000	9.521360e-04
3.835000	9.358760e-04
3.840000	9.198010e-04
3.845000	9.039110e-04
3.850000	8.882030e-04
3.855000	8.714370e-04
3.860000	8.551360e-04
3.865000	8.392910e-04
3.870000	8.238980e-04
3.875000	8.089480e-04
3.880000	7.944360e-04
3.885000	7.803550e-04
3.890000	7.666980e-04
3.895000	7.534610e-04
3.900000	7.406360e-04
3.905000	7.295050e-04
3.910000	7.184770e-04
3.915000	7.075500e-04
3.920000	6.967240e-04
3.925000	6.859980e-04
3.930000	6.753690e-04
3.935000	6.648370e-04
3.940000	6.544010e-04
3.945000	6.440600e-04
3.950000	6.338120e-04
3.955000	6.233040e-04
3.960000	6.129690e-04
3.965000	6.028040e-04
3.970000	5.928070e-04
3.975000	5.829770e-04
3.980000	5.733100e-04
3.985000	5.638050e-04
3.990000	5.544600e-04
3.995000	5.452730e-04
4.000000	5.362410e-04
4.005000	5.273770e-04
4.010000	5.186620e-04
4.015000	5.100930e-04
4.020000	5.016700e-04
4.025000	4.933900e-04
4.030000	4.852510e-04
4.035000	4.772510e-04
4.040000	4.693890e-04
4.045000	4.616620e-04
4.050000	4.540690e-04
4.055000	4.499660e-04
4.060000	4.452170e-04
4.065000	4.398330e-04
4.070000	4.338230e-04
4.075000	4.271950e-04
4.080000	4.199590e-04
4.085000	4.121250e-04
4.090000	4.037000e-04
4.095000	3.946940e-04
4.100000	3.851150e-04
4.105000	3.683120e-04
4.110000	3.524890e-04
4.115000	3.376340e-04
4.120000	3.237330e-04
4.125000	3.107730e-04
4.130000	2.987420e-04
4.135000	2.876270e-04
4.140000	2.774160e-04
4.145000	2.680970e-04
4.150000	2.596580e-04
4.155000	2.555110e-04
4.160000	2.514310e-04
4.165000	2.474170e-04
4.170000	2.434680e-04
4.175000	2.395830e-04
4.180000	2.357620e-04
4.185000	2.320040e-04
4.190000	2.283070e-04
4.195000	2.246720e-04
4.200000	2.210970e-04
4.205000	2.171780e-04
4.210000	2.134120e-04
4.215000	2.097940e-04
4.220000	2.063250e-04
4.225000	2.030010e-04
4.230000	1.998210e-04
4.235000	1.967830e-04
4.240000	1.938860e-04
4.245000	1.911260e-04
4.250000	1.885040e-04
4.255000	1.868730e-04
4.260000	1.851790e-04
4.265000	1.834210e-04
4.270000	1.816010e-04
4.275000	1.797200e-04
4.280000	1.777780e-04
4.285000	1.757770e-04
4.290000	1.737170e-04
4.295000	1.715990e-04
4.300000	1.694230e-04
4.305000	1.667700e-04
4.310000	1.641580e-04
4.315000	1.615870e-04
4.320000	1.590550e-04
4.325000	1.565640e-04
4.330000	1.541120e-04
4.335000	1.516990e-04
4.340000	1.493250e-04
4.345000	1.469890e-04
4.350000	1.446900e-04
4.355000	1.424340e-04
4.360000	1.402140e-04
4.365000	1.380290e-04
4.370000	1.358790e-04
4.375000	1.337640e-04
4.380000	1.316830e-04
4.385000	1.296350e-04
4.390000	1.276210e-04
4.395000	1.256410e-04
4.400000	1.236920e-04
4.405000	1.217910e-04
4.410000	1.199180e-04
4.415000	1.180740e-04
4.420000	1.162580e-04
4.425000	1.144690e-04
4.430000	1.127080e-04
4.435000	1.109740e-04
4.440000	1.092670e-04
4.445000	1.075870e-04
4.450000	1.059330e-04
4.455000	1.043080e-04
4.460000	1.027080e-04
4.465000	1.011330e-04
4.470000	9.958250e-05
4.475000	9.805630e-05
4.480000	9.655410e-05
4.485000	9.507570e-05
4.490000	9.362090e-05
4.495000	9.218930e-05
4.500000	9.078080e-05
4.505000	8.939960e-05
4.510000	8.803990e-05
4.515000	8.670150e-05
4.520000	8.538410e-05
4.525000	8.408770e-05
4.530000	8.281180e-05
4.535000	8.155630e-05
4.540000	8.032110e-05
4.545000	7.910580e-05
4.550000	7.791040e-05
4.555000	7.674130e-05
4.560000	7.559010e-05
4.565000	7.445650e-05
4.570000	7.334030e-05
4.575000	7.224150e-05
4.580000	7.115980e-05
4.585000	7.009500e-05
4.590000	6.904690e-05
4.595000	6.801550e-05
4.600000	6.700050e-05
4.605000	6.600340e-05
4.610000	6.502200e-05
4.615000	6.405620e-05
4.620000	6.310590e-05
4.625000	6.217090e-05
4.630000	6.125100e-05
4.635000	6.034610e-05
4.640000	5.945610e-05
4.645000	5.858070e-05
4.650000	5.771990e-05
4.655000	5.688060e-05
4.660000	5.605390e-05
4.665000	5.523970e-05
4.670000	5.443790e-05
4.675000	5.364830e-05
4.680000	5.287090e-05
4.685000	5.210540e-05
4.690000	5.135180e-05
4.695000	5.061010e-05
4.700000	4.987990e-05
4.705000	4.916350e-05
4.710000	4.845790e-05
4.715000	4.776330e-05
4.720000	4.707940e-05
4.725000	4.640610e-05
4.730000	4.574350e-05
4.735000	4.509120e-05
4.740000	4.444930e-05
4.745000	4.381770e-05
4.750000	4.319620e-05
4.755000	4.258940e-05
4.760000	4.199150e-05
4.765000	4.140240e-05
4.770000	4.082210e-05
4.775000	4.025040e-05
4.780000	3.968730e-05
4.785000	3.913260e-05
4.790000	3.858640e-05
4.795000	3.804850e-05
4.800000	3.751880e-05
4.805000	3.699870e-05
4.810000	3.648640e-05
4.815000	3.598170e-05
4.820000	3.548470e-05
4.825000	3.499530e-05
4.830000	3.451330e-05
4.835000	3.403870e-05
4.840000	3.357150e-05
4.845000	3.311160e-05
4.850000	3.265880e-05
4.855000	3.221560e-05
4.860000	3.177900e-05
4.865000	3.134880e-05
4.870000	3.092500e-05
4.875000	3.050770e-05
4.880000	3.009660e-05
4.885000	2.969180e-05
4.890000	2.929310e-05
4.895000	2.890060e-05
4.900000	2.851420e-05
4.905000	2.813550e-05
4.910000	2.776230e-05
4.915000	2.739470e-05
4.920000	2.703260e-05
4.925000	2.667600e-05
4.930000	2.632470e-05
4.935000	2.597870e-05
4.940000	2.563810e-05
4.945000	2.530260e-05
4.950000	2.497240e-05
4.955000	2.464880e-05
4.960000	2.432990e-05
4.965000	2.401580e-05
4.970000	2.370640e-05
4.975000	2.340160e-05
4.980000	2.310150e-05
4.985000	2.280590e-05
4.990000	2.251480e-05
4.995000	2.222820e-05
5.000000	2.194600e-05
5.005000	2.167050e-05
5.010000	2.139880e-05
5.015000	2.113090e-05
5.020000	2.086690e-05
5.025000	2.060660e-05
5.030000	2.035010e-05
5.035000	2.009730e-05
5.040000	1.984810e-05
5.045000	1.960260e-05
5.050000	1.936070e-05
5.055000	1.912350e-05
5.060000	1.888960e-05
5.065000	1.865900e-05
5.070000	1.843160e-05
5.075000	1.820750e-05
5.080000	1.798650e-05
5.085000	1.776870e-05
5.090000	1.755400e-05
5.095000	1.734240e-05
5.100000	1.713390e-05
5.105000	1.692930e-05
5.110000	1.672750e-05
5.115000	1.652850e-05
5.120000	1.633230e-05
5.125000	1.613890e-05
5.130000	1.594820e-05
5.135000	1.576030e-05
5.140000	1.557510e-05
5.145000	1.539250e-05
5.150000	1.521260e-05
5.155000	1.503600e-05
5.160000	1.486180e-05
5.165000	1.469010e-05
5.170000	1.452080e-05
5.175000	1.435390e-05
5.180000	1.418940e-05
5.185000	1.402720e-05
5.190000	1.386740e-05
5.195000	1.370990e-05
5.200000	1.355470e-05
5.205000	1.340270e-05
5.210000	1.325270e-05
5.215000	1.310480e-05
5.220000	1.295890e-05
5.225000	1.281500e-05
5.230000	1.267310e-05
5.235000	1.253320e-05
5.240000	1.239520e-05
5.245000	1.225920e-05
5.250000	1.212510e-05
5.255000	1.199340e-05
5.260000	1.186360e-05
5.265000	1.173540e-05
5.270000	1.160900e-05
5.275000	1.148440e-05
5.280000	1.136140e-05
5.285000	1.124010e-05
5.290000	1.112060e-05
5.295000	1.100270e-05
5.300000	1.088640e-05
5.305000	1.077250e-05
5.310000	1.066000e-05
5.315000	1.054900e-05
5.320000	1.043950e-05
5.325000	1.033140e-05
5.330000	1.022470e-05
5.335000	1.011950e-05
5.340000	1.001560e-05
5.345000	9.913190e-06
5.350000	9.812120e-06
5.355000	9.712790e-06
5.360000	9.614730e-06
5.365000	9.517950e-06
5.370000	9.422430e-06
5.375000	9.328170e-06
5.380000	9.235150e-06
5.385000	9.143370e-06
5.390000	9.052810e-06
5.395000	8.963460e-06
5.400000	8.875320e-06
5.405000	8.789000e-06
5.410000	8.703730e-06
5.415000	8.619490e-06
5.420000	8.536280e-06
5.425000	8.454100e-06
5.430000	8.372920e-06
5.435000	8.292760e-06
5.440000	8.213590e-06
5.445000	8.135420e-06
5.450000	8.058230e-06
5.455000	7.981910e-06
5.460000	7.906580e-06
5.465000	7.832240e-06
5.470000	7.758880e-06
5.475000	7.686480e-06
5.480000	7.615060e-06
5.485000	7.544580e-06
5.490000	7.475060e-06
5.495000	7.406480e-06
5.500000	7.338830e-06
5.505000	7.272790e-06
5.510000	7.207520e-06
5.515000	7.143010e-06
5.520000	7.079250e-06
5.525000	7.016240e-06
5.530000	6.953970e-06
5.535000	6.892440e-06
5.540000	6.831650e-06
5.545000	6.771580e-06
5.550000	6.712240e-06
5.555000	6.653620e-06
5.560000	6.595710e-06
5.565000	6.538510e-06
5.570000	6.482010e-06
5.575000	6.426200e-06
5.580000	6.371080e-06
5.585000	6.316650e-06
5.590000	6.262890e-06
5.595000	6.209810e-06
5.600000	6.157400e-06
5.605000	6.105990e-06
5.610000	6.055160e-06
5.615000	6.004910e-06
5.620000	5.955240e-06
5.625000	5.906140e-06
5.630000	5.857610e-06
5.635000	5.809640e-06
5.640000	5.762230e-06
5.645000	5.715370e-06
5.650000	5.669070e-06
5.655000	5.623410e-06
5.660000	5.578270e-06
5.665000	5.533650e-06
5.670000	5.489540e-06
5.675000	5.445950e-06
5.680000	5.402860e-06
5.685000	5.360270e-06
5.690000	5.318190e-06
5.695000	5.276600e-06
5.700000	5.235500e-06
5.705000	5.195210e-06
5.710000	5.155340e-06
5.715000	5.115880e-06
5.720000	5.076820e-06
5.725000	5.038170e-06
5.730000	4.999920e-06
5.735000	4.962060e-06
5.740000	4.924600e-06
5.745000	4.887540e-06
5.750000	4.850860e-06
5.755000	4.814510e-06
5.760000	4.778560e-06
5.765000	4.743010e-06
5.770000	4.707850e-06
5.775000	4.673080e-06
5.780000	4.638690e-06
5.785000	4.604700e-06
5.790000	4.571080e-06
5.795000	4.537850e-06
5.800000	4.504990e-06
5.805000	4.472670e-06
5.810000	4.440690e-06
5.815000	4.409040e-06
5.820000	4.377720e-06
5.825000	4.346720e-06
5.830000	4.316060e-06
5.835000	4.285720e-06
5.840000	4.255690e-06
5.845000	4.225990e-06
5.850000	4.196610e-06
5.855000	4.167690e-06
5.860000	4.139040e-06
5.865000	4.110680e-06
5.870000	4.082590e-06
5.875000	4.054770e-06
5.880000	4.027230e-06
5.885000	3.999960e-06
5.890000	3.972960e-06
5.895000	3.946220e-06
5.900000	3.919750e-06
5.905000	3.893550e-06
5.910000	3.867610e-06
5.915000	3.841920e-06
5.920000	3.816500e-06
5.925000	3.791330e-06
5.930000	3.766420e-06
5.935000	3.741760e-06
5.940000	3.717360e-06
5.945000	3.693200e-06
5.950000	3.669300e-06
5.955000	3.644870e-06
5.960000	3.620550e-06
5.965000	3.596340e-06
5.970000	3.572240e-06
5.975000	3.548240e-06
5.980000	3.524360e-06
5.985000	3.500580e-06
5.990000	3.476900e-06
5.995000	3.453330e-06
6.000000	3.429870e-06


==> anc/Fig5_SCS_c_T258.txt <==
# omega(GeV)	rho(GeV^-1)
-1.000000	1.627670e-06
-0.995000	1.659450e-06
-0.990000	1.691460e-06
-0.985000	1.723720e-06
-0.980000	1.756210e-06
-0.975000	1.788940e-06
-0.970000	1.821920e-06
-0.965000	1.855140e-06
-0.960000	1.888620e-06
-0.955000	1.922340e-06
-0.950000	1.956310e-06
-0.945000	1.996830e-06
-0.940000	2.038660e-06
-0.935000	2.081810e-06
-0.930000	2.126300e-06
-0.925000	2.172140e-06
-0.920000	2.219350e-06
-0.915000	2.267940e-06
-0.910000	2.317930e-06
-0.905000	2.369340e-06
-0.900000	2.422180e-06
-0.895000	2.476390e-06
-0.890000	2.532090e-06
-0.885000	2.589280e-06
-0.880000	2.647980e-06
-0.875000	2.708210e-06
-0.870000	2.769990e-06
-0.865000	2.833340e-06
-0.860000	2.898260e-06
-0.855000	2.964790e-06
-0.850000	3.032940e-06
-0.845000	3.102180e-06
-0.840000	3.173190e-06
-0.835000	3.246000e-06
-0.830000	3.320620e-06
-0.825000	3.397080e-06
-0.820000	3.475390e-06
-0.815000	3.555590e-06
-0.810000	3.637680e-06
-0.805000	3.721700e-06
-0.800000	3.807660e-06
-0.795000	3.893540e-06
-0.790000	3.981850e-06
-0.785000	4.072620e-06
-0.780000	4.165880e-06
-0.775000	4.261660e-06
-0.770000	4.359990e-06
-0.765000	4.460900e-06
-0.760000	4.564420e-06
-0.755000	4.670580e-06
-0.750000	4.779410e-06
-0.745000	4.889090e-06
-0.740000	5.001910e-06
-0.735000	5.117900e-06
-0.730000	5.237100e-06
-0.725000	5.359560e-06
-0.720000	5.485300e-06
-0.715000	5.614380e-06
-0.710000	5.746830e-06
-0.705000	5.882690e-06
-0.700000	6.022010e-06
-0.695000	6.162680e-06
-0.690000	6.307350e-06
-0.685000	6.456060e-06
-0.680000	6.608880e-06
-0.675000	6.765840e-06
-0.670000	6.927000e-06
-0.665000	7.092420e-06
-0.660000	7.262150e-06
-0.655000	7.436230e-06
-0.650000	7.614730e-06
-0.645000	7.795070e-06
-0.640000	7.980500e-06
-0.635000	8.171080e-06
-0.630000	8.366880e-06
-0.625000	8.567960e-06
-0.620000	8.774400e-06
-0.615000	8.986250e-06
-0.610000	9.203580e-06
-0.605000	9.426480e-06
-0.600000	9.655000e-06
-0.595000	9.891240e-06
-0.590000	1.013280e-05
-0.585000	1.037980e-05
-0.580000	1.063230e-05
-0.575000	1.089030e-05
-0.570000	1.115390e-05
-0.565000	1.142320e-05
-0.560000	1.169830e-05
-0.555000	1.197920e-05
-0.550000	1.226600e-05
-0.545000	1.256770e-05
-0.540000	1.287360e-05
-0.535000	1.318370e-05
-0.530000	1.349800e-05
-0.525000	1.381670e-05
-0.520000	1.413960e-05
-0.515000	1.446700e-05
-0.510000	1.479880e-05
-0.505000	1.513520e-05
-0.500000	1.547610e-05
-0.495000	1.583190e-05
-0.490000	1.619030e-05
-0.485000	1.655110e-05
-0.480000	1.691440e-05
-0.475000	1.728030e-05
-0.470000	1.764870e-05
-0.465000	1.801980e-05
-0.460000	1.839340e-05
-0.455000	1.876970e-05
-0.450000	1.914870e-05
-0.445000	1.954260e-05
-0.440000	1.993670e-05
-0.435000	2.033080e-05
-0.430000	2.072510e-05
-0.425000	2.111940e-05
-0.420000	2.151370e-05
-0.415000	2.190810e-05
-0.410000	2.230250e-05
-0.405000	2.269690e-05
-0.400000	2.309130e-05
-0.395000	2.349170e-05
-0.390000	2.389080e-05
-0.385000	2.428850e-05
-0.380000	2.468480e-05
-0.375000	2.507970e-05
-0.370000	2.547320e-05
-0.365000	2.586510e-05
-0.360000	2.625540e-05
-0.355000	2.664420e-05
-0.350000	2.703140e-05
-0.345000	2.740970e-05
-0.340000	2.778790e-05
-0.335000	2.816590e-05
-0.330000	2.854360e-05
-0.325000	2.892110e-05
-0.320000	2.929820e-05
-0.315000	2.967510e-05
-0.310000	3.005160e-05
-0.305000	3.042780e-05
-0.300000	3.080370e-05
-0.295000	3.115940e-05
-0.290000	3.151880e-05
-0.285000	3.188210e-05
-0.280000	3.224930e-05
-0.275000	3.262050e-05
-0.270000	3.299570e-05
-0.265000	3.337490e-05
-0.260000	3.375820e-05
-0.255000	3.414560e-05
-0.250000	3.453730e-05
-0.245000	3.489820e-05
-0.240000	3.527080e-05
-0.235000	3.565540e-05
-0.230000	3.605210e-05
-0.225000	3.646100e-05
-0.220000	3.688250e-05
-0.215000	3.731660e-05
-0.210000	3.776360e-05
-0.205000	3.822370e-05
-0.200000	3.869710e-05
-0.195000	3.914040e-05
-0.190000	3.960660e-05
-0.185000	4.009620e-05
-0.180000	4.060960e-05
-0.175000	4.114710e-05
-0.170000	4.170910e-05
-0.165000	4.229610e-05
-0.160000	4.290850e-05
-0.155000	4.354680e-05
-0.150000	4.421120e-05
-0.145000	4.484140e-05
-0.140000	4.551160e-05
-0.135000	4.622260e-05
-0.130000	4.697490e-05
-0.125000	4.776940e-05
-0.120000	4.860680e-05
-0.115000	4.948780e-05
-0.110000	5.041320e-05
-0.105000	5.138370e-05
-0.100000	5.240030e-05
-0.095000	5.338950e-05
-0.090000	5.444200e-05
-0.085000	5.555880e-05
-0.080000	5.674120e-05
-0.075000	5.799020e-05
-0.070000	5.930720e-05
-0.065000	6.069330e-05
-0.060000	6.214990e-05
-0.055000	6.367810e-05
-0.050000	6.527940e-05
-0.045000	6.688150e-05
-0.040000	6.857490e-05
-0.035000	7.036110e-05
-0.030000	7.224200e-05
-0.025000	7.421920e-05
-0.020000	7.629460e-05
-0.015000	7.846990e-05
-0.010000	8.074710e-05
-0.005000	8.312790e-05
0.000000	8.561440e-05
0.005000	8.813340e-05
0.010000	9.077770e-05
0.015000	9.354970e-05
0.020000	9.645200e-05
0.025000	9.948690e-05
0.030000	1.026570e-04
0.035000	1.059650e-04
0.040000	1.094140e-04
0.045000	1.130060e-04
0.050000	1.167430e-04
0.055000	1.206210e-04
0.060000	1.246530e-04
0.065000	1.288410e-04
0.070000	1.331890e-04
0.075000	1.377000e-04
0.080000	1.423770e-04
0.085000	1.472230e-04
0.090000	1.522410e-04
0.095000	1.574350e-04
0.100000	1.628090e-04
0.105000	1.684130e-04
0.110000	1.741930e-04
0.115000	1.801530e-04
0.120000	1.862970e-04
0.125000	1.926280e-04
0.130000	1.991500e-04
0.135000	2.058670e-04
0.140000	2.127830e-04
0.145000	2.199010e-04
0.150000	2.272270e-04
0.155000	2.348010e-04
0.160000	2.425820e-04
0.165000	2.505750e-04
0.170000	2.587830e-04
0.175000	2.672120e-04
0.180000	2.758650e-04
0.185000	2.847480e-04
0.190000	2.938640e-04
0.195000	3.032190e-04
0.200000	3.128180e-04
0.205000	3.224780e-04
0.210000	3.324300e-04
0.215000	3.426820e-04
0.220000	3.532390e-04
0.225000	3.641080e-04
0.230000	3.752960e-04
0.235000	3.868110e-04
0.240000	3.986590e-04
0.245000	4.108470e-04
0.250000	4.233850e-04
0.255000	4.291090e-04
0.260000	4.366840e-04
0.265000	4.461570e-04
0.270000	4.575740e-04
0.275000	4.709860e-04
0.280000	4.864410e-04
0.285000	5.039900e-04
0.290000	5.236880e-04
0.295000	5.455870e-04
0.300000	5.697440e-04
0.305000	6.081960e-04
0.310000	6.465470e-04
0.315000	6.847880e-04
0.320000	7.229120e-04
0.325000	7.609130e-04
0.330000	7.987810e-04
0.335000	8.365090e-04
0.340000	8.740890e-04
0.345000	9.115110e-04
0.350000	9.487680e-04
0.355000	9.786890e-04
0.360000	1.009900e-03
0.365000	1.042420e-03
0.370000	1.076300e-03
0.375000	1.111570e-03
0.380000	1.148260e-03
0.385000	1.186410e-03
0.390000	1.226060e-03
0.395000	1.267250e-03
0.400000	1.310020e-03
0.405000	1.353030e-03
0.410000	1.397990e-03
0.415000	1.444960e-03
0.420000	1.493980e-03
0.425000	1.545110e-03
0.430000	1.598410e-03
0.435000	1.653940e-03
0.440000	1.711760e-03
0.445000	1.771940e-03
0.450000	1.834530e-03
0.455000	1.900470e-03
0.460000	1.968790e-03
0.465000	2.039540e-03
0.470000	2.112800e-03
0.475000	2.188640e-03
0.480000	2.267130e-03
0.485000	2.348330e-03
0.490000	2.432350e-03
0.495000	2.519240e-03
0.500000	2.609090e-03
0.505000	2.695560e-03
0.510000	2.786460e-03
0.515000	2.881950e-03
0.520000	2.982150e-03
0.525000	3.087210e-03
0.530000	3.197300e-03
0.535000	3.312550e-03
0.540000	3.433140e-03
0.545000	3.559230e-03
0.550000	3.691000e-03
0.555000	3.826380e-03
0.560000	3.968260e-03
0.565000	4.116840e-03
0.570000	4.272350e-03
0.575000	4.435010e-03
0.580000	4.605050e-03
0.585000	4.782720e-03
0.590000	4.968260e-03
0.595000	5.161940e-03
0.600000	5.364040e-03
0.605000	5.571100e-03
0.610000	5.787900e-03
0.615000	6.014770e-03
0.620000	6.252040e-03
0.625000	6.500090e-03
0.630000	6.759270e-03
0.635000	7.029970e-03
0.640000	7.312600e-03
0.645000	7.607570e-03
0.650000	7.915310e-03
0.655000	8.233830e-03
0.660000	8.566520e-03
0.665000	8.913890e-03
0.670000	9.276480e-03
0.675000	9.654820e-03
0.680000	1.004950e-02
0.685000	1.046110e-02
0.690000	1.089030e-02
0.695000	1.133760e-02
0.700000	1.180390e-02
0.705000	1.228470e-02
0.710000	1.278690e-02
0.715000	1.331110e-02
0.720000	1.385830e-02
0.725000	1.442930e-02
0.730000	1.502500e-02
0.735000	1.564650e-02
0.740000	1.629460e-02
0.745000	1.697050e-02
0.750000	1.767520e-02
0.755000	1.839780e-02
0.760000	1.915390e-02
0.765000	1.994500e-02
0.770000	2.077240e-02
0.775000	2.163750e-02
0.780000	2.254200e-02
0.785000	2.348750e-02
0.790000	2.447550e-02
0.795000	2.550800e-02
0.800000	2.658660e-02
0.805000	2.771080e-02
0.810000	2.888580e-02
0.815000	3.011350e-02
0.820000	3.139620e-02
0.825000	3.273630e-02
0.830000	3.413620e-02
0.835000	3.559830e-02
0.840000	3.712540e-02
0.845000	3.872030e-02
0.850000	4.038580e-02
0.855000	4.212270e-02
0.860000	4.393730e-02
0.865000	4.583270e-02
0.870000	4.781230e-02
0.875000	4.987990e-02
0.880000	5.203910e-02
0.885000	5.429380e-02
0.890000	5.664820e-02
0.895000	5.910650e-02
0.900000	6.167320e-02
0.905000	6.435370e-02
0.910000	6.715220e-02
0.915000	7.007370e-02
0.920000	7.312340e-02
0.925000	7.630670e-02
0.930000	7.962930e-02
0.935000	8.309720e-02
0.940000	8.671640e-02
0.945000	9.049340e-02
0.950000	9.443470e-02
0.955000	9.854780e-02
0.960000	1.028400e-01
0.965000	1.073190e-01
0.970000	1.119920e-01
0.975000	1.168660e-01
0.980000	1.219500e-01
0.985000	1.272510e-01
0.990000	1.327790e-01
0.995000	1.385400e-01
1.000000	1.445450e-01
1.005000	1.508760e-01
1.010000	1.574550e-01
1.015000	1.642890e-01
1.020000	1.713880e-01
1.025000	1.787600e-01
1.030000	1.864110e-01
1.035000	1.943500e-01
1.040000	2.025860e-01
1.045000	2.111260e-01
1.050000	2.199770e-01
1.055000	2.291880e-01
1.060000	2.387180e-01
1.065000	2.485730e-01
1.070000	2.587590e-01
1.075000	2.692800e-01
1.080000	2.801420e-01
1.090000	3.029000e-01
1.095000	3.148010e-01
1.100000	3.270520e-01
1.105000	3.396990e-01
1.110000	3.526850e-01
1.115000	3.660070e-01
1.120000	3.796610e-01
1.125000	3.936420e-01
1.130000	4.079420e-01
1.135000	4.225530e-01
1.140000	4.374630e-01
1.145000	4.526620e-01
1.150000	4.681350e-01
1.155000	4.839670e-01
1.160000	5.000220e-01
1.165000	5.162790e-01
1.170000	5.327120e-01
1.175000	5.492970e-01
1.180000	5.660040e-01
1.185000	5.828030e-01
1.190000	5.996630e-01
1.195000	6.165490e-01
1.200000	6.334270e-01
1.205000	6.503730e-01
1.210000	6.671980e-01
1.215000	6.838680e-01
1.220000	7.003480e-01
1.225000	7.166050e-01
1.230000	7.326030e-01
1.235000	7.483120e-01
1.240000	7.636980e-01
1.245000	7.787300e-01
1.250000	7.933800e-01
1.255000	8.074820e-01
1.260000	8.211750e-01
1.265000	8.344350e-01
1.270000	8.472420e-01
1.275000	8.595770e-01
1.280000	8.714240e-01
1.285000	8.827660e-01
1.290000	8.935930e-01
1.295000	9.038940e-01
1.300000	9.136600e-01
1.305000	9.228650e-01
1.310000	9.315230e-01
1.315000	9.396350e-01
1.320000	9.472040e-01
1.325000	9.542330e-01
1.330000	9.607290e-01
1.335000	9.667010e-01
1.340000	9.721560e-01
1.345000	9.771060e-01
1.350000	9.815620e-01
1.355000	9.853480e-01
1.360000	9.887080e-01
1.365000	9.916580e-01
1.370000	9.942140e-01
1.375000	9.963910e-01
1.380000	9.982050e-01
1.385000	9.996730e-01
1.390000	1.000810e+00
1.395000	1.001640e+00
1.400000	1.002160e+00
1.405000	1.002320e+00
1.410000	1.002230e+00
1.415000	1.001910e+00
1.420000	1.001380e+00
1.425000	1.000650e+00
1.430000	9.997330e-01
1.435000	9.986370e-01
1.440000	9.973760e-01
1.445000	9.959630e-01
1.450000	9.944090e-01
1.455000	9.925780e-01
1.460000	9.906640e-01
1.465000	9.886740e-01
1.470000	9.866170e-01
1.475000	9.845000e-01
1.480000	9.823320e-01
1.485000	9.801180e-01
1.490000	9.778670e-01
1.495000	9.755830e-01
1.500000	9.732730e-01
1.505000	9.709620e-01
1.510000	9.686350e-01
1.515000	9.662950e-01
1.520000	9.639470e-01
1.525000	9.615920e-01
1.530000	9.592330e-01
1.535000	9.568740e-01
1.540000	9.545180e-01
1.545000	9.521650e-01
1.550000	9.498200e-01
1.555000	9.474660e-01
1.560000	9.451290e-01
1.565000	9.428090e-01
1.570000	9.405080e-01
1.575000	9.382270e-01
1.580000	9.359670e-01
1.585000	9.337280e-01
1.590000	9.315110e-01
1.595000	9.293170e-01
1.600000	9.271460e-01
1.605000	9.250230e-01
1.610000	9.229210e-01
1.615000	9.208400e-01
1.620000	9.187780e-01
1.625000	9.167360e-01
1.630000	9.147120e-01
1.635000	9.127070e-01
1.640000	9.107190e-01
1.645000	9.087480e-01
1.650000	9.067930e-01
1.655000	9.049140e-01
1.660000	9.030360e-01
1.665000	9.011590e-01
1.670000	8.992800e-01
1.675000	8.974000e-01
1.680000	8.955160e-01
1.685000	8.936280e-01
1.690000	8.917340e-01
1.695000	8.898340e-01
1.700000	8.879250e-01
1.705000	8.860810e-01
1.710000	8.842100e-01
1.715000	8.823110e-01
1.720000	8.803830e-01
1.725000	8.784230e-01
1.730000	8.764290e-01
1.735000	8.744000e-01
1.740000	8.723330e-01
1.745000	8.702280e-01
1.750000	8.680820e-01
1.755000	8.659300e-01
1.760000	8.637240e-01
1.765000	8.614640e-01
1.770000	8.591460e-01
1.775000	8.567710e-01
1.780000	8.543350e-01
1.785000	8.518380e-01
1.790000	8.492770e-01
1.795000	8.466520e-01
1.800000	8.439600e-01
1.805000	8.412490e-01
1.810000	8.384570e-01
1.815000	8.355820e-01
1.820000	8.326240e-01
1.825000	8.295820e-01
1.830000	8.264530e-01
1.835000	8.232360e-01
1.840000	8.199310e-01
1.845000	8.165360e-01
1.850000	8.130510e-01
1.855000	8.095200e-01
1.860000	8.058860e-01
1.865000	8.021470e-01
1.870000	7.983030e-01
1.875000	7.943540e-01
1.880000	7.902980e-01
1.885000	7.861360e-01
1.890000	7.818670e-01
1.895000	7.774920e-01
1.900000	7.730100e-01
1.905000	7.684320e-01
1.910000	7.637440e-01
1.915000	7.589470e-01
1.920000	7.540430e-01
1.925000	7.490330e-01
1.930000	7.439180e-01
1.935000	7.387000e-01
1.940000	7.333790e-01
1.945000	7.279580e-01
1.950000	7.224380e-01
1.955000	7.168290e-01
1.960000	7.111230e-01
1.965000	7.053220e-01
1.970000	6.994290e-01
1.975000	6.934460e-01
1.980000	6.873760e-01
1.985000	6.812220e-01
1.990000	6.749870e-01
1.995000	6.686740e-01
2.000000	6.622860e-01
2.005000	6.558330e-01
2.010000	6.493080e-01
2.015000	6.427170e-01
2.020000	6.360610e-01
2.025000	6.293450e-01
2.030000	6.225740e-01
2.035000	6.157500e-01
2.040000	6.088770e-01
2.045000	6.019590e-01
2.050000	5.950010e-01
2.055000	5.879920e-01
2.060000	5.809520e-01
2.065000	5.738860e-01
2.070000	5.667980e-01
2.075000	5.596910e-01
2.080000	5.525690e-01
2.085000	5.454370e-01
2.090000	5.382980e-01
2.095000	5.311570e-01
2.100000	5.240160e-01
2.105000	5.168750e-01
2.110000	5.097440e-01
2.115000	5.026240e-01
2.120000	4.955200e-01
2.125000	4.884360e-01
2.130000	4.813740e-01
2.135000	4.743370e-01
2.140000	4.673290e-01
2.145000	4.603530e-01
2.150000	4.534110e-01
2.155000	4.465010e-01
2.160000	4.396320e-01
2.165000	4.328070e-01
2.170000	4.260270e-01
2.175000	4.192970e-01
2.180000	4.126170e-01
2.185000	4.059900e-01
2.190000	3.994180e-01
2.195000	3.929020e-01
2.200000	3.864460e-01
2.205000	3.800240e-01
2.210000	3.736700e-01
2.215000	3.673860e-01
2.220000	3.611730e-01
2.225000	3.550310e-01
2.230000	3.489610e-01
2.235000	3.429650e-01
2.240000	3.370430e-01
2.245000	3.311950e-01
2.250000	3.254220e-01
2.255000	3.197350e-01
2.260000	3.141200e-01
2.265000	3.085800e-01
2.270000	3.031130e-01
2.275000	2.977200e-01
2.280000	2.924020e-01
2.285000	2.871580e-01
2.290000	2.819890e-01
2.295000	2.768940e-01
2.300000	2.718740e-01
2.305000	2.669090e-01
2.310000	2.620230e-01
2.315000	2.572150e-01
2.320000	2.524850e-01
2.325000	2.478320e-01
2.330000	2.432570e-01
2.335000	2.387570e-01
2.340000	2.343340e-01
2.345000	2.299850e-01
2.350000	2.257100e-01
2.355000	2.215090e-01
2.360000	2.173800e-01
2.365000	2.133230e-01
2.370000	2.093380e-01
2.375000	2.054220e-01
2.380000	2.015770e-01
2.385000	1.977990e-01
2.390000	1.940890e-01
2.395000	1.904460e-01
2.400000	1.868690e-01
2.405000	1.833500e-01
2.410000	1.798970e-01
2.415000	1.765070e-01
2.420000	1.731810e-01
2.425000	1.699170e-01
2.430000	1.667140e-01
2.435000	1.635720e-01
2.440000	1.604890e-01
2.445000	1.574640e-01
2.450000	1.544970e-01
2.455000	1.515830e-01
2.460000	1.487260e-01
2.465000	1.459240e-01
2.470000	1.431760e-01
2.475000	1.404820e-01
2.480000	1.378400e-01
2.485000	1.352480e-01
2.490000	1.327080e-01
2.495000	1.302160e-01
2.500000	1.277740e-01
2.505000	1.253760e-01
2.510000	1.230260e-01
2.515000	1.207220e-01
2.520000	1.184630e-01
2.525000	1.162490e-01
2.530000	1.140780e-01
2.535000	1.119490e-01
2.540000	1.098630e-01
2.545000	1.078180e-01
2.550000	1.058120e-01
2.555000	1.038470e-01
2.560000	1.019200e-01
2.565000	1.000310e-01
2.570000	9.817830e-02
2.575000	9.636240e-02
2.580000	9.458190e-02
2.585000	9.283620e-02
2.590000	9.112470e-02
2.595000	8.944660e-02
2.600000	8.780120e-02
2.605000	8.618340e-02
2.610000	8.459820e-02
2.615000	8.304500e-02
2.620000	8.152290e-02
2.625000	8.003140e-02
2.630000	7.856980e-02
2.635000	7.713750e-02
2.640000	7.573370e-02
2.645000	7.435790e-02
2.650000	7.300950e-02
2.655000	7.169110e-02
2.660000	7.039810e-02
2.665000	6.913000e-02
2.670000	6.788620e-02
2.675000	6.666630e-02
2.680000	6.546970e-02
2.685000	6.429600e-02
2.690000	6.314480e-02
2.695000	6.201550e-02
2.700000	6.090770e-02
2.705000	5.981770e-02
2.710000	5.874920e-02
2.715000	5.770160e-02
2.720000	5.667470e-02
2.725000	5.566790e-02
2.730000	5.468080e-02
2.735000	5.371300e-02
2.740000	5.276400e-02
2.745000	5.183360e-02
2.750000	5.092130e-02
2.755000	5.002790e-02
2.760000	4.915150e-02
2.765000	4.829190e-02
2.770000	4.744870e-02
2.775000	4.662160e-02
2.780000	4.581020e-02
2.785000	4.501420e-02
2.790000	4.423340e-02
2.795000	4.346730e-02
2.800000	4.271560e-02
2.805000	4.197760e-02
2.810000	4.125370e-02
2.815000	4.054360e-02
2.820000	3.984680e-02
2.825000	3.916330e-02
2.830000	3.849260e-02
2.835000	3.783450e-02
2.840000	3.718870e-02
2.845000	3.655490e-02
2.850000	3.593300e-02
2.855000	3.534120e-02
2.860000	3.475610e-02
2.865000	3.417780e-02
2.870000	3.360600e-02
2.875000	3.304070e-02
2.880000	3.248190e-02
2.885000	3.192940e-02
2.890000	3.138330e-02
2.895000	3.084340e-02
2.900000	3.030960e-02
2.905000	2.973580e-02
2.910000	2.917910e-02
2.915000	2.863910e-02
2.920000	2.811550e-02
2.925000	2.760790e-02
2.930000	2.711600e-02
2.935000	2.663930e-02
2.940000	2.617750e-02
2.945000	2.573030e-02
2.950000	2.529740e-02
2.955000	2.491830e-02
2.960000	2.454340e-02
2.965000	2.417250e-02
2.970000	2.380550e-02
2.975000	2.344250e-02
2.980000	2.308330e-02
2.985000	2.272790e-02
2.990000	2.237610e-02
2.995000	2.202790e-02
3.000000	2.168330e-02
3.005000	2.133050e-02
3.010000	2.098380e-02
3.015000	2.064310e-02
3.020000	2.030830e-02
3.025000	1.997940e-02
3.030000	1.965620e-02
3.035000	1.933860e-02
3.040000	1.902660e-02
3.045000	1.872000e-02
3.050000	1.841870e-02
3.055000	1.812310e-02
3.060000	1.783260e-02
3.065000	1.754710e-02
3.070000	1.726650e-02
3.075000	1.699070e-02
3.080000	1.671960e-02
3.085000	1.645310e-02
3.090000	1.619110e-02
3.095000	1.593370e-02
3.100000	1.568050e-02
3.105000	1.543190e-02
3.110000	1.518740e-02
3.115000	1.494710e-02
3.120000	1.471070e-02
3.125000	1.447830e-02
3.130000	1.424980e-02
3.135000	1.402500e-02
3.140000	1.380410e-02
3.145000	1.358680e-02
3.150000	1.337310e-02
3.155000	1.316330e-02
3.160000	1.295680e-02
3.165000	1.275380e-02
3.170000	1.255400e-02
3.175000	1.235750e-02
3.180000	1.216420e-02
3.185000	1.197400e-02
3.190000	1.178690e-02
3.195000	1.160280e-02
3.200000	1.142160e-02
3.205000	1.124290e-02
3.210000	1.106710e-02
3.215000	1.089430e-02
3.220000	1.072430e-02
3.225000	1.055720e-02
3.230000	1.039290e-02
3.235000	1.023140e-02
3.240000	1.007260e-02
3.245000	9.916450e-03
3.250000	9.762920e-03
3.255000	9.612320e-03
3.260000	9.464180e-03
3.265000	9.318460e-03
3.270000	9.175110e-03
3.275000	9.034100e-03
3.280000	8.895380e-03
3.285000	8.758920e-03
3.290000	8.624680e-03
3.295000	8.492610e-03
3.300000	8.362690e-03
3.305000	8.234990e-03
3.310000	8.109320e-03
3.315000	7.985680e-03
3.320000	7.864010e-03
3.325000	7.744280e-03
3.330000	7.626480e-03
3.335000	7.510560e-03
3.340000	7.396490e-03
3.345000	7.284240e-03
3.350000	7.173800e-03
3.355000	7.065270e-03
3.360000	6.958440e-03
3.365000	6.853280e-03
3.370000	6.749780e-03
3.375000	6.647900e-03
3.380000	6.547610e-03
3.385000	6.448900e-03
3.390000	6.351740e-03
3.395000	6.256100e-03
3.400000	6.161960e-03
3.405000	6.069320e-03
3.410000	5.978140e-03
3.415000	5.888370e-03
3.420000	5.800020e-03
3.425000	5.713040e-03
3.430000	5.627430e-03
3.435000	5.543160e-03
3.440000	5.460210e-03
3.445000	5.378550e-03
3.450000	5.298180e-03
3.455000	5.219180e-03
3.460000	5.141390e-03
3.465000	5.064800e-03
3.470000	4.989380e-03
3.475000	4.915110e-03
3.480000	4.841990e-03
3.485000	4.769990e-03
3.490000	4.699090e-03
3.495000	4.629290e-03
3.500000	4.560560e-03
3.505000	4.492920e-03
3.510000	4.426310e-03
3.515000	4.360730e-03
3.520000	4.296150e-03
3.525000	4.232550e-03
3.530000	4.169940e-03
3.535000	4.108280e-03
3.540000	4.047570e-03
3.545000	3.987790e-03
3.550000	3.928940e-03
3.555000	3.871040e-03
3.560000	3.814030e-03
3.565000	3.757880e-03
3.570000	3.702590e-03
3.575000	3.648130e-03
3.580000	3.594500e-03
3.585000	3.541690e-03
3.590000	3.489680e-03
3.595000	3.438470e-03
3.600000	3.388030e-03
3.605000	3.338370e-03
3.610000	3.289470e-03
3.615000	3.241310e-03
3.620000	3.193880e-03
3.625000	3.147180e-03
3.630000	3.101200e-03
3.635000	3.055920e-03
3.640000	3.011340e-03
3.645000	2.967450e-03
3.650000	2.924230e-03
3.655000	2.881870e-03
3.660000	2.840120e-03
3.665000	2.798980e-03
3.670000	2.758440e-03
3.675000	2.718480e-03
3.680000	2.679110e-03
3.685000	2.640320e-03
3.690000	2.602090e-03
3.695000	2.564420e-03
3.700000	2.527300e-03
3.705000	2.490700e-03
3.710000	2.454650e-03
3.715000	2.419130e-03
3.720000	2.384130e-03
3.725000	2.349650e-03
3.730000	2.315680e-03
3.735000	2.282210e-03
3.740000	2.249250e-03
3.745000	2.216770e-03
3.750000	2.184770e-03
3.755000	2.153300e-03
3.760000	2.122290e-03
3.765000	2.091730e-03
3.770000	2.061620e-03
3.775000	2.031960e-03
3.780000	2.002730e-03
3.785000	1.973930e-03
3.790000	1.945550e-03
3.795000	1.917600e-03
3.800000	1.890060e-03
3.805000	1.862870e-03
3.810000	1.836100e-03
3.815000	1.809740e-03
3.820000	1.783780e-03
3.825000	1.758230e-03
3.830000	1.733080e-03
3.835000	1.708320e-03
3.840000	1.683940e-03
3.845000	1.659940e-03
3.850000	1.636320e-03
3.855000	1.613310e-03
3.860000	1.590610e-03
3.865000	1.568210e-03
3.870000	1.546120e-03
3.875000	1.524340e-03
3.880000	1.502850e-03
3.885000	1.481650e-03
3.890000	1.460740e-03
3.895000	1.440120e-03
3.900000	1.419790e-03
3.905000	1.399670e-03
3.910000	1.379850e-03
3.915000	1.360310e-03
3.920000	1.341050e-03
3.925000	1.322070e-03
3.930000	1.303370e-03
3.935000	1.284930e-03
3.940000	1.266770e-03
3.945000	1.248870e-03
3.950000	1.231230e-03
3.955000	1.213880e-03
3.960000	1.196790e-03
3.965000	1.179930e-03
3.970000	1.163320e-03
3.975000	1.146950e-03
3.980000	1.130810e-03
3.985000	1.114910e-03
3.990000	1.099230e-03
3.995000	1.083790e-03
4.000000	1.068570e-03
4.005000	1.053590e-03
4.010000	1.038830e-03
4.015000	1.024280e-03
4.020000	1.009950e-03
4.025000	9.958130e-04
4.030000	9.818860e-04
4.035000	9.681610e-04
4.040000	9.546350e-04
4.045000	9.413070e-04
4.050000	9.281740e-04
4.055000	9.153900e-04
4.060000	9.027610e-04
4.065000	8.902840e-04
4.070000	8.779580e-04
4.075000	8.657800e-04
4.080000	8.537510e-04
4.085000	8.418660e-04
4.090000	8.301260e-04
4.095000	8.185290e-04
4.100000	8.070720e-04
4.105000	7.956520e-04
4.110000	7.843940e-04
4.115000	7.732950e-04
4.120000	7.623540e-04
4.125000	7.515690e-04
4.130000	7.409380e-04
4.135000	7.304600e-04
4.140000	7.201320e-04
4.145000	7.099540e-04
4.150000	6.999230e-04
4.155000	6.899340e-04
4.160000	6.801140e-04
4.165000	6.704600e-04
4.170000	6.609700e-04
4.175000	6.516420e-04
4.180000	6.424750e-04
4.185000	6.334660e-04
4.190000	6.246140e-04
4.195000	6.159170e-04
4.200000	6.073730e-04
4.205000	5.991480e-04
4.210000	5.910350e-04
4.215000	5.830310e-04
4.220000	5.751350e-04
4.225000	5.673470e-04
4.230000	5.596650e-04
4.235000	5.520870e-04
4.240000	5.446140e-04
4.245000	5.372430e-04
4.250000	5.299730e-04
4.255000	5.226770e-04
4.260000	5.155100e-04
4.265000	5.084700e-04
4.270000	5.015560e-04
4.275000	4.947660e-04
4.280000	4.880990e-04
4.285000	4.815540e-04
4.290000	4.751290e-04
4.295000	4.688240e-04
4.300000	4.626350e-04
4.305000	4.568170e-04
4.310000	4.510550e-04
4.315000	4.453490e-04
4.320000	4.397000e-04
4.325000	4.341050e-04
4.330000	4.285650e-04
4.335000	4.230800e-04
4.340000	4.176480e-04
4.345000	4.122690e-04
4.350000	4.069420e-04
4.355000	4.015680e-04
4.360000	3.962680e-04
4.365000	3.910420e-04
4.370000	3.858890e-04
4.375000	3.808080e-04
4.380000	3.757990e-04
4.385000	3.708600e-04
4.390000	3.659910e-04
4.395000	3.611920e-04
4.400000	3.564610e-04
4.405000	3.518160e-04
4.410000	3.472330e-04
4.415000	3.427140e-04
4.420000	3.382560e-04
4.425000	3.338590e-04
4.430000	3.295220e-04
4.435000	3.252460e-04
4.440000	3.210290e-04
4.445000	3.168710e-04
4.450000	3.127710e-04
4.455000	3.087350e-04
4.460000	3.047540e-04
4.465000	3.008280e-04
4.470000	2.969570e-04
4.475000	2.931400e-04
4.480000	2.893750e-04
4.485000	2.856640e-04
4.490000	2.820050e-04
4.495000	2.783970e-04
4.500000	2.748410e-04
4.505000	2.713480e-04
4.510000	2.679030e-04
4.515000	2.645040e-04
4.520000	2.611520e-04
4.525000	2.578460e-04
4.530000	2.545840e-04
4.535000	2.513680e-04
4.540000	2.481970e-04
4.545000	2.450690e-04
4.550000	2.419850e-04
4.555000	2.389630e-04
4.560000	2.359800e-04
4.565000	2.330350e-04
4.570000	2.301270e-04
4.575000	2.272570e-04
4.580000	2.244240e-04
4.585000	2.216280e-04
4.590000	2.188680e-04
4.595000	2.161440e-04
4.600000	2.134550e-04
4.605000	2.107910e-04
4.610000	2.081640e-04
4.615000	2.055750e-04
4.620000	2.030220e-04
4.625000	2.005060e-04
4.630000	1.980260e-04
4.635000	1.955810e-04
4.640000	1.931730e-04
4.645000	1.907990e-04
4.650000	1.884600e-04
4.655000	1.861720e-04
4.660000	1.839140e-04
4.665000	1.816860e-04
4.670000	1.794880e-04
4.675000	1.773190e-04
4.680000	1.751800e-04
4.685000	1.730700e-04
4.690000	1.709880e-04
4.695000	1.689350e-04
4.700000	1.669100e-04
4.705000	1.649200e-04
4.710000	1.629550e-04
4.715000	1.610170e-04
4.720000	1.591040e-04
4.725000	1.572170e-04
4.730000	1.553540e-04
4.735000	1.535170e-04
4.740000	1.517040e-04
4.745000	1.499160e-04
4.750000	1.481520e-04
4.755000	1.465490e-04
4.760000	1.449380e-04
4.765000	1.433200e-04
4.770000	1.416950e-04
4.775000	1.400630e-04
4.780000	1.384230e-04
4.785000	1.367760e-04
4.790000	1.351230e-04
4.795000	1.334620e-04
4.800000	1.317950e-04
4.805000	1.303650e-04
4.810000	1.288740e-04
4.815000	1.273200e-04
4.820000	1.257050e-04
4.825000	1.240300e-04
4.830000	1.222950e-04
4.835000	1.205000e-04
4.840000	1.186470e-04
4.845000	1.167360e-04
4.850000	1.147670e-04
4.855000	1.118620e-04
4.860000	1.091020e-04
4.865000	1.064850e-04
4.870000	1.040090e-04
4.875000	1.016730e-04
4.880000	9.947660e-05
4.885000	9.741750e-05
4.890000	9.549450e-05
4.895000	9.370650e-05
4.900000	9.205210e-05
4.905000	9.104950e-05
4.910000	9.005950e-05
4.915000	8.908200e-05
4.920000	8.811690e-05
4.925000	8.716420e-05
4.930000	8.622360e-05
4.935000	8.529520e-05
4.940000	8.437880e-05
4.945000	8.347420e-05
4.950000	8.258140e-05
4.955000	8.170260e-05
4.960000	8.083490e-05
4.965000	7.997810e-05
4.970000	7.913210e-05
4.975000	7.829700e-05
4.980000	7.747250e-05
4.985000	7.665860e-05
4.990000	7.585520e-05
4.995000	7.506220e-05
5.000000	7.427950e-05
5.005000	7.351150e-05
5.010000	7.275260e-05
5.015000	7.200280e-05
5.020000	7.126200e-05
5.025000	7.053020e-05
5.030000	6.980720e-05
5.035000	6.909300e-05
5.040000	6.838750e-05
5.045000	6.769070e-05
5.050000	6.700240e-05
5.055000	6.632260e-05
5.060000	6.565120e-05
5.065000	6.498820e-05
5.070000	6.433350e-05
5.075000	6.368710e-05
5.080000	6.304880e-05
5.085000	6.241860e-05
5.090000	6.179640e-05
5.095000	6.118220e-05
5.100000	6.057590e-05
5.105000	5.998200e-05
5.110000	5.939480e-05
5.115000	5.881430e-05
5.120000	5.824050e-05
5.125000	5.767320e-05
5.130000	5.711250e-05
5.135000	5.655830e-05
5.140000	5.601060e-05
5.145000	5.546920e-05
5.150000	5.493410e-05
5.155000	5.440500e-05
5.160000	5.388210e-05
5.165000	5.336560e-05
5.170000	5.285530e-05
5.175000	5.235120e-05
5.180000	5.185320e-05
5.185000	5.136130e-05
5.190000	5.087540e-05
5.195000	5.039560e-05
5.200000	4.992160e-05
5.205000	4.945580e-05
5.210000	4.899540e-05
5.215000	4.854030e-05
5.220000	4.809040e-05
5.225000	4.764580e-05
5.230000	4.720630e-05
5.235000	4.677200e-05
5.240000	4.634280e-05
5.245000	4.591860e-05
5.250000	4.549950e-05
5.255000	4.508710e-05
5.260000	4.467930e-05
5.265000	4.427600e-05
5.270000	4.387720e-05
5.275000	4.348280e-05
5.280000	4.309280e-05
5.285000	4.270720e-05
5.290000	4.232590e-05
5.295000	4.194900e-05
5.300000	4.157630e-05
5.305000	4.120800e-05
5.310000	4.084390e-05
5.315000	4.048390e-05
5.320000	4.012810e-05
5.325000	3.977630e-05
5.330000	3.942860e-05
5.335000	3.908500e-05
5.340000	3.874530e-05
5.345000	3.840970e-05
5.350000	3.807790e-05
5.355000	3.775120e-05
5.360000	3.742810e-05
5.365000	3.710860e-05
5.370000	3.679260e-05
5.375000	3.648030e-05
5.380000	3.617140e-05
5.385000	3.586610e-05
5.390000	3.556430e-05
5.395000	3.526590e-05
5.400000	3.497090e-05
5.405000	3.468080e-05
5.410000	3.439380e-05
5.415000	3.410980e-05
5.420000	3.382880e-05
5.425000	3.355070e-05
5.430000	3.327560e-05
5.435000	3.300350e-05
5.440000	3.273420e-05
5.445000	3.246780e-05
5.450000	3.220430e-05
5.455000	3.194410e-05
5.460000	3.168660e-05
5.465000	3.143180e-05
5.470000	3.117960e-05
5.475000	3.093020e-05
5.480000	3.068340e-05
5.485000	3.043920e-05
5.490000	3.019760e-05
5.495000	2.995870e-05
5.500000	2.972220e-05
5.505000	2.948890e-05
5.510000	2.925800e-05
5.515000	2.902950e-05
5.520000	2.880340e-05
5.525000	2.857960e-05
5.530000	2.835810e-05
5.535000	2.813900e-05
5.540000	2.792220e-05
5.545000	2.770770e-05
5.550000	2.749540e-05
5.555000	2.728590e-05
5.560000	2.707840e-05
5.565000	2.687310e-05
5.570000	2.667000e-05
5.575000	2.646890e-05
5.580000	2.626990e-05
5.585000	2.607300e-05
5.590000	2.587820e-05
5.595000	2.568540e-05
5.600000	2.549460e-05
5.605000	2.530740e-05
5.610000	2.512180e-05
5.615000	2.493790e-05
5.620000	2.475560e-05
5.625000	2.457500e-05
5.630000	2.439590e-05
5.635000	2.421850e-05
5.640000	2.404270e-05
5.645000	2.386840e-05
5.650000	2.369580e-05
5.655000	2.352360e-05
5.660000	2.335320e-05
5.665000	2.318460e-05
5.670000	2.301770e-05
5.675000	2.285270e-05
5.680000	2.268940e-05
5.685000	2.252790e-05
5.690000	2.236810e-05
5.695000	2.221000e-05
5.700000	2.205360e-05
5.705000	2.190040e-05
5.710000	2.174860e-05
5.715000	2.159810e-05
5.720000	2.144900e-05
5.725000	2.130120e-05
5.730000	2.115460e-05
5.735000	2.100940e-05
5.740000	2.086550e-05
5.745000	2.072280e-05
5.750000	2.058150e-05
5.755000	2.044160e-05
5.760000	2.030290e-05
5.765000	2.016540e-05
5.770000	2.002910e-05
5.775000	1.989400e-05
5.780000	1.976010e-05
5.785000	1.962730e-05
5.790000	1.949580e-05
5.795000	1.936540e-05
5.800000	1.923610e-05
5.805000	1.910750e-05
5.810000	1.898020e-05
5.815000	1.885410e-05
5.820000	1.872920e-05
5.825000	1.860550e-05
5.830000	1.848310e-05
5.835000	1.836190e-05
5.840000	1.824180e-05
5.845000	1.812300e-05
5.850000	1.800530e-05
5.855000	1.788960e-05
5.860000	1.777490e-05
5.865000	1.766110e-05
5.870000	1.754840e-05
5.875000	1.743660e-05
5.880000	1.732570e-05
5.885000	1.721590e-05
5.890000	1.710690e-05
5.895000	1.699900e-05
5.900000	1.689200e-05
5.905000	1.678590e-05
5.910000	1.668070e-05
5.915000	1.657650e-05
5.920000	1.647320e-05
5.925000	1.637080e-05
5.930000	1.626930e-05
5.935000	1.616870e-05
5.940000	1.606900e-05
5.945000	1.597020e-05
5.950000	1.587230e-05
5.955000	1.577270e-05
5.960000	1.567360e-05
5.965000	1.557490e-05
5.970000	1.547670e-05
5.975000	1.537890e-05
5.980000	1.528150e-05
5.985000	1.518450e-05
5.990000	1.508790e-05
5.995000	1.499180e-05
6.000000	1.489610e-05


==> anc/Fig5_SCS_c_T320.txt <==
# omega(GeV)	rho(GeV^-1)
-1.000000	7.272140e-06
-0.995000	7.414640e-06
-0.990000	7.558250e-06
-0.985000	7.702970e-06
-0.980000	7.848810e-06
-0.975000	7.995790e-06
-0.970000	8.143920e-06
-0.965000	8.293190e-06
-0.960000	8.443640e-06
-0.955000	8.595260e-06
-0.950000	8.748060e-06
-0.945000	8.917620e-06
-0.940000	9.091550e-06
-0.935000	9.269900e-06
-0.930000	9.452710e-06
-0.925000	9.640050e-06
-0.920000	9.831950e-06
-0.915000	1.002850e-05
-0.910000	1.022970e-05
-0.905000	1.043560e-05
-0.900000	1.064640e-05
-0.895000	1.085750e-05
-0.890000	1.107440e-05
-0.885000	1.129730e-05
-0.880000	1.152620e-05
-0.875000	1.176110e-05
-0.870000	1.200230e-05
-0.865000	1.224960e-05
-0.860000	1.250320e-05
-0.855000	1.276320e-05
-0.850000	1.302970e-05
-0.845000	1.330100e-05
-0.840000	1.357940e-05
-0.835000	1.386470e-05
-0.830000	1.415720e-05
-0.825000	1.445680e-05
-0.820000	1.476380e-05
-0.815000	1.507810e-05
-0.810000	1.539990e-05
-0.805000	1.572930e-05
-0.800000	1.606630e-05
-0.795000	1.640440e-05
-0.790000	1.675180e-05
-0.785000	1.710850e-05
-0.780000	1.747480e-05
-0.775000	1.785060e-05
-0.770000	1.823620e-05
-0.765000	1.863160e-05
-0.760000	1.903710e-05
-0.755000	1.945260e-05
-0.750000	1.987830e-05
-0.745000	2.032040e-05
-0.740000	2.077160e-05
-0.735000	2.123220e-05
-0.730000	2.170220e-05
-0.725000	2.218170e-05
-0.720000	2.267090e-05
-0.715000	2.316990e-05
-0.710000	2.367880e-05
-0.705000	2.419770e-05
-0.700000	2.472680e-05
-0.695000	2.527510e-05
-0.690000	2.583180e-05
-0.685000	2.639720e-05
-0.680000	2.697130e-05
-0.675000	2.755430e-05
-0.670000	2.814620e-05
-0.665000	2.874710e-05
-0.660000	2.935720e-05
-0.655000	2.997660e-05
-0.650000	3.060530e-05
-0.645000	3.124870e-05
-0.640000	3.190050e-05
-0.635000	3.256100e-05
-0.630000	3.323020e-05
-0.625000	3.390830e-05
-0.620000	3.459530e-05
-0.615000	3.529130e-05
-0.610000	3.599640e-05
-0.605000	3.671080e-05
-0.600000	3.743460e-05
-0.595000	3.818600e-05
-0.590000	3.894300e-05
-0.585000	3.970590e-05
-0.580000	4.047460e-05
-0.575000	4.124920e-05
-0.570000	4.202990e-05
-0.565000	4.281650e-05
-0.560000	4.360930e-05
-0.555000	4.440820e-05
-0.550000	4.521340e-05
-0.545000	4.647780e-05
-0.540000	4.765200e-05
-0.535000	4.873460e-05
-0.530000	4.972410e-05
-0.525000	5.061910e-05
-0.520000	5.141810e-05
-0.515000	5.211950e-05
-0.510000	5.272190e-05
-0.505000	5.322360e-05
-0.500000	5.362310e-05
-0.495000	5.280980e-05
-0.490000	5.212720e-05
-0.485000	5.157730e-05
-0.480000	5.116240e-05
-0.475000	5.088440e-05
-0.470000	5.074570e-05
-0.465000	5.074840e-05
-0.460000	5.089490e-05
-0.455000	5.118720e-05
-0.450000	5.162800e-05
-0.445000	5.277640e-05
-0.440000	5.395940e-05
-0.435000	5.517770e-05
-0.430000	5.643160e-05
-0.425000	5.772180e-05
-0.420000	5.904880e-05
-0.415000	6.041300e-05
-0.410000	6.181510e-05
-0.405000	6.325560e-05
-0.400000	6.473510e-05
-0.395000	6.623180e-05
-0.390000	6.777340e-05
-0.385000	6.936060e-05
-0.380000	7.099400e-05
-0.375000	7.267440e-05
-0.370000	7.440260e-05
-0.365000	7.617910e-05
-0.360000	7.800480e-05
-0.355000	7.988050e-05
-0.350000	8.180690e-05
-0.345000	8.373290e-05
-0.340000	8.572220e-05
-0.335000	8.777580e-05
-0.330000	8.989480e-05
-0.325000	9.208020e-05
-0.320000	9.433300e-05
-0.315000	9.665430e-05
-0.310000	9.904500e-05
-0.305000	1.015060e-04
-0.300000	1.040400e-04
-0.295000	1.082630e-04
-0.290000	1.122190e-04
-0.285000	1.159000e-04
-0.280000	1.193030e-04
-0.275000	1.224220e-04
-0.270000	1.252520e-04
-0.265000	1.277880e-04
-0.260000	1.300240e-04
-0.255000	1.319550e-04
-0.250000	1.335750e-04
-0.245000	1.302930e-04
-0.240000	1.276590e-04
-0.235000	1.256830e-04
-0.230000	1.243780e-04
-0.225000	1.237570e-04
-0.220000	1.238330e-04
-0.215000	1.246190e-04
-0.210000	1.261270e-04
-0.205000	1.283710e-04
-0.200000	1.313660e-04
-0.195000	1.387670e-04
-0.190000	1.461790e-04
-0.185000	1.536010e-04
-0.180000	1.610320e-04
-0.175000	1.684730e-04
-0.170000	1.759220e-04
-0.165000	1.833800e-04
-0.160000	1.908460e-04
-0.155000	1.983200e-04
-0.150000	2.058010e-04
-0.145000	2.132970e-04
-0.140000	2.207970e-04
-0.135000	2.283020e-04
-0.130000	2.358120e-04
-0.125000	2.433250e-04
-0.120000	2.508420e-04
-0.115000	2.583630e-04
-0.110000	2.658860e-04
-0.105000	2.734120e-04
-0.100000	2.809390e-04
-0.095000	2.888070e-04
-0.090000	2.966040e-04
-0.085000	3.043290e-04
-0.080000	3.119810e-04
-0.075000	3.195560e-04
-0.070000	3.270540e-04
-0.065000	3.344720e-04
-0.060000	3.418090e-04
-0.055000	3.490610e-04
-0.050000	3.562270e-04
-0.045000	3.606740e-04
-0.040000	3.655820e-04
-0.035000	3.709610e-04
-0.030000	3.768200e-04
-0.025000	3.831690e-04
-0.020000	3.900190e-04
-0.015000	3.973790e-04
-0.010000	4.052600e-04
-0.005000	4.136730e-04
0.000000	4.226300e-04
0.005000	4.336900e-04
0.010000	4.449920e-04
0.015000	4.565410e-04
0.020000	4.683410e-04
0.025000	4.803970e-04
0.030000	4.927150e-04
0.035000	5.052980e-04
0.040000	5.181520e-04
0.045000	5.312820e-04
0.050000	5.446940e-04
0.055000	5.574540e-04
0.060000	5.707030e-04
0.065000	5.844490e-04
0.070000	5.987030e-04
0.075000	6.134780e-04
0.080000	6.287820e-04
0.085000	6.446290e-04
0.090000	6.610280e-04
0.095000	6.779930e-04
0.100000	6.955360e-04
0.105000	7.138780e-04
0.110000	7.327790e-04
0.115000	7.522510e-04
0.120000	7.723070e-04
0.125000	7.929580e-04
0.130000	8.142180e-04
0.135000	8.361010e-04
0.140000	8.586180e-04
0.145000	8.817850e-04
0.150000	9.056150e-04
0.155000	9.280460e-04
0.160000	9.516010e-04
0.165000	9.763050e-04
0.170000	1.002190e-03
0.175000	1.029270e-03
0.180000	1.057590e-03
0.185000	1.087170e-03
0.190000	1.118050e-03
0.195000	1.150240e-03
0.200000	1.183790e-03
0.205000	1.221250e-03
0.210000	1.259610e-03
0.215000	1.298890e-03
0.220000	1.339110e-03
0.225000	1.380290e-03
0.230000	1.422460e-03
0.235000	1.465630e-03
0.240000	1.509830e-03
0.245000	1.555080e-03
0.250000	1.601400e-03
0.255000	1.646460e-03
0.260000	1.693130e-03
0.265000	1.741450e-03
0.270000	1.791470e-03
0.275000	1.843220e-03
0.280000	1.896760e-03
0.285000	1.952120e-03
0.290000	2.009360e-03
0.295000	2.068510e-03
0.300000	2.129640e-03
0.305000	2.193490e-03
0.310000	2.259270e-03
0.315000	2.327020e-03
0.320000	2.396800e-03
0.325000	2.468660e-03
0.330000	2.542660e-03
0.335000	2.618840e-03
0.340000	2.697270e-03
0.345000	2.778010e-03
0.350000	2.861110e-03
0.355000	2.942420e-03
0.360000	3.027080e-03
0.365000	3.115190e-03
0.370000	3.206830e-03
0.375000	3.302120e-03
0.380000	3.401160e-03
0.385000	3.504050e-03
0.390000	3.610910e-03
0.395000	3.721850e-03
0.400000	3.836980e-03
0.405000	3.954110e-03
0.410000	4.076170e-03
0.415000	4.203290e-03
0.420000	4.335650e-03
0.425000	4.473380e-03
0.430000	4.616650e-03
0.435000	4.765630e-03
0.440000	4.920480e-03
0.445000	5.081400e-03
0.450000	5.248570e-03
0.455000	5.421740e-03
0.460000	5.601630e-03
0.465000	5.788450e-03
0.470000	5.982400e-03
0.475000	6.183710e-03
0.480000	6.392630e-03
0.485000	6.609370e-03
0.490000	6.834210e-03
0.495000	7.067390e-03
0.500000	7.309180e-03
0.505000	7.553660e-03
0.510000	7.808570e-03
0.515000	8.074240e-03
0.520000	8.351030e-03
0.525000	8.639330e-03
0.530000	8.939520e-03
0.535000	9.251990e-03
0.540000	9.577170e-03
0.545000	9.915490e-03
0.550000	1.026740e-02
0.555000	1.063370e-02
0.560000	1.101440e-02
0.565000	1.141020e-02
0.570000	1.182140e-02
0.575000	1.224880e-02
0.580000	1.269280e-02
0.585000	1.315400e-02
0.590000	1.363300e-02
0.595000	1.413050e-02
0.600000	1.464700e-02
0.605000	1.517700e-02
0.610000	1.572870e-02
0.615000	1.630300e-02
0.620000	1.690070e-02
0.625000	1.752270e-02
0.630000	1.816990e-02
0.635000	1.884320e-02
0.640000	1.954360e-02
0.645000	2.027210e-02
0.650000	2.102980e-02
0.655000	2.181160e-02
0.660000	2.262620e-02
0.665000	2.347480e-02
0.670000	2.435860e-02
0.675000	2.527920e-02
0.680000	2.623780e-02
0.685000	2.723610e-02
0.690000	2.827550e-02
0.695000	2.935770e-02
0.700000	3.048430e-02
0.705000	3.165720e-02
0.710000	3.287830e-02
0.715000	3.414950e-02
0.720000	3.547280e-02
0.725000	3.685030e-02
0.730000	3.828400e-02
0.735000	3.977640e-02
0.740000	4.132970e-02
0.745000	4.294650e-02
0.750000	4.462930e-02
0.755000	4.638050e-02
0.760000	4.820340e-02
0.765000	5.010080e-02
0.770000	5.207580e-02
0.775000	5.413150e-02
0.780000	5.627130e-02
0.785000	5.849860e-02
0.790000	6.081700e-02
0.795000	6.323020e-02
0.800000	6.574220e-02
0.805000	6.835800e-02
0.810000	7.108090e-02
0.815000	7.391530e-02
0.820000	7.686570e-02
0.825000	7.993690e-02
0.830000	8.313380e-02
0.835000	8.646170e-02
0.840000	8.992570e-02
0.845000	9.353150e-02
0.850000	9.728500e-02
0.855000	1.012030e-01
0.860000	1.052790e-01
0.865000	1.095190e-01
0.870000	1.139310e-01
0.875000	1.185210e-01
0.880000	1.232950e-01
0.885000	1.282610e-01
0.890000	1.334250e-01
0.895000	1.387970e-01
0.900000	1.443820e-01
0.905000	1.502150e-01
0.910000	1.562740e-01
0.915000	1.625670e-01
0.920000	1.691010e-01
0.925000	1.758860e-01
0.930000	1.829290e-01
0.935000	1.902390e-01
0.940000	1.978240e-01
0.945000	2.056930e-01
0.950000	2.138560e-01
0.955000	2.223620e-01
0.960000	2.311720e-01
0.965000	2.402920e-01
0.970000	2.497310e-01
0.975000	2.594970e-01
0.980000	2.695950e-01
0.985000	2.800320e-01
0.990000	2.908150e-01
0.995000	3.019500e-01
1.000000	3.134410e-01
1.005000	3.253470e-01
1.010000	3.376070e-01
1.015000	3.502240e-01
1.020000	3.631980e-01
1.025000	3.765300e-01
1.030000	3.902190e-01
1.035000	4.042630e-01
1.040000	4.186580e-01
1.045000	4.333990e-01
1.050000	4.484800e-01
1.055000	4.639620e-01
1.060000	4.797510e-01
1.065000	4.958350e-01
1.070000	5.121980e-01
1.075000	5.288240e-01
1.080000	5.456960e-01
1.090000	5.800910e-01
1.095000	5.975680e-01
1.100000	6.151970e-01
1.105000	6.329700e-01
1.110000	6.508270e-01
1.115000	6.687370e-01
1.120000	6.866680e-01
1.125000	7.045860e-01
1.130000	7.224570e-01
1.135000	7.402460e-01
1.140000	7.579150e-01
1.145000	7.754280e-01
1.150000	7.927470e-01
1.155000	8.098990e-01
1.160000	8.267660e-01
1.165000	8.433110e-01
1.170000	8.594970e-01
1.175000	8.752900e-01
1.180000	8.906540e-01
1.185000	9.055590e-01
1.190000	9.199730e-01
1.195000	9.338670e-01
1.200000	9.472160e-01
1.205000	9.598370e-01
1.210000	9.718880e-01
1.215000	9.833560e-01
1.220000	9.942310e-01
1.225000	1.004500e+00
1.230000	1.014170e+00
1.235000	1.023230e+00
1.240000	1.031670e+00
1.245000	1.039510e+00
1.250000	1.046740e+00
1.255000	1.053310e+00
1.260000	1.059310e+00
1.265000	1.064740e+00
1.270000	1.069610e+00
1.275000	1.073930e+00
1.280000	1.077700e+00
1.285000	1.080950e+00
1.290000	1.083690e+00
1.295000	1.085930e+00
1.300000	1.087680e+00
1.305000	1.088850e+00
1.310000	1.089590e+00
1.315000	1.089920e+00
1.320000	1.089870e+00
1.325000	1.089450e+00
1.330000	1.088680e+00
1.335000	1.087570e+00
1.340000	1.086150e+00
1.345000	1.084440e+00
1.350000	1.082440e+00
1.355000	1.080100e+00
1.360000	1.077540e+00
1.365000	1.074770e+00
1.370000	1.071800e+00
1.375000	1.068660e+00
1.380000	1.065360e+00
1.385000	1.061900e+00
1.390000	1.058290e+00
1.395000	1.054560e+00
1.400000	1.050710e+00
1.405000	1.046720e+00
1.410000	1.042640e+00
1.415000	1.038480e+00
1.420000	1.034240e+00
1.425000	1.029940e+00
1.430000	1.025580e+00
1.435000	1.021160e+00
1.440000	1.016700e+00
1.445000	1.012200e+00
1.450000	1.007670e+00
1.455000	1.003090e+00
1.460000	9.984920e-01
1.465000	9.938840e-01
1.470000	9.892670e-01
1.475000	9.846450e-01
1.480000	9.800190e-01
1.485000	9.753940e-01
1.490000	9.707710e-01
1.495000	9.661540e-01
1.500000	9.615440e-01
1.505000	9.569630e-01
1.510000	9.523900e-01
1.515000	9.478280e-01
1.520000	9.432770e-01
1.525000	9.387390e-01
1.530000	9.342140e-01
1.535000	9.297040e-01
1.540000	9.252090e-01
1.545000	9.207300e-01
1.550000	9.162680e-01
1.555000	9.118680e-01
1.560000	9.074760e-01
1.565000	9.030930e-01
1.570000	8.987190e-01
1.575000	8.943540e-01
1.580000	8.899970e-01
1.585000	8.856490e-01
1.590000	8.813080e-01
1.595000	8.769760e-01
1.600000	8.726510e-01
1.605000	8.683710e-01
1.610000	8.640890e-01
1.615000	8.598070e-01
1.620000	8.555220e-01
1.625000	8.512360e-01
1.630000	8.469470e-01
1.635000	8.426560e-01
1.640000	8.383610e-01
1.645000	8.340620e-01
1.650000	8.297590e-01
1.655000	8.254910e-01
1.660000	8.212100e-01
1.665000	8.169130e-01
1.670000	8.126020e-01
1.675000	8.082750e-01
1.680000	8.039320e-01
1.685000	7.995730e-01
1.690000	7.951970e-01
1.695000	7.908050e-01
1.700000	7.863950e-01
1.705000	7.820110e-01
1.710000	7.775980e-01
1.715000	7.731580e-01
1.720000	7.686890e-01
1.725000	7.641910e-01
1.730000	7.596640e-01
1.735000	7.551080e-01
1.740000	7.505230e-01
1.745000	7.459090e-01
1.750000	7.412650e-01
1.755000	7.366110e-01
1.760000	7.319220e-01
1.765000	7.271980e-01
1.770000	7.224410e-01
1.775000	7.176490e-01
1.780000	7.128240e-01
1.785000	7.079650e-01
1.790000	7.030730e-01
1.795000	6.981480e-01
1.800000	6.931910e-01
1.805000	6.882250e-01
1.810000	6.832210e-01
1.815000	6.781820e-01
1.820000	6.731060e-01
1.825000	6.679960e-01
1.830000	6.628510e-01
1.835000	6.576730e-01
1.840000	6.524630e-01
1.845000	6.472210e-01
1.850000	6.419490e-01
1.855000	6.366660e-01
1.860000	6.313500e-01
1.865000	6.260020e-01
1.870000	6.206220e-01
1.875000	6.152120e-01
1.880000	6.097730e-01
1.885000	6.043070e-01
1.890000	5.988150e-01
1.895000	5.932980e-01
1.900000	5.877580e-01
1.905000	5.821920e-01
1.910000	5.766070e-01
1.915000	5.710030e-01
1.920000	5.653820e-01
1.925000	5.597460e-01
1.930000	5.540960e-01
1.935000	5.484350e-01
1.940000	5.427630e-01
1.945000	5.370820e-01
1.950000	5.313950e-01
1.955000	5.257070e-01
1.960000	5.200140e-01
1.965000	5.143170e-01
1.970000	5.086180e-01
1.975000	5.029190e-01
1.980000	4.972210e-01
1.985000	4.915270e-01
1.990000	4.858370e-01
1.995000	4.801540e-01
2.000000	4.744800e-01
2.005000	4.688150e-01
2.010000	4.631610e-01
2.015000	4.575200e-01
2.020000	4.518940e-01
2.025000	4.462840e-01
2.030000	4.406910e-01
2.035000	4.351180e-01
2.040000	4.295660e-01
2.045000	4.240350e-01
2.050000	4.185290e-01
2.055000	4.130360e-01
2.060000	4.075710e-01
2.065000	4.021370e-01
2.070000	3.967350e-01
2.075000	3.913660e-01
2.080000	3.860300e-01
2.085000	3.807300e-01
2.090000	3.754650e-01
2.095000	3.702380e-01
2.100000	3.650490e-01
2.105000	3.598930e-01
2.110000	3.547790e-01
2.115000	3.497060e-01
2.120000	3.446760e-01
2.125000	3.396900e-01
2.130000	3.347470e-01
2.135000	3.298490e-01
2.140000	3.249960e-01
2.145000	3.201890e-01
2.150000	3.154280e-01
2.155000	3.107120e-01
2.160000	3.060430e-01
2.165000	3.014220e-01
2.170000	2.968510e-01
2.175000	2.923280e-01
2.180000	2.878540e-01
2.185000	2.834300e-01
2.190000	2.790560e-01
2.195000	2.747310e-01
2.200000	2.704570e-01
2.205000	2.662220e-01
2.210000	2.620400e-01
2.215000	2.579100e-01
2.220000	2.538320e-01
2.225000	2.498070e-01
2.230000	2.458340e-01
2.235000	2.419130e-01
2.240000	2.380440e-01
2.245000	2.342270e-01
2.250000	2.304610e-01
2.255000	2.267420e-01
2.260000	2.230750e-01
2.265000	2.194600e-01
2.270000	2.158960e-01
2.275000	2.123820e-01
2.280000	2.089190e-01
2.285000	2.055050e-01
2.290000	2.021420e-01
2.295000	1.988270e-01
2.300000	1.955610e-01
2.305000	1.923390e-01
2.310000	1.891660e-01
2.315000	1.860420e-01
2.320000	1.829640e-01
2.325000	1.799340e-01
2.330000	1.769510e-01
2.335000	1.740130e-01
2.340000	1.711210e-01
2.345000	1.682740e-01
2.350000	1.654720e-01
2.355000	1.627080e-01
2.360000	1.599880e-01
2.365000	1.573130e-01
2.370000	1.546820e-01
2.375000	1.520930e-01
2.380000	1.495460e-01
2.385000	1.470420e-01
2.390000	1.445780e-01
2.395000	1.421550e-01
2.400000	1.397720e-01
2.405000	1.374260e-01
2.410000	1.351200e-01
2.415000	1.328520e-01
2.420000	1.306220e-01
2.425000	1.284300e-01
2.430000	1.262740e-01
2.435000	1.241550e-01
2.440000	1.220710e-01
2.445000	1.200230e-01
2.450000	1.180090e-01
2.455000	1.160270e-01
2.460000	1.140800e-01
2.465000	1.121660e-01
2.470000	1.102840e-01
2.475000	1.084340e-01
2.480000	1.066160e-01
2.485000	1.048290e-01
2.490000	1.030730e-01
2.495000	1.013470e-01
2.500000	9.964970e-02
2.505000	9.797630e-02
2.510000	9.633280e-02
2.515000	9.471860e-02
2.520000	9.313330e-02
2.525000	9.157630e-02
2.530000	9.004720e-02
2.535000	8.854530e-02
2.540000	8.707030e-02
2.545000	8.562160e-02
2.550000	8.419870e-02
2.555000	8.280440e-02
2.560000	8.143430e-02
2.565000	8.008790e-02
2.570000	7.876480e-02
2.575000	7.746460e-02
2.580000	7.618690e-02
2.585000	7.493120e-02
2.590000	7.369710e-02
2.595000	7.248420e-02
2.600000	7.129210e-02
2.605000	7.012160e-02
2.610000	6.897080e-02
2.615000	6.783940e-02
2.620000	6.672720e-02
2.625000	6.563370e-02
2.630000	6.455860e-02
2.635000	6.350170e-02
2.640000	6.246250e-02
2.645000	6.144070e-02
2.650000	6.043620e-02
2.655000	5.944200e-02
2.660000	5.846600e-02
2.665000	5.750770e-02
2.670000	5.656690e-02
2.675000	5.564310e-02
2.680000	5.473610e-02
2.685000	5.384560e-02
2.690000	5.297120e-02
2.695000	5.211260e-02
2.700000	5.126960e-02
2.705000	5.044690e-02
2.710000	4.963790e-02
2.715000	4.884250e-02
2.720000	4.806030e-02
2.725000	4.729110e-02
2.730000	4.653460e-02
2.735000	4.579070e-02
2.740000	4.505900e-02
2.745000	4.433940e-02
2.750000	4.363170e-02
2.755000	4.293260e-02
2.760000	4.224550e-02
2.765000	4.157040e-02
2.770000	4.090700e-02
2.775000	4.025500e-02
2.780000	3.961430e-02
2.785000	3.898460e-02
2.790000	3.836580e-02
2.795000	3.775770e-02
2.800000	3.716000e-02
2.805000	3.657300e-02
2.810000	3.599600e-02
2.815000	3.542880e-02
2.820000	3.487120e-02
2.825000	3.432310e-02
2.830000	3.378420e-02
2.835000	3.325440e-02
2.840000	3.273360e-02
2.845000	3.222150e-02
2.850000	3.171800e-02
2.855000	3.122290e-02
2.860000	3.073600e-02
2.865000	3.025740e-02
2.870000	2.978680e-02
2.875000	2.932420e-02
2.880000	2.886930e-02
2.885000	2.842190e-02
2.890000	2.798210e-02
2.895000	2.754960e-02
2.900000	2.712430e-02
2.905000	2.670630e-02
2.910000	2.629510e-02
2.915000	2.589080e-02
2.920000	2.549310e-02
2.925000	2.510200e-02
2.930000	2.471730e-02
2.935000	2.433890e-02
2.940000	2.396680e-02
2.945000	2.360070e-02
2.950000	2.324070e-02
2.955000	2.288640e-02
2.960000	2.253790e-02
2.965000	2.219510e-02
2.970000	2.185800e-02
2.975000	2.152640e-02
2.980000	2.120020e-02
2.985000	2.087940e-02
2.990000	2.056380e-02
2.995000	2.025330e-02
3.000000	1.994790e-02
3.005000	1.964810e-02
3.010000	1.935310e-02
3.015000	1.906270e-02
3.020000	1.877690e-02
3.025000	1.849560e-02
3.030000	1.821860e-02
3.035000	1.794600e-02
3.040000	1.767770e-02
3.045000	1.741350e-02
3.050000	1.715350e-02
3.055000	1.689680e-02
3.060000	1.664420e-02
3.065000	1.639570e-02
3.070000	1.615120e-02
3.075000	1.591070e-02
3.080000	1.567400e-02
3.085000	1.544110e-02
3.090000	1.521200e-02
3.095000	1.498660e-02
3.100000	1.476480e-02
3.105000	1.454720e-02
3.110000	1.433300e-02
3.115000	1.412200e-02
3.120000	1.391440e-02
3.125000	1.370990e-02
3.130000	1.350850e-02
3.135000	1.331030e-02
3.140000	1.311510e-02
3.145000	1.292290e-02
3.150000	1.273360e-02
3.155000	1.254610e-02
3.160000	1.236170e-02
3.165000	1.218030e-02
3.170000	1.200210e-02
3.175000	1.182670e-02
3.180000	1.165430e-02
3.185000	1.148480e-02
3.190000	1.131810e-02
3.195000	1.115420e-02
3.200000	1.099300e-02
3.205000	1.083620e-02
3.210000	1.068170e-02
3.215000	1.052940e-02
3.220000	1.037920e-02
3.225000	1.023120e-02
3.230000	1.008530e-02
3.235000	9.941550e-03
3.240000	9.799810e-03
3.245000	9.660080e-03
3.250000	9.522340e-03
3.255000	9.386060e-03
3.260000	9.251830e-03
3.265000	9.119600e-03
3.270000	8.989360e-03
3.275000	8.861060e-03
3.280000	8.734690e-03
3.285000	8.610210e-03
3.290000	8.487590e-03
3.295000	8.366810e-03
3.300000	8.247830e-03
3.305000	8.130360e-03
3.310000	8.014700e-03
3.315000	7.900840e-03
3.320000	7.788740e-03
3.325000	7.678370e-03
3.330000	7.569710e-03
3.335000	7.462730e-03
3.340000	7.357410e-03
3.345000	7.253730e-03
3.350000	7.151640e-03
3.355000	7.051700e-03
3.360000	6.953190e-03
3.365000	6.856080e-03
3.370000	6.760360e-03
3.375000	6.666000e-03
3.380000	6.572990e-03
3.385000	6.481310e-03
3.390000	6.390930e-03
3.395000	6.301850e-03
3.400000	6.214030e-03
3.405000	6.127330e-03
3.410000	6.041890e-03
3.415000	5.957700e-03
3.420000	5.874740e-03
3.425000	5.792990e-03
3.430000	5.712430e-03
3.435000	5.633050e-03
3.440000	5.554830e-03
3.445000	5.477760e-03
3.450000	5.401810e-03
3.455000	5.327000e-03
3.460000	5.253280e-03
3.465000	5.180630e-03
3.470000	5.109030e-03
3.475000	5.038480e-03
3.480000	4.968950e-03
3.485000	4.900440e-03
3.490000	4.832920e-03
3.495000	4.766390e-03
3.500000	4.700820e-03
3.505000	4.636290e-03
3.510000	4.572690e-03
3.515000	4.509990e-03
3.520000	4.448190e-03
3.525000	4.387290e-03
3.530000	4.327250e-03
3.535000	4.268080e-03
3.540000	4.209760e-03
3.545000	4.152280e-03
3.550000	4.095620e-03
3.555000	4.039820e-03
3.560000	3.984810e-03
3.565000	3.930590e-03
3.570000	3.877140e-03
3.575000	3.824460e-03
3.580000	3.772520e-03
3.585000	3.721330e-03
3.590000	3.670880e-03
3.595000	3.621150e-03
3.600000	3.572130e-03
3.605000	3.523870e-03
3.610000	3.476290e-03
3.615000	3.429390e-03
3.620000	3.383150e-03
3.625000	3.337560e-03
3.630000	3.292620e-03
3.635000	3.248310e-03
3.640000	3.204630e-03
3.645000	3.161570e-03
3.650000	3.119130e-03
3.655000	3.077320e-03
3.660000	3.036110e-03
3.665000	2.995470e-03
3.670000	2.955400e-03
3.675000	2.915900e-03
3.680000	2.876950e-03
3.685000	2.838550e-03
3.690000	2.800700e-03
3.695000	2.763380e-03
3.700000	2.726580e-03
3.705000	2.690360e-03
3.710000	2.654650e-03
3.715000	2.619420e-03
3.720000	2.584690e-03
3.725000	2.550440e-03
3.730000	2.516670e-03
3.735000	2.483370e-03
3.740000	2.450530e-03
3.745000	2.418160e-03
3.750000	2.386230e-03
3.755000	2.354770e-03
3.760000	2.323740e-03
3.765000	2.293150e-03
3.770000	2.262990e-03
3.775000	2.233240e-03
3.780000	2.203920e-03
3.785000	2.175010e-03
3.790000	2.146510e-03
3.795000	2.118400e-03
3.800000	2.090700e-03
3.805000	2.063470e-03
3.810000	2.036610e-03
3.815000	2.010110e-03
3.820000	1.983970e-03
3.825000	1.958190e-03
3.830000	1.932750e-03
3.835000	1.907670e-03
3.840000	1.882920e-03
3.845000	1.858510e-03
3.850000	1.834440e-03
3.855000	1.810700e-03
3.860000	1.787290e-03
3.865000	1.764200e-03
3.870000	1.741420e-03
3.875000	1.718960e-03
3.880000	1.696800e-03
3.885000	1.674940e-03
3.890000	1.653390e-03
3.895000	1.632130e-03
3.900000	1.611170e-03
3.905000	1.590570e-03
3.910000	1.570240e-03
3.915000	1.550180e-03
3.920000	1.530380e-03
3.925000	1.510840e-03
3.930000	1.491550e-03
3.935000	1.472520e-03
3.940000	1.453730e-03
3.945000	1.435200e-03
3.950000	1.416900e-03
3.955000	1.398750e-03
3.960000	1.380870e-03
3.965000	1.363240e-03
3.970000	1.345860e-03
3.975000	1.328740e-03
3.980000	1.311860e-03
3.985000	1.295230e-03
3.990000	1.278850e-03
3.995000	1.262700e-03
4.000000	1.246800e-03
4.005000	1.231260e-03
4.010000	1.215920e-03
4.015000	1.200780e-03
4.020000	1.185840e-03
4.025000	1.171090e-03
4.030000	1.156540e-03
4.035000	1.142170e-03
4.040000	1.128000e-03
4.045000	1.114000e-03
4.050000	1.100200e-03
4.055000	1.086580e-03
4.060000	1.073140e-03
4.065000	1.059870e-03
4.070000	1.046780e-03
4.075000	1.033860e-03
4.080000	1.021110e-03
4.085000	1.008530e-03
4.090000	9.961180e-04
4.095000	9.838690e-04
4.100000	9.717830e-04
4.105000	9.600790e-04
4.110000	9.484840e-04
4.115000	9.369960e-04
4.120000	9.256140e-04
4.125000	9.143380e-04
4.130000	9.031660e-04
4.135000	8.920980e-04
4.140000	8.811310e-04
4.145000	8.702660e-04
4.150000	8.595010e-04
4.155000	8.484430e-04
4.160000	8.375740e-04
4.165000	8.268910e-04
4.170000	8.163920e-04
4.175000	8.060760e-04
4.180000	7.959390e-04
4.185000	7.859810e-04
4.190000	7.761990e-04
4.195000	7.665920e-04
4.200000	7.571560e-04
4.205000	7.481200e-04
4.210000	7.391990e-04
4.215000	7.303940e-04
4.220000	7.217020e-04
4.225000	7.131230e-04
4.230000	7.046560e-04
4.235000	6.962990e-04
4.240000	6.880510e-04
4.245000	6.799110e-04
4.250000	6.718780e-04
4.255000	6.639950e-04
4.260000	6.562070e-04
4.265000	6.485130e-04
4.270000	6.409100e-04
4.275000	6.334000e-04
4.280000	6.259800e-04
4.285000	6.186500e-04
4.290000	6.114080e-04
4.295000	6.042540e-04
4.300000	5.971880e-04
4.305000	5.901610e-04
4.310000	5.832300e-04
4.315000	5.763940e-04
4.320000	5.696520e-04
4.325000	5.630020e-04
4.330000	5.564450e-04
4.335000	5.499800e-04
4.340000	5.436040e-04
4.345000	5.373180e-04
4.350000	5.311200e-04
4.355000	5.250530e-04
4.360000	5.190630e-04
4.365000	5.131490e-04
4.370000	5.073100e-04
4.375000	5.015450e-04
4.380000	4.958540e-04
4.385000	4.902360e-04
4.390000	4.846900e-04
4.395000	4.792150e-04
4.400000	4.738110e-04
4.405000	4.684910e-04
4.410000	4.632360e-04
4.415000	4.580480e-04
4.420000	4.529240e-04
4.425000	4.478650e-04
4.430000	4.428700e-04
4.435000	4.379370e-04
4.440000	4.330680e-04
4.445000	4.282600e-04
4.450000	4.235140e-04
4.455000	4.188370e-04
4.460000	4.142180e-04
4.465000	4.096570e-04
4.470000	4.051530e-04
4.475000	4.007060e-04
4.480000	3.963140e-04
4.485000	3.919780e-04
4.490000	3.876970e-04
4.495000	3.834700e-04
4.500000	3.792970e-04
4.505000	3.754790e-04
4.510000	3.716450e-04
4.515000	3.677950e-04
4.520000	3.639290e-04
4.525000	3.600470e-04
4.530000	3.561510e-04
4.535000	3.522390e-04
4.540000	3.483120e-04
4.545000	3.443710e-04
4.550000	3.404160e-04
4.555000	3.358840e-04
4.560000	3.314670e-04
4.565000	3.271630e-04
4.570000	3.229720e-04
4.575000	3.188920e-04
4.580000	3.149220e-04
4.585000	3.110620e-04
4.590000	3.073100e-04
4.595000	3.036640e-04
4.600000	3.001250e-04
4.605000	2.969960e-04
4.610000	2.939020e-04
4.615000	2.908410e-04
4.620000	2.878130e-04
4.625000	2.848190e-04
4.630000	2.818570e-04
4.635000	2.789290e-04
4.640000	2.760320e-04
4.645000	2.731680e-04
4.650000	2.703350e-04
4.655000	2.675070e-04
4.660000	2.647170e-04
4.665000	2.619630e-04
4.670000	2.592460e-04
4.675000	2.565650e-04
4.680000	2.539200e-04
4.685000	2.513100e-04
4.690000	2.487360e-04
4.695000	2.461960e-04
4.700000	2.436910e-04
4.705000	2.412400e-04
4.710000	2.388190e-04
4.715000	2.364270e-04
4.720000	2.340640e-04
4.725000	2.317290e-04
4.730000	2.294220e-04
4.735000	2.271430e-04
4.740000	2.248930e-04
4.745000	2.226690e-04
4.750000	2.204730e-04
4.755000	2.183150e-04
4.760000	2.161810e-04
4.765000	2.140710e-04
4.770000	2.119860e-04
4.775000	2.099240e-04
4.780000	2.078850e-04
4.785000	2.058700e-04
4.790000	2.038780e-04
4.795000	2.019090e-04
4.800000	1.999630e-04
4.805000	1.980420e-04
4.810000	1.961420e-04
4.815000	1.942640e-04
4.820000	1.924080e-04
4.825000	1.905730e-04
4.830000	1.887590e-04
4.835000	1.869660e-04
4.840000	1.851940e-04
4.845000	1.834430e-04
4.850000	1.817130e-04
4.855000	1.799340e-04
4.860000	1.781910e-04
4.865000	1.764830e-04
4.870000	1.748110e-04
4.875000	1.731740e-04
4.880000	1.715700e-04
4.885000	1.700020e-04
4.890000	1.684670e-04
4.895000	1.669650e-04
4.900000	1.654970e-04
4.905000	1.642130e-04
4.910000	1.629280e-04
4.915000	1.616400e-04
4.920000	1.603510e-04
4.925000	1.590610e-04
4.930000	1.577690e-04
4.935000	1.564750e-04
4.940000	1.551790e-04
4.945000	1.538830e-04
4.950000	1.525840e-04
4.955000	1.512040e-04
4.960000	1.498410e-04
4.965000	1.484940e-04
4.970000	1.471640e-04
4.975000	1.458510e-04
4.980000	1.445540e-04
4.985000	1.432730e-04
4.990000	1.420080e-04
4.995000	1.407590e-04
5.000000	1.395260e-04
5.005000	1.383380e-04
5.010000	1.371590e-04
5.015000	1.359890e-04
5.020000	1.348270e-04
5.025000	1.336740e-04
5.030000	1.325300e-04
5.035000	1.313940e-04
5.040000	1.302670e-04
5.045000	1.291480e-04
5.050000	1.280380e-04
5.055000	1.268830e-04
5.060000	1.257490e-04
5.065000	1.246340e-04
5.070000	1.235400e-04
5.075000	1.224650e-04
5.080000	1.214090e-04
5.085000	1.203730e-04
5.090000	1.193560e-04
5.095000	1.183580e-04
5.100000	1.173780e-04
5.105000	1.164860e-04
5.110000	1.155970e-04
5.115000	1.147100e-04
5.120000	1.138270e-04
5.125000	1.129470e-04
5.130000	1.120690e-04
5.135000	1.111950e-04
5.140000	1.103230e-04
5.145000	1.094540e-04
5.150000	1.085890e-04
5.155000	1.076980e-04
5.160000	1.068170e-04
5.165000	1.059450e-04
5.170000	1.050820e-04
5.175000	1.042270e-04
5.180000	1.033820e-04
5.185000	1.025450e-04
5.190000	1.017170e-04
5.195000	1.008980e-04
5.200000	1.000870e-04
5.205000	9.928610e-05
5.210000	9.849300e-05
5.215000	9.770820e-05
5.220000	9.693140e-05
5.225000	9.616270e-05
5.230000	9.540200e-05
5.235000	9.464920e-05
5.240000	9.390430e-05
5.245000	9.316720e-05
5.250000	9.243790e-05
5.255000	9.171820e-05
5.260000	9.100570e-05
5.265000	9.030040e-05
5.270000	8.960210e-05
5.275000	8.891090e-05
5.280000	8.822670e-05
5.285000	8.754950e-05
5.290000	8.687920e-05
5.295000	8.621570e-05
5.300000	8.555900e-05
5.305000	8.491070e-05
5.310000	8.426870e-05
5.315000	8.363300e-05
5.320000	8.300360e-05
5.325000	8.238030e-05
5.330000	8.176320e-05
5.335000	8.115220e-05
5.340000	8.054720e-05
5.345000	7.994830e-05
5.350000	7.935540e-05
5.355000	7.868670e-05
5.360000	7.804250e-05
5.365000	7.742260e-05
5.370000	7.682670e-05
5.375000	7.625460e-05
5.380000	7.570620e-05
5.385000	7.518120e-05
5.390000	7.467950e-05
5.395000	7.420100e-05
5.400000	7.374530e-05
5.405000	7.364520e-05
5.410000	7.349210e-05
5.415000	7.328640e-05
5.420000	7.302860e-05
5.425000	7.271900e-05
5.430000	7.235810e-05
5.435000	7.194630e-05
5.440000	7.148410e-05
5.445000	7.097170e-05
5.450000	7.040970e-05
5.455000	6.938410e-05
5.460000	6.840370e-05
5.465000	6.746810e-05
5.470000	6.657700e-05
5.475000	6.573000e-05
5.480000	6.492680e-05
5.485000	6.416710e-05
5.490000	6.345050e-05
5.495000	6.277670e-05
5.500000	6.214540e-05
5.505000	6.172380e-05
5.510000	6.130610e-05
5.515000	6.089200e-05
5.520000	6.048170e-05
5.525000	6.007510e-05
5.530000	5.967220e-05
5.535000	5.927290e-05
5.540000	5.887720e-05
5.545000	5.848510e-05
5.550000	5.809660e-05
5.555000	5.771240e-05
5.560000	5.733150e-05
5.565000	5.695400e-05
5.570000	5.657970e-05
5.575000	5.620880e-05
5.580000	5.584120e-05
5.585000	5.547680e-05
5.590000	5.511560e-05
5.595000	5.475760e-05
5.600000	5.440280e-05
5.605000	5.398820e-05
5.610000	5.359110e-05
5.615000	5.321120e-05
5.620000	5.284860e-05
5.625000	5.250290e-05
5.630000	5.217420e-05
5.635000	5.186230e-05
5.640000	5.156700e-05
5.645000	5.128830e-05
5.650000	5.102590e-05
5.655000	5.098950e-05
5.660000	5.092180e-05
5.665000	5.082290e-05
5.670000	5.069320e-05
5.675000	5.053280e-05
5.680000	5.034200e-05
5.685000	5.012090e-05
5.690000	4.987000e-05
5.695000	4.958930e-05
5.700000	4.927910e-05
5.705000	4.871110e-05
5.710000	4.816590e-05
5.715000	4.764320e-05
5.720000	4.714300e-05
5.725000	4.666500e-05
5.730000	4.620910e-05
5.735000	4.577510e-05
5.740000	4.536280e-05
5.745000	4.497220e-05
5.750000	4.460300e-05
5.755000	4.434030e-05
5.760000	4.407940e-05
5.765000	4.382030e-05
5.770000	4.356310e-05
5.775000	4.330760e-05
5.780000	4.305400e-05
5.785000	4.280210e-05
5.790000	4.255200e-05
5.795000	4.230370e-05
5.800000	4.205710e-05
5.805000	4.181070e-05
5.810000	4.156640e-05
5.815000	4.132420e-05
5.820000	4.108400e-05
5.825000	4.084590e-05
5.830000	4.060970e-05
5.835000	4.037560e-05
5.840000	4.014350e-05
5.845000	3.991340e-05
5.850000	3.968530e-05
5.855000	3.946160e-05
5.860000	3.923930e-05
5.865000	3.901840e-05
5.870000	3.879890e-05
5.875000	3.858070e-05
5.880000	3.836390e-05
5.885000	3.814840e-05
5.890000	3.793430e-05
5.895000	3.772150e-05
5.900000	3.751000e-05
5.905000	3.729780e-05
5.910000	3.708740e-05
5.915000	3.687870e-05
5.920000	3.667180e-05
5.925000	3.646660e-05
5.930000	3.626320e-05
5.935000	3.606140e-05
5.940000	3.586130e-05
5.945000	3.566300e-05
5.950000	3.546630e-05
5.955000	3.526660e-05
5.960000	3.506780e-05
5.965000	3.486980e-05
5.970000	3.467270e-05
5.975000	3.447640e-05
5.980000	3.428090e-05
5.985000	3.408620e-05
5.990000	3.389240e-05
5.995000	3.369940e-05
6.000000	3.350710e-05


==> anc/Fig5_SCS_c_T400.txt <==
# omega(GeV)	rho(GeV^-1)
-1.000000	1.158040e-05
-0.995000	1.182700e-05
-0.990000	1.207550e-05
-0.985000	1.232610e-05
-0.980000	1.257880e-05
-0.975000	1.283350e-05
-0.970000	1.309030e-05
-0.965000	1.334920e-05
-0.960000	1.361020e-05
-0.955000	1.387330e-05
-0.950000	1.413860e-05
-0.945000	1.442480e-05
-0.940000	1.471610e-05
-0.935000	1.501290e-05
-0.930000	1.531500e-05
-0.925000	1.562250e-05
-0.920000	1.593560e-05
-0.915000	1.625430e-05
-0.910000	1.657860e-05
-0.905000	1.690870e-05
-0.900000	1.724450e-05
-0.895000	1.758090e-05
-0.890000	1.792430e-05
-0.885000	1.827490e-05
-0.880000	1.863270e-05
-0.875000	1.899780e-05
-0.870000	1.937030e-05
-0.865000	1.975030e-05
-0.860000	2.013790e-05
-0.855000	2.053320e-05
-0.850000	2.093620e-05
-0.845000	2.134610e-05
-0.840000	2.176420e-05
-0.835000	2.219050e-05
-0.830000	2.262520e-05
-0.825000	2.306840e-05
-0.820000	2.352020e-05
-0.815000	2.398070e-05
-0.810000	2.445000e-05
-0.805000	2.492830e-05
-0.800000	2.541550e-05
-0.795000	2.589960e-05
-0.790000	2.639550e-05
-0.785000	2.690350e-05
-0.780000	2.742370e-05
-0.775000	2.795620e-05
-0.770000	2.850120e-05
-0.765000	2.905890e-05
-0.760000	2.962940e-05
-0.755000	3.021300e-05
-0.750000	3.080970e-05
-0.745000	3.143280e-05
-0.740000	3.206670e-05
-0.735000	3.271140e-05
-0.730000	3.336710e-05
-0.725000	3.403390e-05
-0.720000	3.471200e-05
-0.715000	3.540150e-05
-0.710000	3.610250e-05
-0.705000	3.681520e-05
-0.700000	3.753980e-05
-0.695000	3.828270e-05
-0.690000	3.903650e-05
-0.685000	3.980110e-05
-0.680000	4.057680e-05
-0.675000	4.136370e-05
-0.670000	4.216180e-05
-0.665000	4.297150e-05
-0.660000	4.379270e-05
-0.655000	4.462570e-05
-0.650000	4.547060e-05
-0.645000	4.668380e-05
-0.640000	4.783320e-05
-0.635000	4.891780e-05
-0.630000	4.993660e-05
-0.625000	5.088860e-05
-0.620000	5.177260e-05
-0.615000	5.258750e-05
-0.610000	5.333240e-05
-0.605000	5.400600e-05
-0.600000	5.460720e-05
-0.595000	5.430620e-05
-0.590000	5.410690e-05
-0.585000	5.401100e-05
-0.580000	5.402010e-05
-0.575000	5.413590e-05
-0.570000	5.436000e-05
-0.565000	5.469430e-05
-0.560000	5.514030e-05
-0.555000	5.570000e-05
-0.550000	5.637510e-05
-0.545000	5.756820e-05
-0.540000	5.879520e-05
-0.535000	6.005660e-05
-0.530000	6.135290e-05
-0.525000	6.268470e-05
-0.520000	6.405240e-05
-0.515000	6.545660e-05
-0.510000	6.689780e-05
-0.505000	6.837660e-05
-0.500000	6.989360e-05
-0.495000	7.142470e-05
-0.490000	7.300040e-05
-0.485000	7.462110e-05
-0.480000	7.628770e-05
-0.475000	7.800080e-05
-0.470000	7.976120e-05
-0.465000	8.156950e-05
-0.460000	8.342650e-05
-0.455000	8.533300e-05
-0.450000	8.728960e-05
-0.445000	8.925580e-05
-0.440000	9.128250e-05
-0.435000	9.337070e-05
-0.430000	9.552150e-05
-0.425000	9.773570e-05
-0.420000	1.000140e-04
-0.415000	1.023590e-04
-0.410000	1.047690e-04
-0.405000	1.072480e-04
-0.400000	1.097940e-04
-0.395000	1.123710e-04
-0.390000	1.150260e-04
-0.385000	1.177620e-04
-0.380000	1.205810e-04
-0.375000	1.234820e-04
-0.370000	1.264680e-04
-0.365000	1.295400e-04
-0.360000	1.327000e-04
-0.355000	1.359490e-04
-0.350000	1.392870e-04
-0.345000	1.426360e-04
-0.340000	1.460950e-04
-0.335000	1.496670e-04
-0.330000	1.533530e-04
-0.325000	1.571560e-04
-0.320000	1.610770e-04
-0.315000	1.651180e-04
-0.310000	1.692820e-04
-0.305000	1.735710e-04
-0.300000	1.779860e-04
-0.295000	1.825230e-04
-0.290000	1.871930e-04
-0.285000	1.919970e-04
-0.280000	1.969380e-04
-0.275000	2.020190e-04
-0.270000	2.072400e-04
-0.265000	2.126060e-04
-0.260000	2.181180e-04
-0.255000	2.237800e-04
-0.250000	2.295920e-04
-0.245000	2.355340e-04
-0.240000	2.416370e-04
-0.235000	2.479060e-04
-0.230000	2.543430e-04
-0.225000	2.609510e-04
-0.220000	2.677320e-04
-0.215000	2.746910e-04
-0.210000	2.818300e-04
-0.205000	2.891530e-04
-0.200000	2.966620e-04
-0.195000	3.053430e-04
-0.190000	3.140110e-04
-0.185000	3.226650e-04
-0.180000	3.313030e-04
-0.175000	3.399260e-04
-0.170000	3.485320e-04
-0.165000	3.571210e-04
-0.160000	3.656910e-04
-0.155000	3.742420e-04
-0.150000	3.827730e-04
-0.145000	3.892470e-04
-0.140000	3.961260e-04
-0.135000	4.034170e-04
-0.130000	4.111290e-04
-0.125000	4.192700e-04
-0.120000	4.278490e-04
-0.115000	4.368750e-04
-0.110000	4.463570e-04
-0.105000	4.563040e-04
-0.100000	4.667250e-04
-0.095000	4.783380e-04
-0.090000	4.902970e-04
-0.085000	5.026100e-04
-0.080000	5.152840e-04
-0.075000	5.283250e-04
-0.070000	5.417410e-04
-0.065000	5.555390e-04
-0.060000	5.697270e-04
-0.055000	5.843120e-04
-0.050000	5.993020e-04
-0.045000	6.146970e-04
-0.040000	6.305140e-04
-0.035000	6.467640e-04
-0.030000	6.634550e-04
-0.025000	6.805950e-04
-0.020000	6.981940e-04
-0.015000	7.162620e-04
-0.010000	7.348070e-04
-0.005000	7.538400e-04
0.000000	7.733700e-04
0.005000	7.927430e-04
0.010000	8.127730e-04
0.015000	8.334740e-04
0.020000	8.548590e-04
0.025000	8.769430e-04
0.030000	8.997430e-04
0.035000	9.232720e-04
0.040000	9.475490e-04
0.045000	9.725880e-04
0.050000	9.984060e-04
0.055000	1.024780e-03
0.060000	1.052030e-03
0.065000	1.080150e-03
0.070000	1.109180e-03
0.075000	1.139130e-03
0.080000	1.170030e-03
0.085000	1.201880e-03
0.090000	1.234730e-03
0.095000	1.268590e-03
0.100000	1.303470e-03
0.105000	1.339290e-03
0.110000	1.376210e-03
0.115000	1.414260e-03
0.120000	1.453460e-03
0.125000	1.493860e-03
0.130000	1.535460e-03
0.135000	1.578300e-03
0.140000	1.622410e-03
0.145000	1.667820e-03
0.150000	1.714560e-03
0.155000	1.761890e-03
0.160000	1.810780e-03
0.165000	1.861250e-03
0.170000	1.913350e-03
0.175000	1.967120e-03
0.180000	2.022600e-03
0.185000	2.079830e-03
0.190000	2.138850e-03
0.195000	2.199710e-03
0.200000	2.262450e-03
0.205000	2.328340e-03
0.210000	2.395950e-03
0.215000	2.465330e-03
0.220000	2.536520e-03
0.225000	2.609570e-03
0.230000	2.684520e-03
0.235000	2.761420e-03
0.240000	2.840320e-03
0.245000	2.921280e-03
0.250000	3.004340e-03
0.255000	3.082750e-03
0.260000	3.164770e-03
0.265000	3.250500e-03
0.270000	3.340030e-03
0.275000	3.433480e-03
0.280000	3.530950e-03
0.285000	3.632560e-03
0.290000	3.738430e-03
0.295000	3.848670e-03
0.300000	3.963420e-03
0.305000	4.087130e-03
0.310000	4.214720e-03
0.315000	4.346320e-03
0.320000	4.482030e-03
0.325000	4.621960e-03
0.330000	4.766240e-03
0.335000	4.914980e-03
0.340000	5.068320e-03
0.345000	5.226380e-03
0.350000	5.389310e-03
0.355000	5.551030e-03
0.360000	5.719150e-03
0.365000	5.893840e-03
0.370000	6.075330e-03
0.375000	6.263800e-03
0.380000	6.459480e-03
0.385000	6.662590e-03
0.390000	6.873360e-03
0.395000	7.092030e-03
0.400000	7.318860e-03
0.405000	7.555380e-03
0.410000	7.800310e-03
0.415000	8.053930e-03
0.420000	8.316500e-03
0.425000	8.588300e-03
0.430000	8.869640e-03
0.435000	9.160810e-03
0.440000	9.462130e-03
0.445000	9.773920e-03
0.450000	1.009650e-02
0.455000	1.042170e-02
0.460000	1.076020e-02
0.465000	1.111230e-02
0.470000	1.147850e-02
0.475000	1.185940e-02
0.480000	1.225540e-02
0.485000	1.266710e-02
0.490000	1.309500e-02
0.495000	1.353960e-02
0.500000	1.400160e-02
0.505000	1.448490e-02
0.510000	1.498620e-02
0.515000	1.550610e-02
0.520000	1.604520e-02
0.525000	1.660420e-02
0.530000	1.718370e-02
0.535000	1.778460e-02
0.540000	1.840750e-02
0.545000	1.905330e-02
0.550000	1.972270e-02
0.555000	2.041160e-02
0.560000	2.112680e-02
0.565000	2.186930e-02
0.570000	2.264020e-02
0.575000	2.344040e-02
0.580000	2.427110e-02
0.585000	2.513340e-02
0.590000	2.602850e-02
0.595000	2.695760e-02
0.600000	2.792210e-02
0.605000	2.892090e-02
0.610000	2.995840e-02
0.615000	3.103590e-02
0.620000	3.215490e-02
0.625000	3.331700e-02
0.630000	3.452400e-02
0.635000	3.577740e-02
0.640000	3.707910e-02
0.645000	3.843110e-02
0.650000	3.983510e-02
0.655000	4.129710e-02
0.660000	4.281480e-02
0.665000	4.439020e-02
0.670000	4.602560e-02
0.675000	4.772350e-02
0.680000	4.948620e-02
0.685000	5.131630e-02
0.690000	5.321650e-02
0.695000	5.518970e-02
0.700000	5.723860e-02
0.705000	5.936090e-02
0.710000	6.156650e-02
0.715000	6.385860e-02
0.720000	6.624080e-02
0.725000	6.871660e-02
0.730000	7.128980e-02
0.735000	7.396450e-02
0.740000	7.674450e-02
0.745000	7.963440e-02
0.750000	8.263840e-02
0.755000	8.578030e-02
0.760000	8.904250e-02
0.765000	9.242980e-02
0.770000	9.594710e-02
0.775000	9.959960e-02
0.780000	1.033930e-01
0.785000	1.073320e-01
0.790000	1.114220e-01
0.795000	1.156710e-01
0.800000	1.200840e-01
0.805000	1.246820e-01
0.810000	1.294550e-01
0.815000	1.344090e-01
0.820000	1.395510e-01
0.825000	1.448880e-01
0.830000	1.504280e-01
0.835000	1.561780e-01
0.840000	1.621460e-01
0.845000	1.683400e-01
0.850000	1.747680e-01
0.855000	1.814530e-01
0.860000	1.883870e-01
0.865000	1.955800e-01
0.870000	2.030390e-01
0.875000	2.107750e-01
0.880000	2.187970e-01
0.885000	2.271140e-01
0.890000	2.357360e-01
0.895000	2.446730e-01
0.900000	2.539340e-01
0.905000	2.635740e-01
0.910000	2.735500e-01
0.915000	2.838730e-01
0.920000	2.945500e-01
0.925000	3.055920e-01
0.930000	3.170060e-01
0.935000	3.288000e-01
0.940000	3.409840e-01
0.945000	3.535650e-01
0.950000	3.665500e-01
0.955000	3.799880e-01
0.960000	3.938340e-01
0.965000	4.080930e-01
0.970000	4.227670e-01
0.975000	4.378590e-01
0.980000	4.533720e-01
0.985000	4.693050e-01
0.990000	4.856590e-01
0.995000	5.024290e-01
1.000000	5.196120e-01
1.005000	5.372740e-01
1.010000	5.553190e-01
1.015000	5.737400e-01
1.020000	5.925230e-01
1.025000	6.116550e-01
1.030000	6.311180e-01
1.035000	6.508950e-01
1.040000	6.709640e-01
1.045000	6.913020e-01
1.050000	7.118820e-01
1.055000	7.326050e-01
1.060000	7.535180e-01
1.065000	7.745910e-01
1.070000	7.957910e-01
1.075000	8.170840e-01
1.080000	8.384320e-01
1.090000	8.811410e-01
1.095000	9.024180e-01
1.100000	9.235860e-01
1.105000	9.446760e-01
1.110000	9.655550e-01
1.115000	9.861730e-01
1.120000	1.006480e+00
1.125000	1.026430e+00
1.130000	1.045960e+00
1.135000	1.065040e+00
1.140000	1.083600e+00
1.145000	1.101610e+00
1.150000	1.119020e+00
1.155000	1.135680e+00
1.160000	1.151670e+00
1.165000	1.166940e+00
1.170000	1.181470e+00
1.175000	1.195230e+00
1.180000	1.208200e+00
1.185000	1.220370e+00
1.190000	1.231720e+00
1.195000	1.242240e+00
1.200000	1.251930e+00
1.205000	1.260630e+00
1.210000	1.268530e+00
1.215000	1.275630e+00
1.220000	1.281930e+00
1.225000	1.287440e+00
1.230000	1.292170e+00
1.235000	1.296120e+00
1.240000	1.299320e+00
1.245000	1.301780e+00
1.250000	1.303510e+00
1.255000	1.304480e+00
1.260000	1.304780e+00
1.265000	1.304440e+00
1.270000	1.303460e+00
1.275000	1.301890e+00
1.280000	1.299750e+00
1.285000	1.297050e+00
1.290000	1.293830e+00
1.295000	1.290120e+00
1.300000	1.285930e+00
1.305000	1.281230e+00
1.310000	1.276140e+00
1.315000	1.270670e+00
1.320000	1.264850e+00
1.325000	1.258700e+00
1.330000	1.252250e+00
1.335000	1.245510e+00
1.340000	1.238500e+00
1.345000	1.231250e+00
1.350000	1.223770e+00
1.355000	1.216080e+00
1.360000	1.208190e+00
1.365000	1.200150e+00
1.370000	1.191950e+00
1.375000	1.183610e+00
1.380000	1.175160e+00
1.385000	1.166590e+00
1.390000	1.157930e+00
1.395000	1.149180e+00
1.400000	1.140370e+00
1.405000	1.131520e+00
1.410000	1.122620e+00
1.415000	1.113670e+00
1.420000	1.104680e+00
1.425000	1.095660e+00
1.430000	1.086610e+00
1.435000	1.077550e+00
1.440000	1.068470e+00
1.445000	1.059390e+00
1.450000	1.050310e+00
1.455000	1.041250e+00
1.460000	1.032200e+00
1.465000	1.023160e+00
1.470000	1.014140e+00
1.475000	1.005130e+00
1.480000	9.961380e-01
1.485000	9.871750e-01
1.490000	9.782400e-01
1.495000	9.693360e-01
1.500000	9.604670e-01
1.505000	9.516700e-01
1.510000	9.429060e-01
1.515000	9.341770e-01
1.520000	9.254830e-01
1.525000	9.168270e-01
1.530000	9.082100e-01
1.535000	8.996310e-01
1.540000	8.910940e-01
1.545000	8.825980e-01
1.550000	8.741440e-01
1.555000	8.658130e-01
1.560000	8.575040e-01
1.565000	8.492210e-01
1.570000	8.409650e-01
1.575000	8.327370e-01
1.580000	8.245390e-01
1.585000	8.163710e-01
1.590000	8.082350e-01
1.595000	8.001330e-01
1.600000	7.920650e-01
1.605000	7.840060e-01
1.610000	7.759890e-01
1.615000	7.680160e-01
1.620000	7.600870e-01
1.625000	7.522030e-01
1.630000	7.443640e-01
1.635000	7.365710e-01
1.640000	7.288240e-01
1.645000	7.211240e-01
1.650000	7.134720e-01
1.655000	7.059310e-01
1.660000	6.984240e-01
1.665000	6.909500e-01
1.670000	6.835110e-01
1.675000	6.761070e-01
1.680000	6.687380e-01
1.685000	6.614050e-01
1.690000	6.541080e-01
1.695000	6.468480e-01
1.700000	6.396250e-01
1.705000	6.324530e-01
1.710000	6.253150e-01
1.715000	6.182100e-01
1.720000	6.111410e-01
1.725000	6.041090e-01
1.730000	5.971140e-01
1.735000	5.901580e-01
1.740000	5.832410e-01
1.745000	5.763640e-01
1.750000	5.695290e-01
1.755000	5.627170e-01
1.760000	5.559530e-01
1.765000	5.492370e-01
1.770000	5.425690e-01
1.775000	5.359510e-01
1.780000	5.293820e-01
1.785000	5.228640e-01
1.790000	5.163950e-01
1.795000	5.099770e-01
1.800000	5.036100e-01
1.805000	4.973120e-01
1.810000	4.910600e-01
1.815000	4.848550e-01
1.820000	4.786990e-01
1.825000	4.725900e-01
1.830000	4.665300e-01
1.835000	4.605190e-01
1.840000	4.545570e-01
1.845000	4.486450e-01
1.850000	4.427820e-01
1.855000	4.369670e-01
1.860000	4.312020e-01
1.865000	4.254880e-01
1.870000	4.198260e-01
1.875000	4.142150e-01
1.880000	4.086560e-01
1.885000	4.031490e-01
1.890000	3.976940e-01
1.895000	3.922910e-01
1.900000	3.869400e-01
1.905000	3.816490e-01
1.910000	3.764090e-01
1.915000	3.712180e-01
1.920000	3.660780e-01
1.925000	3.609880e-01
1.930000	3.559490e-01
1.935000	3.509610e-01
1.940000	3.460230e-01
1.945000	3.411360e-01
1.950000	3.363000e-01
1.955000	3.314970e-01
1.960000	3.267490e-01
1.965000	3.220560e-01
1.970000	3.174170e-01
1.975000	3.128330e-01
1.980000	3.083030e-01
1.985000	3.038270e-01
1.990000	2.994050e-01
1.995000	2.950360e-01
2.000000	2.907210e-01
2.005000	2.864640e-01
2.010000	2.822590e-01
2.015000	2.781040e-01
2.020000	2.739990e-01
2.025000	2.699450e-01
2.030000	2.659410e-01
2.035000	2.619860e-01
2.040000	2.580810e-01
2.045000	2.542250e-01
2.050000	2.504170e-01
2.055000	2.466500e-01
2.060000	2.429330e-01
2.065000	2.392650e-01
2.070000	2.356460e-01
2.075000	2.320760e-01
2.080000	2.285530e-01
2.085000	2.250780e-01
2.090000	2.216490e-01
2.095000	2.182680e-01
2.100000	2.149320e-01
2.105000	2.116390e-01
2.110000	2.083910e-01
2.115000	2.051890e-01
2.120000	2.020330e-01
2.125000	1.989210e-01
2.130000	1.958530e-01
2.135000	1.928290e-01
2.140000	1.898490e-01
2.145000	1.869110e-01
2.150000	1.840150e-01
2.155000	1.811580e-01
2.160000	1.783430e-01
2.165000	1.755700e-01
2.170000	1.728370e-01
2.175000	1.701450e-01
2.180000	1.674930e-01
2.185000	1.648810e-01
2.190000	1.623070e-01
2.195000	1.597720e-01
2.200000	1.572750e-01
2.205000	1.548130e-01
2.210000	1.523880e-01
2.215000	1.500010e-01
2.220000	1.476500e-01
2.225000	1.453340e-01
2.230000	1.430540e-01
2.235000	1.408080e-01
2.240000	1.385970e-01
2.245000	1.364200e-01
2.250000	1.342760e-01
2.255000	1.321610e-01
2.260000	1.300790e-01
2.265000	1.280300e-01
2.270000	1.260130e-01
2.275000	1.240270e-01
2.280000	1.220730e-01
2.285000	1.201490e-01
2.290000	1.182560e-01
2.295000	1.163920e-01
2.300000	1.145580e-01
2.305000	1.127500e-01
2.310000	1.109710e-01
2.315000	1.092200e-01
2.320000	1.074980e-01
2.325000	1.058040e-01
2.330000	1.041370e-01
2.335000	1.024960e-01
2.340000	1.008820e-01
2.345000	9.929430e-02
2.350000	9.773180e-02
2.355000	9.619300e-02
2.360000	9.467930e-02
2.365000	9.319010e-02
2.370000	9.172510e-02
2.375000	9.028380e-02
2.380000	8.886600e-02
2.385000	8.747110e-02
2.390000	8.609880e-02
2.395000	8.474870e-02
2.400000	8.342040e-02
2.405000	8.211080e-02
2.410000	8.082290e-02
2.415000	7.955650e-02
2.420000	7.831110e-02
2.425000	7.708630e-02
2.430000	7.588180e-02
2.435000	7.469730e-02
2.440000	7.353230e-02
2.445000	7.238660e-02
2.450000	7.125980e-02
2.455000	7.015270e-02
2.460000	6.906360e-02
2.465000	6.799210e-02
2.470000	6.693800e-02
2.475000	6.590090e-02
2.480000	6.488060e-02
2.485000	6.387670e-02
2.490000	6.288900e-02
2.495000	6.191720e-02
2.500000	6.096100e-02
2.505000	6.001910e-02
2.510000	5.909240e-02
2.515000	5.818090e-02
2.520000	5.728410e-02
2.525000	5.640180e-02
2.530000	5.553380e-02
2.535000	5.467980e-02
2.540000	5.383950e-02
2.545000	5.301290e-02
2.550000	5.219950e-02
2.555000	5.139810e-02
2.560000	5.060980e-02
2.565000	4.983440e-02
2.570000	4.907170e-02
2.575000	4.832140e-02
2.580000	4.758330e-02
2.585000	4.685720e-02
2.590000	4.614290e-02
2.595000	4.544020e-02
2.600000	4.474880e-02
2.605000	4.406880e-02
2.610000	4.339980e-02
2.615000	4.274150e-02
2.620000	4.209370e-02
2.625000	4.145630e-02
2.630000	4.082900e-02
2.635000	4.021170e-02
2.640000	3.960430e-02
2.645000	3.900650e-02
2.650000	3.841820e-02
2.655000	3.783760e-02
2.660000	3.726650e-02
2.665000	3.670490e-02
2.670000	3.615240e-02
2.675000	3.560900e-02
2.680000	3.507450e-02
2.685000	3.454880e-02
2.690000	3.403160e-02
2.695000	3.352290e-02
2.700000	3.302240e-02
2.705000	3.253110e-02
2.710000	3.204750e-02
2.715000	3.157160e-02
2.720000	3.110320e-02
2.725000	3.064210e-02
2.730000	3.018830e-02
2.735000	2.974160e-02
2.740000	2.930190e-02
2.745000	2.886910e-02
2.750000	2.844300e-02
2.755000	2.802320e-02
2.760000	2.760990e-02
2.765000	2.720320e-02
2.770000	2.680290e-02
2.775000	2.640890e-02
2.780000	2.602110e-02
2.785000	2.563940e-02
2.790000	2.526370e-02
2.795000	2.489390e-02
2.800000	2.452980e-02
2.805000	2.417160e-02
2.810000	2.381900e-02
2.815000	2.347180e-02
2.820000	2.313010e-02
2.825000	2.279360e-02
2.830000	2.246230e-02
2.835000	2.213610e-02
2.840000	2.181500e-02
2.845000	2.149880e-02
2.850000	2.118750e-02
2.855000	2.088040e-02
2.860000	2.057820e-02
2.865000	2.028070e-02
2.870000	1.998790e-02
2.875000	1.969960e-02
2.880000	1.941590e-02
2.885000	1.913650e-02
2.890000	1.886160e-02
2.895000	1.859090e-02
2.900000	1.832440e-02
2.905000	1.806220e-02
2.910000	1.780400e-02
2.915000	1.754980e-02
2.920000	1.729960e-02
2.925000	1.705320e-02
2.930000	1.681060e-02
2.935000	1.657170e-02
2.940000	1.633650e-02
2.945000	1.610490e-02
2.950000	1.587680e-02
2.955000	1.565230e-02
2.960000	1.543120e-02
2.965000	1.521350e-02
2.970000	1.499900e-02
2.975000	1.478790e-02
2.980000	1.457990e-02
2.985000	1.437510e-02
2.990000	1.417340e-02
2.995000	1.397470e-02
3.000000	1.377900e-02
3.005000	1.358630e-02
3.010000	1.339650e-02
3.015000	1.320960e-02
3.020000	1.302540e-02
3.025000	1.284410e-02
3.030000	1.266550e-02
3.035000	1.248950e-02
3.040000	1.231620e-02
3.045000	1.214550e-02
3.050000	1.197740e-02
3.055000	1.181240e-02
3.060000	1.164960e-02
3.065000	1.148920e-02
3.070000	1.133110e-02
3.075000	1.117530e-02
3.080000	1.102160e-02
3.085000	1.087010e-02
3.090000	1.072080e-02
3.095000	1.057360e-02
3.100000	1.042850e-02
3.105000	1.028420e-02
3.110000	1.014230e-02
3.115000	1.000260e-02
3.120000	9.865130e-03
3.125000	9.729860e-03
3.130000	9.596740e-03
3.135000	9.465750e-03
3.140000	9.336850e-03
3.145000	9.210000e-03
3.150000	9.085190e-03
3.155000	8.963560e-03
3.160000	8.843620e-03
3.165000	8.725340e-03
3.170000	8.608700e-03
3.175000	8.493660e-03
3.180000	8.380210e-03
3.185000	8.268330e-03
3.190000	8.157980e-03
3.195000	8.049150e-03
3.200000	7.941820e-03
3.205000	7.835560e-03
3.210000	7.730840e-03
3.215000	7.627650e-03
3.220000	7.525950e-03
3.225000	7.425730e-03
3.230000	7.326970e-03
3.235000	7.229650e-03
3.240000	7.133740e-03
3.245000	7.039220e-03
3.250000	6.946080e-03
3.255000	6.854400e-03
3.260000	6.764030e-03
3.265000	6.674950e-03
3.270000	6.587140e-03
3.275000	6.500590e-03
3.280000	6.415280e-03
3.285000	6.331180e-03
3.290000	6.248280e-03
3.295000	6.166570e-03
3.300000	6.086020e-03
3.305000	6.006680e-03
3.310000	5.928450e-03
3.315000	5.851340e-03
3.320000	5.775310e-03
3.325000	5.700370e-03
3.330000	5.626480e-03
3.335000	5.553640e-03
3.340000	5.481830e-03
3.345000	5.411040e-03
3.350000	5.341260e-03
3.355000	5.272550e-03
3.360000	5.204790e-03
3.365000	5.137980e-03
3.370000	5.072100e-03
3.375000	5.007140e-03
3.380000	4.943080e-03
3.385000	4.879910e-03
3.390000	4.817620e-03
3.395000	4.756210e-03
3.400000	4.695640e-03
3.405000	4.635970e-03
3.410000	4.577120e-03
3.415000	4.519080e-03
3.420000	4.461840e-03
3.425000	4.405390e-03
3.430000	4.349720e-03
3.435000	4.294820e-03
3.440000	4.240680e-03
3.445000	4.187290e-03
3.450000	4.134640e-03
3.455000	4.082760e-03
3.460000	4.031600e-03
3.465000	3.981130e-03
3.470000	3.931350e-03
3.475000	3.882260e-03
3.480000	3.833830e-03
3.485000	3.786070e-03
3.490000	3.738960e-03
3.495000	3.692500e-03
3.500000	3.646670e-03
3.505000	3.601490e-03
3.510000	3.556930e-03
3.515000	3.512970e-03
3.520000	3.469620e-03
3.525000	3.426860e-03
3.530000	3.384680e-03
3.535000	3.343080e-03
3.540000	3.302050e-03
3.545000	3.261590e-03
3.550000	3.221680e-03
3.555000	3.182330e-03
3.560000	3.143530e-03
3.565000	3.105250e-03
3.570000	3.067500e-03
3.575000	3.030260e-03
3.580000	2.993530e-03
3.585000	2.957310e-03
3.590000	2.921580e-03
3.595000	2.886350e-03
3.600000	2.851600e-03
3.605000	2.817470e-03
3.610000	2.783790e-03
3.615000	2.750530e-03
3.620000	2.717710e-03
3.625000	2.685310e-03
3.630000	2.653320e-03
3.635000	2.621750e-03
3.640000	2.590590e-03
3.645000	2.559830e-03
3.650000	2.529470e-03
3.655000	2.499490e-03
3.660000	2.469890e-03
3.665000	2.440690e-03
3.670000	2.411860e-03
3.675000	2.383420e-03
3.680000	2.355350e-03
3.685000	2.327650e-03
3.690000	2.300310e-03
3.695000	2.273340e-03
3.700000	2.246720e-03
3.705000	2.220450e-03
3.710000	2.194530e-03
3.715000	2.168960e-03
3.720000	2.143720e-03
3.725000	2.118820e-03
3.730000	2.094250e-03
3.735000	2.070010e-03
3.740000	2.046090e-03
3.745000	2.022490e-03
3.750000	1.999200e-03
3.755000	1.976320e-03
3.760000	1.953730e-03
3.765000	1.931420e-03
3.770000	1.909390e-03
3.775000	1.887630e-03
3.780000	1.866150e-03
3.785000	1.844940e-03
3.790000	1.824000e-03
3.795000	1.803320e-03
3.800000	1.782900e-03
3.805000	1.762740e-03
3.810000	1.742830e-03
3.815000	1.723180e-03
3.820000	1.703770e-03
3.825000	1.684620e-03
3.830000	1.665700e-03
3.835000	1.647030e-03
3.840000	1.628590e-03
3.845000	1.610400e-03
3.850000	1.592430e-03
3.855000	1.574720e-03
3.860000	1.557230e-03
3.865000	1.539960e-03
3.870000	1.522910e-03
3.875000	1.506070e-03
3.880000	1.489450e-03
3.885000	1.473030e-03
3.890000	1.456820e-03
3.895000	1.440820e-03
3.900000	1.425020e-03
3.905000	1.409450e-03
3.910000	1.394080e-03
3.915000	1.378890e-03
3.920000	1.363890e-03
3.925000	1.349080e-03
3.930000	1.334450e-03
3.935000	1.320000e-03
3.940000	1.305730e-03
3.945000	1.291650e-03
3.950000	1.277740e-03
3.955000	1.264020e-03
3.960000	1.250470e-03
3.965000	1.237090e-03
3.970000	1.223870e-03
3.975000	1.210820e-03
3.980000	1.197920e-03
3.985000	1.185190e-03
3.990000	1.172610e-03
3.995000	1.160190e-03
4.000000	1.147920e-03
4.005000	1.135820e-03
4.010000	1.123860e-03
4.015000	1.112060e-03
4.020000	1.100390e-03
4.025000	1.088870e-03
4.030000	1.077500e-03
4.035000	1.066260e-03
4.040000	1.055170e-03
4.045000	1.044210e-03
4.050000	1.033390e-03
4.055000	1.022810e-03
4.060000	1.012350e-03
4.065000	1.001990e-03
4.070000	9.917310e-04
4.075000	9.815810e-04
4.080000	9.715350e-04
4.085000	9.615910e-04
4.090000	9.517480e-04
4.095000	9.420060e-04
4.100000	9.323630e-04
4.105000	9.226750e-04
4.110000	9.131180e-04
4.115000	9.036900e-04
4.120000	8.943900e-04
4.125000	8.852160e-04
4.130000	8.761670e-04
4.135000	8.672420e-04
4.140000	8.584390e-04
4.145000	8.497580e-04
4.150000	8.411960e-04
4.155000	8.328420e-04
4.160000	8.245850e-04
4.165000	8.164250e-04
4.170000	8.083590e-04
4.175000	8.003880e-04
4.180000	7.925100e-04
4.185000	7.847250e-04
4.190000	7.770320e-04
4.195000	7.694290e-04
4.200000	7.619150e-04
4.205000	7.544970e-04
4.210000	7.471650e-04
4.215000	7.399190e-04
4.220000	7.327590e-04
4.225000	7.256820e-04
4.230000	7.186890e-04
4.235000	7.117780e-04
4.240000	7.049490e-04
4.245000	6.982010e-04
4.250000	6.915330e-04
4.255000	6.849700e-04
4.260000	6.784800e-04
4.265000	6.720620e-04
4.270000	6.657150e-04
4.275000	6.594390e-04
4.280000	6.532330e-04
4.285000	6.470960e-04
4.290000	6.410280e-04
4.295000	6.350270e-04
4.300000	6.290940e-04
4.305000	6.232200e-04
4.310000	6.174130e-04
4.315000	6.116740e-04
4.320000	6.060010e-04
4.325000	6.003950e-04
4.330000	5.948540e-04
4.335000	5.893770e-04
4.340000	5.839650e-04
4.345000	5.786170e-04
4.350000	5.733310e-04
4.355000	5.681400e-04
4.360000	5.630030e-04
4.365000	5.579200e-04
4.370000	5.528910e-04
4.375000	5.479150e-04
4.380000	5.429920e-04
4.385000	5.381210e-04
4.390000	5.333010e-04
4.395000	5.285330e-04
4.400000	5.238150e-04
4.405000	5.191470e-04
4.410000	5.145290e-04
4.415000	5.099600e-04
4.420000	5.054410e-04
4.425000	5.009700e-04
4.430000	4.965470e-04
4.435000	4.921720e-04
4.440000	4.878450e-04
4.445000	4.835640e-04
4.450000	4.793300e-04
4.455000	4.750680e-04
4.460000	4.708690e-04
4.465000	4.667320e-04
4.470000	4.626560e-04
4.475000	4.586410e-04
4.480000	4.546860e-04
4.485000	4.507900e-04
4.490000	4.469540e-04
4.495000	4.431760e-04
4.500000	4.394560e-04
4.505000	4.359550e-04
4.510000	4.324740e-04
4.515000	4.290120e-04
4.520000	4.255700e-04
4.525000	4.221480e-04
4.530000	4.187450e-04
4.535000	4.153600e-04
4.540000	4.119950e-04
4.545000	4.086490e-04
4.550000	4.053210e-04
4.555000	4.019390e-04
4.560000	3.985920e-04
4.565000	3.952800e-04
4.570000	3.920020e-04
4.575000	3.887590e-04
4.580000	3.855490e-04
4.585000	3.823730e-04
4.590000	3.792300e-04
4.595000	3.761200e-04
4.600000	3.730420e-04
4.605000	3.700040e-04
4.610000	3.669970e-04
4.615000	3.640200e-04
4.620000	3.610730e-04
4.625000	3.581560e-04
4.630000	3.552690e-04
4.635000	3.524100e-04
4.640000	3.495810e-04
4.645000	3.467810e-04
4.650000	3.440090e-04
4.655000	3.412700e-04
4.660000	3.385570e-04
4.665000	3.358720e-04
4.670000	3.332130e-04
4.675000	3.305810e-04
4.680000	3.279750e-04
4.685000	3.253950e-04
4.690000	3.228410e-04
4.695000	3.203130e-04
4.700000	3.178090e-04
4.705000	3.152810e-04
4.710000	3.127890e-04
4.715000	3.103340e-04
4.720000	3.079140e-04
4.725000	3.055290e-04
4.730000	3.031800e-04
4.735000	3.008660e-04
4.740000	2.985860e-04
4.745000	2.963410e-04
4.750000	2.941300e-04
4.755000	2.920640e-04
4.760000	2.900060e-04
4.765000	2.879560e-04
4.770000	2.859140e-04
4.775000	2.838800e-04
4.780000	2.818540e-04
4.785000	2.798350e-04
4.790000	2.778240e-04
4.795000	2.758210e-04
4.800000	2.738250e-04
4.805000	2.717840e-04
4.810000	2.697620e-04
4.815000	2.677600e-04
4.820000	2.657780e-04
4.825000	2.638140e-04
4.830000	2.618690e-04
4.835000	2.599430e-04
4.840000	2.580360e-04
4.845000	2.561480e-04
4.850000	2.542770e-04
4.855000	2.527560e-04
4.860000	2.511770e-04
4.865000	2.495410e-04
4.870000	2.478500e-04
4.875000	2.461030e-04
4.880000	2.443010e-04
4.885000	2.424440e-04
4.890000	2.405330e-04
4.895000	2.385690e-04
4.900000	2.365520e-04
4.905000	2.338450e-04
4.910000	2.312310e-04
4.915000	2.287100e-04
4.920000	2.262800e-04
4.925000	2.239410e-04
4.930000	2.216920e-04
4.935000	2.195320e-04
4.940000	2.174610e-04
4.945000	2.154780e-04
4.950000	2.135810e-04
4.955000	2.120880e-04
4.960000	2.106080e-04
4.965000	2.091420e-04
4.970000	2.076890e-04
4.975000	2.062490e-04
4.980000	2.048220e-04
4.985000	2.034080e-04
4.990000	2.020060e-04
4.995000	2.006180e-04
5.000000	1.992420e-04
5.005000	1.978810e-04
5.010000	1.965310e-04
5.015000	1.951940e-04
5.020000	1.938680e-04
5.025000	1.925540e-04
5.030000	1.912520e-04
5.035000	1.899620e-04
5.040000	1.886830e-04
5.045000	1.874150e-04
5.050000	1.861590e-04
5.055000	1.849180e-04
5.060000	1.836870e-04
5.065000	1.824660e-04
5.070000	1.812560e-04
5.075000	1.800560e-04
5.080000	1.788660e-04
5.085000	1.776860e-04
5.090000	1.765160e-04
5.095000	1.753560e-04
5.100000	1.742060e-04
5.105000	1.730660e-04
5.110000	1.719350e-04
5.115000	1.708140e-04
5.120000	1.697030e-04
5.125000	1.686010e-04
5.130000	1.675080e-04
5.135000	1.664250e-04
5.140000	1.653510e-04
5.145000	1.642860e-04
5.150000	1.632310e-04
5.155000	1.621860e-04
5.160000	1.611500e-04
5.165000	1.601220e-04
5.170000	1.591030e-04
5.175000	1.580920e-04
5.180000	1.570900e-04
5.185000	1.560960e-04
5.190000	1.551100e-04
5.195000	1.541320e-04
5.200000	1.531630e-04
5.205000	1.522020e-04
5.210000	1.512500e-04
5.215000	1.503050e-04
5.220000	1.493680e-04
5.225000	1.484390e-04
5.230000	1.475170e-04
5.235000	1.466030e-04
5.240000	1.456960e-04
5.245000	1.447970e-04
5.250000	1.439050e-04
5.255000	1.430240e-04
5.260000	1.421490e-04
5.265000	1.412800e-04
5.270000	1.404190e-04
5.275000	1.395640e-04
5.280000	1.387150e-04
5.285000	1.378740e-04
5.290000	1.370380e-04
5.295000	1.362090e-04
5.300000	1.353870e-04
5.305000	1.345280e-04
5.310000	1.336840e-04
5.315000	1.328570e-04
5.320000	1.320460e-04
5.325000	1.312500e-04
5.330000	1.304710e-04
5.335000	1.297060e-04
5.340000	1.289580e-04
5.345000	1.282240e-04
5.350000	1.275060e-04
5.355000	1.268900e-04
5.360000	1.262690e-04
5.365000	1.256430e-04
5.370000	1.250130e-04
5.375000	1.243780e-04
5.380000	1.237390e-04
5.385000	1.230950e-04
5.390000	1.224470e-04
5.395000	1.217940e-04
5.400000	1.211370e-04
5.405000	1.204340e-04
5.410000	1.197360e-04
5.415000	1.190430e-04
5.420000	1.183560e-04
5.425000	1.176740e-04
5.430000	1.169960e-04
5.435000	1.163240e-04
5.440000	1.156570e-04
5.445000	1.149950e-04
5.450000	1.143380e-04
5.455000	1.136870e-04
5.460000	1.130400e-04
5.465000	1.123990e-04
5.470000	1.117620e-04
5.475000	1.111290e-04
5.480000	1.105010e-04
5.485000	1.098780e-04
5.490000	1.092590e-04
5.495000	1.086450e-04
5.500000	1.080360e-04
5.505000	1.074310e-04
5.510000	1.068300e-04
5.515000	1.062340e-04
5.520000	1.056420e-04
5.525000	1.050540e-04
5.530000	1.044710e-04
5.535000	1.038910e-04
5.540000	1.033160e-04
5.545000	1.027460e-04
5.550000	1.021790e-04
5.555000	1.016170e-04
5.560000	1.010580e-04
5.565000	1.005040e-04
5.570000	9.995410e-05
5.575000	9.940790e-05
5.580000	9.886560e-05
5.585000	9.832730e-05
5.590000	9.779300e-05
5.595000	9.726250e-05
5.600000	9.673590e-05
5.605000	9.621500e-05
5.610000	9.569750e-05
5.615000	9.518340e-05
5.620000	9.467260e-05
5.625000	9.416520e-05
5.630000	9.366110e-05
5.635000	9.316030e-05
5.640000	9.266270e-05
5.645000	9.216840e-05
5.650000	9.167740e-05
5.655000	9.119000e-05
5.660000	9.070570e-05
5.665000	9.022450e-05
5.670000	8.974630e-05
5.675000	8.927120e-05
5.680000	8.879910e-05
5.685000	8.833000e-05
5.690000	8.786400e-05
5.695000	8.740090e-05
5.700000	8.694070e-05
5.705000	8.648120e-05
5.710000	8.602510e-05
5.715000	8.557240e-05
5.720000	8.512320e-05
5.725000	8.467740e-05
5.730000	8.423490e-05
5.735000	8.379580e-05
5.740000	8.336000e-05
5.745000	8.292750e-05
5.750000	8.249830e-05
5.755000	8.207450e-05
5.760000	8.165350e-05
5.765000	8.123520e-05
5.770000	8.081960e-05
5.775000	8.040680e-05
5.780000	7.999680e-05
5.785000	7.958940e-05
5.790000	7.918470e-05
5.795000	7.878260e-05
5.800000	7.838320e-05
5.805000	7.798740e-05
5.810000	7.759410e-05
5.815000	7.720310e-05
5.820000	7.681450e-05
5.825000	7.642820e-05
5.830000	7.604430e-05
5.835000	7.566280e-05
5.840000	7.528350e-05
5.845000	7.490660e-05
5.850000	7.453200e-05
5.855000	7.415950e-05
5.860000	7.378930e-05
5.865000	7.342150e-05
5.870000	7.305590e-05
5.875000	7.269250e-05
5.880000	7.233140e-05
5.885000	7.197260e-05
5.890000	7.161590e-05
5.895000	7.126150e-05
5.900000	7.090930e-05
5.905000	7.056010e-05
5.910000	7.021280e-05
5.915000	6.986760e-05
5.920000	6.952430e-05
5.925000	6.918300e-05
5.930000	6.884360e-05
5.935000	6.850620e-05
5.940000	6.817080e-05
5.945000	6.783720e-05
5.950000	6.750560e-05
5.955000	6.717270e-05
5.960000	6.684130e-05
5.965000	6.651110e-05
5.970000	6.618230e-05
5.975000	6.585480e-05
5.980000	6.552860e-05
5.985000	6.520370e-05
5.990000	6.488020e-05
5.995000	6.455790e-05
6.000000	6.423690e-05


==> anc/Fig5_SCS_g_T194.txt <==
# omega(GeV)	rho(GeV^-1)
-1.000000	2.008560e-04
-0.995000	1.813370e-04
-0.990000	1.616920e-04
-0.985000	1.419200e-04
-0.980000	1.220210e-04
-0.975000	1.019930e-04
-0.970000	8.183570e-05
-0.965000	6.154780e-05
-0.960000	4.112860e-05
-0.955000	2.057710e-05
-0.950000	-1.077090e-07
-0.945000	-1.607440e-05
-0.940000	-3.161770e-05
-0.935000	-4.673110e-05
-0.930000	-6.140800e-05
-0.925000	-7.564190e-05
-0.920000	-8.942600e-05
-0.915000	-1.027530e-04
-0.910000	-1.156170e-04
-0.905000	-1.280100e-04
-0.900000	-1.399240e-04
-0.895000	-1.493260e-04
-0.890000	-1.586680e-04
-0.885000	-1.679480e-04
-0.880000	-1.771650e-04
-0.875000	-1.863180e-04
-0.870000	-1.954050e-04
-0.865000	-2.044250e-04
-0.860000	-2.133770e-04
-0.855000	-2.222590e-04
-0.850000	-2.310700e-04
-0.845000	-2.403670e-04
-0.840000	-2.494710e-04
-0.835000	-2.583780e-04
-0.830000	-2.670850e-04
-0.825000	-2.755890e-04
-0.820000	-2.838860e-04
-0.815000	-2.919730e-04
-0.810000	-2.998470e-04
-0.805000	-3.075050e-04
-0.800000	-3.149410e-04
-0.795000	-3.244390e-04
-0.790000	-3.332250e-04
-0.785000	-3.412850e-04
-0.780000	-3.486080e-04
-0.775000	-3.551800e-04
-0.770000	-3.609890e-04
-0.765000	-3.660220e-04
-0.760000	-3.702650e-04
-0.755000	-3.737060e-04
-0.750000	-3.763300e-04
-0.745000	-3.681080e-04
-0.740000	-3.611720e-04
-0.735000	-3.555430e-04
-0.730000	-3.512400e-04
-0.725000	-3.482870e-04
-0.720000	-3.467050e-04
-0.715000	-3.465170e-04
-0.710000	-3.477480e-04
-0.705000	-3.504190e-04
-0.700000	-3.545580e-04
-0.695000	-3.893670e-04
-0.690000	-4.195190e-04
-0.685000	-4.449270e-04
-0.680000	-4.655030e-04
-0.675000	-4.811610e-04
-0.670000	-4.918090e-04
-0.665000	-4.973580e-04
-0.660000	-4.977160e-04
-0.655000	-4.927890e-04
-0.650000	-4.824830e-04
-0.645000	-4.229170e-04
-0.640000	-3.670290e-04
-0.635000	-3.149000e-04
-0.630000	-2.666100e-04
-0.625000	-2.222400e-04
-0.620000	-1.818700e-04
-0.615000	-1.455830e-04
-0.610000	-1.134570e-04
-0.605000	-8.557450e-05
-0.600000	-6.201580e-05
-0.595000	-4.394730e-05
-0.590000	-3.014640e-05
-0.585000	-2.067940e-05
-0.580000	-1.561490e-05
-0.575000	-1.502470e-05
-0.570000	-1.898300e-05
-0.565000	-2.756690e-05
-0.560000	-4.085650e-05
-0.555000	-5.893510e-05
-0.550000	-8.188880e-05
-0.545000	-1.522660e-04
-0.540000	-2.187270e-04
-0.535000	-2.812060e-04
-0.530000	-3.396350e-04
-0.525000	-3.939430e-04
-0.520000	-4.440580e-04
-0.515000	-4.899030e-04
-0.510000	-5.313990e-04
-0.505000	-5.684650e-04
-0.500000	-6.010160e-04
-0.495000	-6.259240e-04
-0.490000	-6.467900e-04
-0.485000	-6.635230e-04
-0.480000	-6.760330e-04
-0.475000	-6.842240e-04
-0.470000	-6.880040e-04
-0.465000	-6.872780e-04
-0.460000	-6.819500e-04
-0.455000	-6.719230e-04
-0.450000	-6.571020e-04
-0.445000	-5.949050e-04
-0.440000	-5.366360e-04
-0.435000	-4.823880e-04
-0.430000	-4.322560e-04
-0.425000	-3.863360e-04
-0.420000	-3.447230e-04
-0.415000	-3.075160e-04
-0.410000	-2.748110e-04
-0.405000	-2.467100e-04
-0.400000	-2.233100e-04
-0.395000	-2.089090e-04
-0.390000	-1.985410e-04
-0.385000	-1.922810e-04
-0.380000	-1.902110e-04
-0.375000	-1.924120e-04
-0.370000	-1.989710e-04
-0.365000	-2.099760e-04
-0.360000	-2.255210e-04
-0.355000	-2.457010e-04
-0.350000	-2.706160e-04
-0.345000	-3.455480e-04
-0.340000	-4.159810e-04
-0.335000	-4.818180e-04
-0.330000	-5.429580e-04
-0.325000	-5.992940e-04
-0.320000	-6.507200e-04
-0.315000	-6.971230e-04
-0.310000	-7.383880e-04
-0.305000	-7.743960e-04
-0.300000	-8.050230e-04
-0.295000	-8.050220e-04
-0.290000	-8.046060e-04
-0.285000	-8.037650e-04
-0.280000	-8.024900e-04
-0.275000	-8.007690e-04
-0.270000	-7.985930e-04
-0.265000	-7.959510e-04
-0.260000	-7.928320e-04
-0.255000	-7.892260e-04
-0.250000	-7.851200e-04
-0.245000	-7.696110e-04
-0.240000	-7.558530e-04
-0.235000	-7.438850e-04
-0.230000	-7.337520e-04
-0.225000	-7.254970e-04
-0.220000	-7.191670e-04
-0.215000	-7.148080e-04
-0.210000	-7.124700e-04
-0.205000	-7.122040e-04
-0.200000	-7.140630e-04
-0.195000	-7.503450e-04
-0.190000	-7.822080e-04
-0.185000	-8.095310e-04
-0.180000	-8.321870e-04
-0.175000	-8.500480e-04
-0.170000	-8.629800e-04
-0.165000	-8.708460e-04
-0.160000	-8.735070e-04
-0.155000	-8.708160e-04
-0.150000	-8.626270e-04
-0.145000	-8.123890e-04
-0.140000	-7.638190e-04
-0.135000	-7.169740e-04
-0.130000	-6.719090e-04
-0.125000	-6.286840e-04
-0.120000	-5.873580e-04
-0.115000	-5.479940e-04
-0.110000	-5.106540e-04
-0.105000	-4.754050e-04
-0.100000	-4.423120e-04
-0.095000	-4.245480e-04
-0.090000	-4.064060e-04
-0.085000	-3.878730e-04
-0.080000	-3.689380e-04
-0.075000	-3.495900e-04
-0.070000	-3.298150e-04
-0.065000	-3.096010e-04
-0.060000	-2.889330e-04
-0.055000	-2.678000e-04
-0.050000	-2.461850e-04
-0.045000	-2.322350e-04
-0.040000	-2.161120e-04
-0.035000	-1.977470e-04
-0.030000	-1.770670e-04
-0.025000	-1.540000e-04
-0.020000	-1.284660e-04
-0.015000	-1.003850e-04
-0.010000	-6.967220e-05
-0.005000	-3.624110e-05
0.000000	3.418230e-20
0.005000	5.036780e-06
0.010000	1.995580e-05
0.015000	4.510520e-05
0.020000	8.084710e-05
0.025000	1.275580e-04
0.030000	1.856320e-04
0.035000	2.554750e-04
0.040000	3.375140e-04
0.045000	4.321910e-04
0.050000	5.399690e-04
0.055000	6.971820e-04
0.060000	8.613440e-04
0.065000	1.032690e-03
0.070000	1.211460e-03
0.075000	1.397910e-03
0.080000	1.592300e-03
0.085000	1.794900e-03
0.090000	2.005990e-03
0.095000	2.225860e-03
0.100000	2.454820e-03
0.105000	2.664620e-03
0.110000	2.889750e-03
0.115000	3.130830e-03
0.120000	3.388460e-03
0.125000	3.663300e-03
0.130000	3.956030e-03
0.135000	4.267370e-03
0.140000	4.598060e-03
0.145000	4.948870e-03
0.150000	5.320630e-03
0.155000	5.715440e-03
0.160000	6.132820e-03
0.165000	6.573650e-03
0.170000	7.038870e-03
0.175000	7.529460e-03
0.180000	8.046430e-03
0.185000	8.590830e-03
0.190000	9.163790e-03
0.195000	9.766460e-03
0.200000	1.040000e-02
0.205000	1.107590e-02
0.210000	1.178310e-02
0.215000	1.252300e-02
0.220000	1.329690e-02
0.225000	1.410630e-02
0.230000	1.495290e-02
0.235000	1.583810e-02
0.240000	1.676380e-02
0.245000	1.773180e-02
0.250000	1.874400e-02
0.255000	1.970890e-02
0.260000	2.074030e-02
0.265000	2.184120e-02
0.270000	2.301510e-02
0.275000	2.426520e-02
0.280000	2.559530e-02
0.285000	2.700900e-02
0.290000	2.851050e-02
0.295000	3.010370e-02
0.300000	3.179320e-02
0.305000	3.368300e-02
0.310000	3.566020e-02
0.315000	3.772840e-02
0.320000	3.989160e-02
0.325000	4.215370e-02
0.330000	4.451890e-02
0.335000	4.699160e-02
0.340000	4.957620e-02
0.345000	5.227750e-02
0.350000	5.510040e-02
0.355000	5.796110e-02
0.360000	6.096970e-02
0.365000	6.413290e-02
0.370000	6.745770e-02
0.375000	7.095130e-02
0.380000	7.462130e-02
0.385000	7.847550e-02
0.390000	8.252180e-02
0.395000	8.676870e-02
0.400000	9.122490e-02
0.405000	9.591620e-02
0.410000	1.008340e-01
0.415000	1.059880e-01
0.420000	1.113850e-01
0.425000	1.170350e-01
0.430000	1.229450e-01
0.435000	1.291240e-01
0.440000	1.355810e-01
0.445000	1.423230e-01
0.450000	1.493580e-01
0.455000	1.567510e-01
0.460000	1.644450e-01
0.465000	1.724440e-01
0.470000	1.807540e-01
0.475000	1.893770e-01
0.480000	1.983140e-01
0.485000	2.075660e-01
0.490000	2.171330e-01
0.495000	2.270130e-01
0.500000	2.372000e-01
0.505000	2.478720e-01
0.510000	2.588050e-01
0.515000	2.699880e-01
0.520000	2.814040e-01
0.525000	2.930380e-01
0.530000	3.048700e-01
0.535000	3.168800e-01
0.540000	3.290450e-01
0.545000	3.413380e-01
0.550000	3.537330e-01
0.555000	3.663340e-01
0.560000	3.789500e-01
0.565000	3.915450e-01
0.570000	4.040840e-01
0.575000	4.165320e-01
0.580000	4.288520e-01
0.585000	4.410080e-01
0.590000	4.529630e-01
0.595000	4.646810e-01
0.600000	4.761260e-01
0.605000	4.873380e-01
0.610000	4.981790e-01
0.615000	5.086240e-01
0.620000	5.186500e-01
0.625000	5.282370e-01
0.630000	5.373680e-01
0.635000	5.460270e-01
0.640000	5.542040e-01
0.645000	5.618870e-01
0.650000	5.690720e-01
0.655000	5.758580e-01
0.660000	5.821100e-01
0.665000	5.878330e-01
0.670000	5.930330e-01
0.675000	5.977170e-01
0.680000	6.018960e-01
0.685000	6.055820e-01
0.690000	6.087880e-01
0.695000	6.115290e-01
0.700000	6.138220e-01
0.705000	6.154360e-01
0.710000	6.166850e-01
0.715000	6.175920e-01
0.720000	6.181780e-01
0.725000	6.184630e-01
0.730000	6.184670e-01
0.735000	6.182110e-01
0.740000	6.177120e-01
0.745000	6.169880e-01
0.750000	6.160580e-01
0.755000	6.148450e-01
0.760000	6.134800e-01
0.765000	6.119750e-01
0.770000	6.103440e-01
0.775000	6.085990e-01
0.780000	6.067530e-01
0.785000	6.048160e-01
0.790000	6.027980e-01
0.795000	6.007090e-01
0.800000	5.985570e-01
0.805000	5.961200e-01
0.810000	5.936930e-01
0.815000	5.912820e-01
0.820000	5.888910e-01
0.825000	5.865230e-01
0.830000	5.841810e-01
0.835000	5.818680e-01
0.840000	5.795870e-01
0.845000	5.773390e-01
0.850000	5.751280e-01
0.855000	5.729650e-01
0.860000	5.708400e-01
0.865000	5.687540e-01
0.870000	5.667080e-01
0.875000	5.647020e-01
0.880000	5.627390e-01
0.885000	5.608170e-01
0.890000	5.589390e-01
0.895000	5.571040e-01
0.900000	5.553120e-01
0.905000	5.534420e-01
0.910000	5.516450e-01
0.915000	5.499220e-01
0.920000	5.482710e-01
0.925000	5.466910e-01
0.930000	5.451820e-01
0.935000	5.437430e-01
0.940000	5.423730e-01
0.945000	5.410730e-01
0.950000	5.398410e-01
0.955000	5.386780e-01
0.960000	5.375830e-01
0.965000	5.365550e-01
0.970000	5.355930e-01
0.975000	5.346970e-01
0.980000	5.338670e-01
0.985000	5.331020e-01
0.990000	5.324010e-01
0.995000	5.317640e-01
1.000000	5.311900e-01
1.005000	5.307060e-01
1.010000	5.302790e-01
1.015000	5.299100e-01
1.020000	5.295980e-01
1.025000	5.293430e-01
1.030000	5.291450e-01
1.035000	5.290030e-01
1.040000	5.289180e-01
1.045000	5.288900e-01
1.050000	5.289170e-01
1.055000	5.290210e-01
1.060000	5.291770e-01
1.065000	5.293840e-01
1.070000	5.296440e-01
1.075000	5.299550e-01
1.080000	5.303190e-01
1.090000	5.312020e-01
1.095000	5.317210e-01
1.100000	5.322940e-01
1.105000	5.329590e-01
1.110000	5.336680e-01
1.115000	5.344220e-01
1.120000	5.352200e-01
1.125000	5.360620e-01
1.130000	5.369490e-01
1.135000	5.378810e-01
1.140000	5.388590e-01
1.145000	5.398810e-01
1.150000	5.409500e-01
1.155000	5.420850e-01
1.160000	5.432630e-01
1.165000	5.444830e-01
1.170000	5.457450e-01
1.175000	5.470490e-01
1.180000	5.483970e-01
1.185000	5.497870e-01
1.190000	5.512200e-01
1.195000	5.526960e-01
1.200000	5.542160e-01
1.205000	5.558210e-01
1.210000	5.574620e-01
1.215000	5.591370e-01
1.220000	5.608470e-01
1.225000	5.625920e-01
1.230000	5.643730e-01
1.235000	5.661880e-01
1.240000	5.680390e-01
1.245000	5.699250e-01
1.250000	5.718470e-01
1.255000	5.738570e-01
1.260000	5.758920e-01
1.265000	5.779500e-01
1.270000	5.800320e-01
1.275000	5.821370e-01
1.280000	5.842650e-01
1.285000	5.864150e-01
1.290000	5.885870e-01
1.295000	5.907800e-01
1.300000	5.929940e-01
1.305000	5.952360e-01
1.310000	5.974950e-01
1.315000	5.997700e-01
1.320000	6.020620e-01
1.325000	6.043690e-01
1.330000	6.066920e-01
1.335000	6.090280e-01
1.340000	6.113780e-01
1.345000	6.137410e-01
1.350000	6.161160e-01
1.355000	6.185140e-01
1.360000	6.209190e-01
1.365000	6.233320e-01
1.370000	6.257510e-01
1.375000	6.281750e-01
1.380000	6.306030e-01
1.385000	6.330340e-01
1.390000	6.354650e-01
1.395000	6.378970e-01
1.400000	6.403260e-01
1.405000	6.428040e-01
1.410000	6.452660e-01
1.415000	6.477100e-01
1.420000	6.501330e-01
1.425000	6.525340e-01
1.430000	6.549100e-01
1.435000	6.572600e-01
1.440000	6.595820e-01
1.445000	6.618730e-01
1.450000	6.641300e-01
1.455000	6.663220e-01
1.460000	6.684810e-01
1.465000	6.706050e-01
1.470000	6.726930e-01
1.475000	6.747420e-01
1.480000	6.767510e-01
1.485000	6.787170e-01
1.490000	6.806380e-01
1.495000	6.825120e-01
1.500000	6.843370e-01
1.505000	6.861230e-01
1.510000	6.878530e-01
1.515000	6.895240e-01
1.520000	6.911330e-01
1.525000	6.926800e-01
1.530000	6.941600e-01
1.535000	6.955720e-01
1.540000	6.969130e-01
1.545000	6.981810e-01
1.550000	6.993730e-01
1.555000	7.004860e-01
1.560000	7.015180e-01
1.565000	7.024660e-01
1.570000	7.033300e-01
1.575000	7.041040e-01
1.580000	7.047890e-01
1.585000	7.053800e-01
1.590000	7.058760e-01
1.595000	7.062740e-01
1.600000	7.065720e-01
1.605000	7.067680e-01
1.610000	7.068610e-01
1.615000	7.068460e-01
1.620000	7.067220e-01
1.625000	7.064880e-01
1.630000	7.061390e-01
1.635000	7.056750e-01
1.640000	7.050930e-01
1.645000	7.043920e-01
1.650000	7.035680e-01
1.655000	7.026040e-01
1.660000	7.015170e-01
1.665000	7.003060e-01
1.670000	6.989700e-01
1.675000	6.975100e-01
1.680000	6.959230e-01
1.685000	6.942100e-01
1.690000	6.923710e-01
1.695000	6.904050e-01
1.700000	6.883130e-01
1.705000	6.860940e-01
1.710000	6.837510e-01
1.715000	6.812820e-01
1.720000	6.786890e-01
1.725000	6.759700e-01
1.730000	6.731280e-01
1.735000	6.701610e-01
1.740000	6.670710e-01
1.745000	6.638590e-01
1.750000	6.605260e-01
1.755000	6.570710e-01
1.760000	6.534960e-01
1.765000	6.498030e-01
1.770000	6.459940e-01
1.775000	6.420710e-01
1.780000	6.380370e-01
1.785000	6.338920e-01
1.790000	6.296410e-01
1.795000	6.252850e-01
1.800000	6.208270e-01
1.805000	6.162810e-01
1.810000	6.116360e-01
1.815000	6.068970e-01
1.820000	6.020640e-01
1.825000	5.971430e-01
1.830000	5.921350e-01
1.835000	5.870450e-01
1.840000	5.818750e-01
1.845000	5.766290e-01
1.850000	5.713100e-01
1.855000	5.659270e-01
1.860000	5.604770e-01
1.865000	5.549630e-01
1.870000	5.493900e-01
1.875000	5.437610e-01
1.880000	5.380790e-01
1.885000	5.323480e-01
1.890000	5.265730e-01
1.895000	5.207560e-01
1.900000	5.149020e-01
1.905000	5.089990e-01
1.910000	5.030700e-01
1.915000	4.971180e-01
1.920000	4.911450e-01
1.925000	4.851570e-01
1.930000	4.791560e-01
1.935000	4.731450e-01
1.940000	4.671290e-01
1.945000	4.611100e-01
1.950000	4.550910e-01
1.955000	4.490890e-01
1.960000	4.430910e-01
1.965000	4.370990e-01
1.970000	4.311170e-01
1.975000	4.251480e-01
1.980000	4.191940e-01
1.985000	4.132580e-01
1.990000	4.073430e-01
1.995000	4.014520e-01
2.000000	3.955860e-01
2.005000	3.897400e-01
2.010000	3.839270e-01
2.015000	3.781490e-01
2.020000	3.724080e-01
2.025000	3.667050e-01
2.030000	3.610430e-01
2.035000	3.554240e-01
2.040000	3.498490e-01
2.045000	3.443200e-01
2.050000	3.388380e-01
2.055000	3.334020e-01
2.060000	3.280170e-01
2.065000	3.226830e-01
2.070000	3.174020e-01
2.075000	3.121750e-01
2.080000	3.070030e-01
2.085000	3.018860e-01
2.090000	2.968250e-01
2.095000	2.918220e-01
2.100000	2.868760e-01
2.105000	2.819900e-01
2.110000	2.771630e-01
2.115000	2.723940e-01
2.120000	2.676840e-01
2.125000	2.630330e-01
2.130000	2.584430e-01
2.135000	2.539120e-01
2.140000	2.494410e-01
2.145000	2.450310e-01
2.150000	2.406810e-01
2.155000	2.363790e-01
2.160000	2.321400e-01
2.165000	2.279650e-01
2.170000	2.238530e-01
2.175000	2.198040e-01
2.180000	2.158170e-01
2.185000	2.118920e-01
2.190000	2.080280e-01
2.195000	2.042260e-01
2.200000	2.004840e-01
2.205000	1.968110e-01
2.210000	1.931960e-01
2.215000	1.896370e-01
2.220000	1.861350e-01
2.225000	1.826890e-01
2.230000	1.792980e-01
2.235000	1.759630e-01
2.240000	1.726820e-01
2.245000	1.694560e-01
2.250000	1.662820e-01
2.255000	1.631500e-01
2.260000	1.600740e-01
2.265000	1.570510e-01
2.270000	1.540830e-01
2.275000	1.511670e-01
2.280000	1.483040e-01
2.285000	1.454930e-01
2.290000	1.427320e-01
2.295000	1.400220e-01
2.300000	1.373600e-01
2.305000	1.347480e-01
2.310000	1.321830e-01
2.315000	1.296660e-01
2.320000	1.271950e-01
2.325000	1.247700e-01
2.330000	1.223900e-01
2.335000	1.200550e-01
2.340000	1.177620e-01
2.345000	1.155130e-01
2.350000	1.133060e-01
2.355000	1.111380e-01
2.360000	1.090110e-01
2.365000	1.069250e-01
2.370000	1.048780e-01
2.375000	1.028700e-01
2.380000	1.009000e-01
2.385000	9.896680e-02
2.390000	9.707090e-02
2.395000	9.521110e-02
2.400000	9.338670e-02
2.405000	9.159470e-02
2.410000	8.983750e-02
2.415000	8.811450e-02
2.420000	8.642510e-02
2.425000	8.476850e-02
2.430000	8.314430e-02
2.435000	8.155170e-02
2.440000	7.999010e-02
2.445000	7.845900e-02
2.450000	7.695770e-02
2.455000	7.548430e-02
2.460000	7.403990e-02
2.465000	7.262390e-02
2.470000	7.123590e-02
2.475000	6.987510e-02
2.480000	6.854110e-02
2.485000	6.723340e-02
2.490000	6.595130e-02
2.495000	6.469450e-02
2.500000	6.346240e-02
2.505000	6.225450e-02
2.510000	6.107030e-02
2.515000	5.990940e-02
2.520000	5.877130e-02
2.525000	5.765560e-02
2.530000	5.656170e-02
2.535000	5.548930e-02
2.540000	5.443780e-02
2.545000	5.340690e-02
2.550000	5.239620e-02
2.555000	5.140410e-02
2.560000	5.043160e-02
2.565000	4.947840e-02
2.570000	4.854390e-02
2.575000	4.762790e-02
2.580000	4.672980e-02
2.585000	4.584950e-02
2.590000	4.498640e-02
2.595000	4.414030e-02
2.600000	4.331080e-02
2.605000	4.249740e-02
2.610000	4.169990e-02
2.615000	4.091810e-02
2.620000	4.015170e-02
2.625000	3.940020e-02
2.630000	3.866340e-02
2.635000	3.794110e-02
2.640000	3.723280e-02
2.645000	3.653840e-02
2.650000	3.585750e-02
2.655000	3.518980e-02
2.660000	3.453510e-02
2.665000	3.389310e-02
2.670000	3.326370e-02
2.675000	3.264650e-02
2.680000	3.204130e-02
2.685000	3.144780e-02
2.690000	3.086590e-02
2.695000	3.029530e-02
2.700000	2.973570e-02
2.705000	2.918740e-02
2.710000	2.864960e-02
2.715000	2.812210e-02
2.720000	2.760470e-02
2.725000	2.709720e-02
2.730000	2.659930e-02
2.735000	2.611100e-02
2.740000	2.563200e-02
2.745000	2.516210e-02
2.750000	2.470120e-02
2.755000	2.424790e-02
2.760000	2.380350e-02
2.765000	2.336780e-02
2.770000	2.294070e-02
2.775000	2.252200e-02
2.780000	2.211140e-02
2.785000	2.170890e-02
2.790000	2.131430e-02
2.795000	2.092740e-02
2.800000	2.054800e-02
2.805000	2.017720e-02
2.810000	1.981330e-02
2.815000	1.945630e-02
2.820000	1.910590e-02
2.825000	1.876210e-02
2.830000	1.842480e-02
2.835000	1.809370e-02
2.840000	1.776880e-02
2.845000	1.745000e-02
2.850000	1.713710e-02
2.855000	1.683010e-02
2.860000	1.652880e-02
2.865000	1.623320e-02
2.870000	1.594310e-02
2.875000	1.565840e-02
2.880000	1.537910e-02
2.885000	1.510490e-02
2.890000	1.483590e-02
2.895000	1.457200e-02
2.900000	1.431290e-02
2.905000	1.405860e-02
2.910000	1.380900e-02
2.915000	1.356420e-02
2.920000	1.332390e-02
2.925000	1.308820e-02
2.930000	1.285690e-02
2.935000	1.263000e-02
2.940000	1.240740e-02
2.945000	1.218890e-02
2.950000	1.197450e-02
2.955000	1.176480e-02
2.960000	1.155880e-02
2.965000	1.135660e-02
2.970000	1.115810e-02
2.975000	1.096320e-02
2.980000	1.077180e-02
2.985000	1.058390e-02
2.990000	1.039940e-02
2.995000	1.021830e-02
3.000000	1.004050e-02
3.005000	9.865950e-03
3.010000	9.694600e-03
3.015000	9.526360e-03
3.020000	9.361200e-03
3.025000	9.199050e-03
3.030000	9.039860e-03
3.035000	8.883570e-03
3.040000	8.730140e-03
3.045000	8.579510e-03
3.050000	8.431630e-03
3.055000	8.286900e-03
3.060000	8.144710e-03
3.065000	8.005040e-03
3.070000	7.867830e-03
3.075000	7.733040e-03
3.080000	7.600630e-03
3.085000	7.470560e-03
3.090000	7.342790e-03
3.095000	7.217280e-03
3.100000	7.094000e-03
3.105000	6.972900e-03
3.110000	6.853950e-03
3.115000	6.737110e-03
3.120000	6.622350e-03
3.125000	6.509620e-03
3.130000	6.398900e-03
3.135000	6.290150e-03
3.140000	6.183340e-03
3.145000	6.078430e-03
3.150000	5.975390e-03
3.155000	5.874290e-03
3.160000	5.774980e-03
3.165000	5.677430e-03
3.170000	5.581610e-03
3.175000	5.487500e-03
3.180000	5.395060e-03
3.185000	5.304260e-03
3.190000	5.215090e-03
3.195000	5.127500e-03
3.200000	5.041490e-03
3.205000	4.957560e-03
3.210000	4.875010e-03
3.215000	4.793840e-03
3.220000	4.714010e-03
3.225000	4.635500e-03
3.230000	4.558300e-03
3.235000	4.482380e-03
3.240000	4.407720e-03
3.245000	4.334300e-03
3.250000	4.262110e-03
3.255000	4.190790e-03
3.260000	4.120720e-03
3.265000	4.051900e-03
3.270000	3.984300e-03
3.275000	3.917890e-03
3.280000	3.852670e-03
3.285000	3.788620e-03
3.290000	3.725710e-03
3.295000	3.663930e-03
3.300000	3.603250e-03
3.305000	3.544060e-03
3.310000	3.485850e-03
3.315000	3.428620e-03
3.320000	3.372340e-03
3.325000	3.317010e-03
3.330000	3.262610e-03
3.335000	3.209120e-03
3.340000	3.156530e-03
3.345000	3.104820e-03
3.350000	3.053990e-03
3.355000	3.004100e-03
3.360000	2.955040e-03
3.365000	2.906800e-03
3.370000	2.859350e-03
3.375000	2.812700e-03
3.380000	2.766830e-03
3.385000	2.721730e-03
3.390000	2.677390e-03
3.395000	2.633790e-03
3.400000	2.590930e-03
3.405000	2.548840e-03
3.410000	2.507450e-03
3.415000	2.466760e-03
3.420000	2.426740e-03
3.425000	2.387400e-03
3.430000	2.348720e-03
3.435000	2.310700e-03
3.440000	2.273310e-03
3.445000	2.236570e-03
3.450000	2.200440e-03
3.455000	2.165070e-03
3.460000	2.130280e-03
3.465000	2.096050e-03
3.470000	2.062390e-03
3.475000	2.029280e-03
3.480000	1.996710e-03
3.485000	1.964680e-03
3.490000	1.933170e-03
3.495000	1.902190e-03
3.500000	1.871730e-03
3.505000	1.842070e-03
3.510000	1.812840e-03
3.515000	1.784040e-03
3.520000	1.755650e-03
3.525000	1.727670e-03
3.530000	1.700100e-03
3.535000	1.672930e-03
3.540000	1.646150e-03
3.545000	1.619760e-03
3.550000	1.593760e-03
3.555000	1.567660e-03
3.560000	1.542050e-03
3.565000	1.516920e-03
3.570000	1.492250e-03
3.575000	1.468050e-03
3.580000	1.444300e-03
3.585000	1.421010e-03
3.590000	1.398160e-03
3.595000	1.375750e-03
3.600000	1.353770e-03
3.605000	1.332640e-03
3.610000	1.311840e-03
3.615000	1.291350e-03
3.620000	1.271180e-03
3.625000	1.251320e-03
3.630000	1.231770e-03
3.635000	1.212520e-03
3.640000	1.193570e-03
3.645000	1.174910e-03
3.650000	1.156550e-03
3.655000	1.138470e-03
3.660000	1.120680e-03
3.665000	1.103170e-03
3.670000	1.085930e-03
3.675000	1.068960e-03
3.680000	1.052270e-03
3.685000	1.035830e-03
3.690000	1.019660e-03
3.695000	1.003750e-03
3.700000	9.880950e-04
3.705000	9.727250e-04
3.710000	9.575960e-04
3.715000	9.427050e-04
3.720000	9.280480e-04
3.725000	9.136240e-04
3.730000	8.994280e-04
3.735000	8.854590e-04
3.740000	8.717120e-04
3.745000	8.581860e-04
3.750000	8.448780e-04
3.755000	8.317570e-04
3.760000	8.188540e-04
3.765000	8.061680e-04
3.770000	7.936950e-04
3.775000	7.814340e-04
3.780000	7.693810e-04
3.785000	7.575330e-04
3.790000	7.458890e-04
3.795000	7.344450e-04
3.800000	7.231990e-04
3.805000	7.123270e-04
3.810000	7.016060e-04
3.815000	6.910360e-04
3.820000	6.806140e-04
3.825000	6.703390e-04
3.830000	6.602100e-04
3.835000	6.502230e-04
3.840000	6.403790e-04
3.845000	6.306750e-04
3.850000	6.211090e-04
3.855000	6.116350e-04
3.860000	6.023070e-04
3.865000	5.931230e-04
3.870000	5.840820e-04
3.875000	5.751820e-04
3.880000	5.664210e-04
3.885000	5.577980e-04
3.890000	5.493110e-04
3.895000	5.409580e-04
3.900000	5.327370e-04
3.905000	5.248760e-04
3.910000	5.170910e-04
3.915000	5.093820e-04
3.920000	5.017490e-04
3.925000	4.941910e-04
3.930000	4.867070e-04
3.935000	4.792970e-04
3.940000	4.719590e-04
3.945000	4.646930e-04
3.950000	4.574980e-04
3.955000	4.500090e-04
3.960000	4.426750e-04
3.965000	4.354920e-04
3.970000	4.284590e-04
3.975000	4.215750e-04
3.980000	4.148380e-04
3.985000	4.082460e-04
3.990000	4.017980e-04
3.995000	3.954910e-04
4.000000	3.893240e-04
4.005000	3.835100e-04
4.010000	3.777840e-04
4.015000	3.721440e-04
4.020000	3.665900e-04
4.025000	3.611200e-04
4.030000	3.557340e-04
4.035000	3.504300e-04
4.040000	3.452080e-04
4.045000	3.400670e-04
4.050000	3.350050e-04
4.055000	3.300340e-04
4.060000	3.251380e-04
4.065000	3.203180e-04
4.070000	3.155720e-04
4.075000	3.108990e-04
4.080000	3.062980e-04
4.085000	3.017700e-04
4.090000	2.973120e-04
4.095000	2.929240e-04
4.100000	2.886060e-04
4.105000	2.864740e-04
4.110000	2.839240e-04
4.115000	2.809610e-04
4.120000	2.775900e-04
4.125000	2.738160e-04
4.130000	2.696430e-04
4.135000	2.650770e-04
4.140000	2.601220e-04
4.145000	2.547830e-04
4.150000	2.490650e-04
4.155000	2.387510e-04
4.160000	2.290340e-04
4.165000	2.199080e-04
4.170000	2.113670e-04
4.175000	2.034030e-04
4.180000	1.960110e-04
4.185000	1.891830e-04
4.190000	1.829140e-04
4.195000	1.771980e-04
4.200000	1.720270e-04
4.205000	1.695650e-04
4.210000	1.671410e-04
4.215000	1.647520e-04
4.220000	1.623990e-04
4.225000	1.600820e-04
4.230000	1.577990e-04
4.235000	1.555510e-04
4.240000	1.533380e-04
4.245000	1.511580e-04
4.250000	1.490120e-04
4.255000	1.469100e-04
4.260000	1.448390e-04
4.265000	1.427980e-04
4.270000	1.407850e-04
4.275000	1.388020e-04
4.280000	1.368480e-04
4.285000	1.349230e-04
4.290000	1.330260e-04
4.295000	1.311570e-04
4.300000	1.293160e-04
4.305000	1.275060e-04
4.310000	1.257220e-04
4.315000	1.239650e-04
4.320000	1.222330e-04
4.325000	1.205270e-04
4.330000	1.188470e-04
4.335000	1.171910e-04
4.340000	1.155610e-04
4.345000	1.139550e-04
4.350000	1.123730e-04
4.355000	1.107590e-04
4.360000	1.091820e-04
4.365000	1.076410e-04
4.370000	1.061360e-04
4.375000	1.046670e-04
4.380000	1.032340e-04
4.385000	1.018360e-04
4.390000	1.004720e-04
4.395000	9.914300e-05
4.400000	9.784790e-05
4.405000	9.656770e-05
4.410000	9.532530e-05
4.415000	9.412010e-05
4.420000	9.295190e-05
4.425000	9.182020e-05
4.430000	9.072480e-05
4.435000	8.966510e-05
4.440000	8.864090e-05
4.445000	8.765190e-05
4.450000	8.669750e-05
4.455000	8.602780e-05
4.460000	8.533510e-05
4.465000	8.461940e-05
4.470000	8.388110e-05
4.475000	8.312050e-05
4.480000	8.233770e-05
4.485000	8.153300e-05
4.490000	8.070670e-05
4.495000	7.985900e-05
4.500000	7.899010e-05
4.505000	7.794590e-05
4.510000	7.691620e-05
4.515000	7.590100e-05
4.520000	7.490000e-05
4.525000	7.391310e-05
4.530000	7.294030e-05
4.535000	7.198130e-05
4.540000	7.103610e-05
4.545000	7.010450e-05
4.550000	6.918640e-05
4.555000	6.828410e-05
4.560000	6.739450e-05
4.565000	6.651750e-05
4.570000	6.565300e-05
4.575000	6.480090e-05
4.580000	6.396100e-05
4.585000	6.313330e-05
4.590000	6.231760e-05
4.595000	6.151390e-05
4.600000	6.072200e-05
4.605000	5.994480e-05
4.610000	5.917860e-05
4.615000	5.842320e-05
4.620000	5.767860e-05
4.625000	5.694460e-05
4.630000	5.622120e-05
4.635000	5.550830e-05
4.640000	5.480570e-05
4.645000	5.411340e-05
4.650000	5.343140e-05
4.655000	5.276380e-05
4.660000	5.210530e-05
4.665000	5.145570e-05
4.670000	5.081500e-05
4.675000	5.018310e-05
4.680000	4.955990e-05
4.685000	4.894530e-05
4.690000	4.833940e-05
4.695000	4.774190e-05
4.700000	4.715280e-05
4.705000	4.657310e-05
4.710000	4.600140e-05
4.715000	4.543770e-05
4.720000	4.488190e-05
4.725000	4.433400e-05
4.730000	4.379390e-05
4.735000	4.326150e-05
4.740000	4.273670e-05
4.745000	4.221960e-05
4.750000	4.171000e-05
4.755000	4.120950e-05
4.760000	4.071610e-05
4.765000	4.022960e-05
4.770000	3.975000e-05
4.775000	3.927730e-05
4.780000	3.881140e-05
4.785000	3.835220e-05
4.790000	3.789970e-05
4.795000	3.745380e-05
4.800000	3.701450e-05
4.805000	3.658560e-05
4.810000	3.616230e-05
4.815000	3.574450e-05
4.820000	3.533220e-05
4.825000	3.492530e-05
4.830000	3.452380e-05
4.835000	3.412760e-05
4.840000	3.373680e-05
4.845000	3.335120e-05
4.850000	3.297080e-05
4.855000	3.259630e-05
4.860000	3.222670e-05
4.865000	3.186210e-05
4.870000	3.150240e-05
4.875000	3.114750e-05
4.880000	3.079750e-05
4.885000	3.045220e-05
4.890000	3.011160e-05
4.895000	2.977580e-05
4.900000	2.944460e-05
4.905000	2.911910e-05
4.910000	2.879800e-05
4.915000	2.848110e-05
4.920000	2.816860e-05
4.925000	2.786030e-05
4.930000	2.755610e-05
4.935000	2.725620e-05
4.940000	2.696040e-05
4.945000	2.666870e-05
4.950000	2.638100e-05
4.955000	2.608390e-05
4.960000	2.578830e-05
4.965000	2.549440e-05
4.970000	2.520210e-05
4.975000	2.491140e-05
4.980000	2.462230e-05
4.985000	2.433480e-05
4.990000	2.404880e-05
4.995000	2.376440e-05
5.000000	2.348150e-05
5.005000	2.274440e-05
5.010000	2.178470e-05
5.015000	2.086570e-05
5.020000	1.998540e-05
5.025000	1.914240e-05
5.030000	1.833510e-05
5.035000	1.756190e-05
5.040000	1.682130e-05
5.045000	1.611210e-05
5.050000	1.543280e-05
5.055000	1.478220e-05
5.060000	1.415920e-05
5.065000	1.356240e-05
5.070000	1.299090e-05
5.075000	1.244350e-05
5.080000	1.191920e-05
5.085000	1.141700e-05
5.090000	1.093610e-05
5.095000	1.047550e-05
5.100000	1.003430e-05
5.105000	9.611710e-06
5.110000	9.206980e-06
5.115000	8.819330e-06
5.120000	8.448040e-06
5.125000	8.092410e-06
5.130000	7.751790e-06
5.135000	7.425530e-06
5.140000	7.113040e-06
5.145000	6.813730e-06
5.150000	6.527040e-06
5.155000	6.252440e-06
5.160000	5.989410e-06
5.165000	5.737480e-06
5.170000	5.496160e-06
5.175000	5.265020e-06
5.180000	5.043620e-06
5.185000	4.831550e-06
5.190000	4.628410e-06
5.195000	4.433840e-06
5.200000	4.247460e-06
5.205000	4.068930e-06
5.210000	3.897920e-06
5.215000	3.734110e-06
5.220000	3.577200e-06
5.225000	3.426900e-06
5.230000	3.282930e-06
5.235000	3.145020e-06
5.240000	3.012910e-06
5.245000	2.886370e-06
5.250000	2.765150e-06
5.255000	2.649030e-06
5.260000	2.537800e-06
5.265000	2.431250e-06
5.270000	2.329180e-06
5.275000	2.231400e-06
5.280000	2.137740e-06
5.285000	2.048020e-06
5.290000	1.962070e-06
5.295000	1.879730e-06
5.300000	1.800860e-06
5.305000	1.725300e-06
5.310000	1.652920e-06
5.315000	1.583580e-06
5.320000	1.517150e-06
5.325000	1.453520e-06
5.330000	1.392560e-06
5.335000	1.334170e-06
5.340000	1.278220e-06
5.345000	1.224630e-06
5.350000	1.173290e-06
5.355000	1.124110e-06
5.360000	1.076990e-06
5.365000	1.031850e-06
5.370000	9.886010e-07
5.375000	9.471730e-07
5.380000	9.074830e-07
5.385000	8.694600e-07
5.390000	8.330330e-07
5.395000	7.981350e-07
5.400000	7.647020e-07
5.405000	7.326720e-07
5.410000	7.019860e-07
5.415000	6.725880e-07
5.420000	6.444230e-07
5.425000	6.174400e-07
5.430000	5.915890e-07
5.435000	5.668220e-07
5.440000	5.430930e-07
5.445000	5.203600e-07
5.450000	4.985810e-07
5.455000	4.777140e-07
5.460000	4.577220e-07
5.465000	4.385690e-07
5.470000	4.202180e-07
5.475000	4.026370e-07
5.480000	3.857930e-07
5.485000	3.696540e-07
5.490000	3.541920e-07
5.495000	3.393780e-07
5.500000	3.251840e-07
5.505000	3.115850e-07
5.510000	2.985560e-07
5.515000	2.860730e-07
5.520000	2.741120e-07
5.525000	2.626530e-07
5.530000	2.516730e-07
5.535000	2.411530e-07
5.540000	2.310740e-07
5.545000	2.214160e-07
5.550000	2.121630e-07
5.555000	2.032980e-07
5.560000	1.948030e-07
5.565000	1.866640e-07
5.570000	1.788660e-07
5.575000	1.713940e-07
5.580000	1.642340e-07
5.585000	1.573750e-07
5.590000	1.508020e-07
5.595000	1.445040e-07
5.600000	1.384700e-07
5.605000	1.326880e-07
5.610000	1.271480e-07
5.615000	1.218390e-07
5.620000	1.167530e-07
5.625000	1.118790e-07
5.630000	1.072090e-07
5.635000	1.027340e-07
5.640000	9.844680e-08
5.645000	9.433840e-08
5.650000	9.040180e-08
5.655000	8.662970e-08
5.660000	8.301520e-08
5.665000	7.955180e-08
5.670000	7.623320e-08
5.675000	7.305320e-08
5.680000	7.000600e-08
5.685000	6.708620e-08
5.690000	6.428840e-08
5.695000	6.160740e-08
5.700000	5.903840e-08
5.705000	5.657670e-08
5.710000	5.421780e-08
5.715000	5.195740e-08
5.720000	4.979140e-08
5.725000	4.771580e-08
5.730000	4.572690e-08
5.735000	4.382110e-08
5.740000	4.199480e-08
5.745000	4.024470e-08
5.750000	3.856770e-08
5.755000	3.696060e-08
5.760000	3.542060e-08
5.765000	3.394490e-08
5.770000	3.253080e-08
5.775000	3.117570e-08
5.780000	2.987710e-08
5.785000	2.863270e-08
5.790000	2.744010e-08
5.795000	2.629740e-08
5.800000	2.520230e-08
5.805000	2.415290e-08
5.810000	2.314720e-08
5.815000	2.218350e-08
5.820000	2.125990e-08
5.825000	2.037490e-08
5.830000	1.952670e-08
5.835000	1.871400e-08
5.840000	1.793510e-08
5.845000	1.718860e-08
5.850000	1.647330e-08
5.855000	1.578780e-08
5.860000	1.513090e-08
5.865000	1.450130e-08
5.870000	1.389800e-08
5.875000	1.331980e-08
5.880000	1.276570e-08
5.885000	1.223470e-08
5.890000	1.172580e-08
5.895000	1.123810e-08
5.900000	1.077070e-08
5.905000	1.032280e-08
5.910000	9.893500e-09
5.915000	9.482120e-09
5.920000	9.087860e-09
5.925000	8.710020e-09
5.930000	8.347910e-09
5.935000	8.000880e-09
5.940000	7.668290e-09
5.945000	7.349550e-09
5.950000	7.044080e-09
5.955000	6.751320e-09
5.960000	6.470740e-09
5.965000	6.201840e-09
5.970000	5.944140e-09
5.975000	5.697150e-09
5.980000	5.460440e-09
5.985000	5.233580e-09
5.990000	5.016160e-09
5.995000	4.807790e-09
6.000000	4.608080e-09
0.000000	0.000000e+00


==> anc/Fig5_SCS_g_T258.txt <==
# omega(GeV)	rho(GeV^-1)
-1.000000	6.179180e-04
-0.995000	5.760270e-04
-0.990000	5.342870e-04
-0.985000	4.926950e-04
-0.980000	4.512520e-04
-0.975000	4.099570e-04
-0.970000	3.688090e-04
-0.965000	3.278080e-04
-0.960000	2.869540e-04
-0.955000	2.462450e-04
-0.950000	2.056810e-04
-0.945000	1.711720e-04
-0.940000	1.368930e-04
-0.935000	1.028460e-04
-0.930000	6.903570e-05
-0.925000	3.546460e-05
-0.920000	2.136110e-06
-0.915000	-3.094630e-05
-0.910000	-6.377910e-05
-0.905000	-9.635870e-05
-0.900000	-1.286810e-04
-0.895000	-1.606770e-04
-0.890000	-1.924230e-04
-0.885000	-2.239160e-04
-0.880000	-2.551510e-04
-0.875000	-2.861230e-04
-0.870000	-3.168280e-04
-0.865000	-3.472600e-04
-0.860000	-3.774150e-04
-0.855000	-4.072880e-04
-0.850000	-4.368730e-04
-0.845000	-4.661230e-04
-0.840000	-4.950850e-04
-0.835000	-5.237540e-04
-0.830000	-5.521230e-04
-0.825000	-5.801860e-04
-0.820000	-6.079360e-04
-0.815000	-6.353670e-04
-0.810000	-6.624720e-04
-0.805000	-6.892430e-04
-0.800000	-7.156730e-04
-0.795000	-7.391450e-04
-0.790000	-7.628140e-04
-0.785000	-7.866810e-04
-0.780000	-8.107510e-04
-0.775000	-8.350250e-04
-0.770000	-8.595060e-04
-0.765000	-8.841970e-04
-0.760000	-9.091000e-04
-0.755000	-9.342190e-04
-0.750000	-9.595560e-04
-0.745000	-9.861090e-04
-0.740000	-1.012670e-03
-0.735000	-1.039250e-03
-0.730000	-1.065840e-03
-0.725000	-1.092440e-03
-0.720000	-1.119050e-03
-0.715000	-1.145670e-03
-0.710000	-1.172300e-03
-0.705000	-1.198940e-03
-0.700000	-1.225590e-03
-0.695000	-1.254560e-03
-0.690000	-1.283060e-03
-0.685000	-1.311070e-03
-0.680000	-1.338580e-03
-0.675000	-1.365570e-03
-0.670000	-1.392040e-03
-0.665000	-1.417980e-03
-0.660000	-1.443360e-03
-0.655000	-1.468180e-03
-0.650000	-1.492420e-03
-0.645000	-1.510030e-03
-0.640000	-1.528300e-03
-0.635000	-1.547240e-03
-0.630000	-1.566870e-03
-0.625000	-1.587200e-03
-0.620000	-1.608240e-03
-0.615000	-1.630010e-03
-0.610000	-1.652520e-03
-0.605000	-1.675790e-03
-0.600000	-1.699830e-03
-0.595000	-1.731730e-03
-0.590000	-1.762950e-03
-0.585000	-1.793480e-03
-0.580000	-1.823280e-03
-0.575000	-1.852360e-03
-0.570000	-1.880690e-03
-0.565000	-1.908250e-03
-0.560000	-1.935020e-03
-0.555000	-1.960990e-03
-0.550000	-1.986140e-03
-0.545000	-2.003670e-03
-0.540000	-2.021760e-03
-0.535000	-2.040400e-03
-0.530000	-2.059610e-03
-0.525000	-2.079410e-03
-0.520000	-2.099800e-03
-0.515000	-2.120790e-03
-0.510000	-2.142400e-03
-0.505000	-2.164640e-03
-0.500000	-2.187530e-03
-0.495000	-2.211430e-03
-0.490000	-2.235920e-03
-0.485000	-2.261010e-03
-0.480000	-2.286730e-03
-0.475000	-2.313070e-03
-0.470000	-2.340050e-03
-0.465000	-2.367690e-03
-0.460000	-2.396010e-03
-0.455000	-2.425010e-03
-0.450000	-2.454710e-03
-0.445000	-2.497810e-03
-0.440000	-2.539030e-03
-0.435000	-2.578300e-03
-0.430000	-2.615570e-03
-0.425000	-2.650790e-03
-0.420000	-2.683910e-03
-0.415000	-2.714860e-03
-0.410000	-2.743580e-03
-0.405000	-2.770020e-03
-0.400000	-2.794110e-03
-0.395000	-2.795560e-03
-0.390000	-2.798700e-03
-0.385000	-2.803600e-03
-0.380000	-2.810290e-03
-0.375000	-2.818820e-03
-0.370000	-2.829240e-03
-0.365000	-2.841600e-03
-0.360000	-2.855950e-03
-0.355000	-2.872340e-03
-0.350000	-2.890830e-03
-0.345000	-2.931430e-03
-0.340000	-2.970130e-03
-0.335000	-3.006880e-03
-0.330000	-3.041610e-03
-0.325000	-3.074260e-03
-0.320000	-3.104780e-03
-0.315000	-3.133090e-03
-0.310000	-3.159140e-03
-0.305000	-3.182840e-03
-0.300000	-3.204140e-03
-0.295000	-3.211840e-03
-0.290000	-3.219250e-03
-0.285000	-3.226370e-03
-0.280000	-3.233190e-03
-0.275000	-3.239700e-03
-0.270000	-3.245880e-03
-0.265000	-3.251740e-03
-0.260000	-3.257240e-03
-0.255000	-3.262390e-03
-0.250000	-3.267180e-03
-0.245000	-3.275200e-03
-0.240000	-3.282090e-03
-0.235000	-3.287810e-03
-0.230000	-3.292320e-03
-0.225000	-3.295590e-03
-0.220000	-3.297570e-03
-0.215000	-3.298210e-03
-0.210000	-3.297480e-03
-0.205000	-3.295310e-03
-0.200000	-3.291680e-03
-0.195000	-3.287710e-03
-0.190000	-3.281920e-03
-0.185000	-3.274250e-03
-0.180000	-3.264620e-03
-0.175000	-3.252990e-03
-0.170000	-3.239260e-03
-0.165000	-3.223380e-03
-0.160000	-3.205260e-03
-0.155000	-3.184820e-03
-0.150000	-3.161980e-03
-0.145000	-3.142580e-03
-0.140000	-3.119420e-03
-0.135000	-3.092370e-03
-0.130000	-3.061280e-03
-0.125000	-3.026000e-03
-0.120000	-2.986370e-03
-0.115000	-2.942230e-03
-0.110000	-2.893410e-03
-0.105000	-2.839730e-03
-0.100000	-2.781000e-03
-0.095000	-2.722710e-03
-0.090000	-2.657850e-03
-0.085000	-2.586160e-03
-0.080000	-2.507360e-03
-0.075000	-2.421170e-03
-0.070000	-2.327290e-03
-0.065000	-2.225420e-03
-0.060000	-2.115220e-03
-0.055000	-1.996340e-03
-0.050000	-1.868440e-03
-0.045000	-1.745410e-03
-0.040000	-1.609780e-03
-0.035000	-1.461020e-03
-0.030000	-1.298540e-03
-0.025000	-1.121760e-03
-0.020000	-9.300400e-04
-0.015000	-7.227190e-04
-0.010000	-4.991000e-04
-0.005000	-2.584510e-04
0.000000	4.261560e-17
0.005000	2.698060e-04
0.010000	5.604770e-04
0.015000	8.729870e-04
0.020000	1.208370e-03
0.025000	1.567690e-03
0.030000	1.952120e-03
0.035000	2.362840e-03
0.040000	2.801150e-03
0.045000	3.268380e-03
0.050000	3.765960e-03
0.055000	4.258250e-03
0.060000	4.791050e-03
0.065000	5.366460e-03
0.070000	5.986680e-03
0.075000	6.654050e-03
0.080000	7.371050e-03
0.085000	8.140310e-03
0.090000	8.964610e-03
0.095000	9.846900e-03
0.100000	1.079030e-02
0.105000	1.176520e-02
0.110000	1.281430e-02
0.115000	1.394180e-02
0.120000	1.515200e-02
0.125000	1.644960e-02
0.130000	1.783960e-02
0.135000	1.932730e-02
0.140000	2.091820e-02
0.145000	2.261820e-02
0.150000	2.443390e-02
0.155000	2.634470e-02
0.160000	2.839090e-02
0.165000	3.058010e-02
0.170000	3.292050e-02
0.175000	3.542090e-02
0.180000	3.809050e-02
0.185000	4.093900e-02
0.190000	4.397660e-02
0.195000	4.721440e-02
0.200000	5.066380e-02
0.205000	5.433110e-02
0.210000	5.823770e-02
0.215000	6.239670e-02
0.220000	6.682200e-02
0.225000	7.152780e-02
0.230000	7.652930e-02
0.235000	8.184200e-02
0.240000	8.748220e-02
0.245000	9.346670e-02
0.250000	9.981280e-02
0.255000	1.066360e-01
0.260000	1.138430e-01
0.265000	1.214510e-01
0.270000	1.294760e-01
0.275000	1.379340e-01
0.280000	1.468390e-01
0.285000	1.562080e-01
0.290000	1.660550e-01
0.295000	1.763930e-01
0.300000	1.872350e-01
0.305000	1.987600e-01
0.310000	2.107800e-01
0.315000	2.233010e-01
0.320000	2.363220e-01
0.325000	2.498430e-01
0.330000	2.638590e-01
0.335000	2.783610e-01
0.340000	2.933370e-01
0.345000	3.087720e-01
0.350000	3.246430e-01
0.355000	3.411010e-01
0.360000	3.579090e-01
0.365000	3.750280e-01
0.370000	3.924150e-01
0.375000	4.100220e-01
0.380000	4.277960e-01
0.385000	4.456810e-01
0.390000	4.636150e-01
0.395000	4.815350e-01
0.400000	4.993730e-01
0.405000	5.172000e-01
0.410000	5.347520e-01
0.415000	5.519640e-01
0.420000	5.687750e-01
0.425000	5.851230e-01
0.430000	6.009510e-01
0.435000	6.162050e-01
0.440000	6.308370e-01
0.445000	6.448000e-01
0.450000	6.580570e-01
0.455000	6.704190e-01
0.460000	6.820400e-01
0.465000	6.928990e-01
0.470000	7.029850e-01
0.475000	7.122890e-01
0.480000	7.208100e-01
0.485000	7.285480e-01
0.490000	7.355120e-01
0.495000	7.417110e-01
0.500000	7.471620e-01
0.505000	7.517860e-01
0.510000	7.557190e-01
0.515000	7.589870e-01
0.520000	7.616170e-01
0.525000	7.636370e-01
0.530000	7.650770e-01
0.535000	7.659670e-01
0.540000	7.663390e-01
0.545000	7.662230e-01
0.550000	7.656490e-01
0.555000	7.645800e-01
0.560000	7.631280e-01
0.565000	7.613240e-01
0.570000	7.591960e-01
0.575000	7.567700e-01
0.580000	7.540730e-01
0.585000	7.511300e-01
0.590000	7.479640e-01
0.595000	7.445980e-01
0.600000	7.410520e-01
0.605000	7.372330e-01
0.610000	7.333020e-01
0.615000	7.292740e-01
0.620000	7.251640e-01
0.625000	7.209860e-01
0.630000	7.167530e-01
0.635000	7.124760e-01
0.640000	7.081660e-01
0.645000	7.038330e-01
0.650000	6.994870e-01
0.655000	6.950340e-01
0.660000	6.906100e-01
0.665000	6.862190e-01
0.670000	6.818670e-01
0.675000	6.775570e-01
0.680000	6.732920e-01
0.685000	6.690770e-01
0.690000	6.649140e-01
0.695000	6.608060e-01
0.700000	6.567550e-01
0.705000	6.527600e-01
0.710000	6.488280e-01
0.715000	6.449590e-01
0.720000	6.411530e-01
0.725000	6.374110e-01
0.730000	6.337330e-01
0.735000	6.301190e-01
0.740000	6.265700e-01
0.745000	6.230850e-01
0.750000	6.196650e-01
0.755000	6.163030e-01
0.760000	6.130060e-01
0.765000	6.097740e-01
0.770000	6.066060e-01
0.775000	6.035010e-01
0.780000	6.004610e-01
0.785000	5.974830e-01
0.790000	5.945670e-01
0.795000	5.917130e-01
0.800000	5.889210e-01
0.805000	5.861190e-01
0.810000	5.833950e-01
0.815000	5.807460e-01
0.820000	5.781730e-01
0.825000	5.756720e-01
0.830000	5.732450e-01
0.835000	5.708880e-01
0.840000	5.686020e-01
0.845000	5.663840e-01
0.850000	5.642350e-01
0.855000	5.621830e-01
0.860000	5.601900e-01
0.865000	5.582560e-01
0.870000	5.563790e-01
0.875000	5.545580e-01
0.880000	5.527930e-01
0.885000	5.510830e-01
0.890000	5.494270e-01
0.895000	5.478230e-01
0.900000	5.462720e-01
0.905000	5.447880e-01
0.910000	5.433500e-01
0.915000	5.419600e-01
0.920000	5.406160e-01
0.925000	5.393180e-01
0.930000	5.380660e-01
0.935000	5.368580e-01
0.940000	5.356940e-01
0.945000	5.345730e-01
0.950000	5.334960e-01
0.955000	5.324650e-01
0.960000	5.314750e-01
0.965000	5.305270e-01
0.970000	5.296200e-01
0.975000	5.287530e-01
0.980000	5.279260e-01
0.985000	5.271380e-01
0.990000	5.263900e-01
0.995000	5.256810e-01
1.000000	5.250100e-01
1.005000	5.243960e-01
1.010000	5.238160e-01
1.015000	5.232690e-01
1.020000	5.227560e-01
1.025000	5.222750e-01
1.030000	5.218270e-01
1.035000	5.214120e-01
1.040000	5.210280e-01
1.045000	5.206770e-01
1.050000	5.203570e-01
1.055000	5.200530e-01
1.060000	5.197840e-01
1.065000	5.195500e-01
1.070000	5.193510e-01
1.075000	5.191860e-01
1.080000	5.190560e-01
1.090000	5.188960e-01
1.095000	5.188670e-01
1.100000	5.188720e-01
1.105000	5.189810e-01
1.110000	5.191080e-01
1.115000	5.192520e-01
1.120000	5.194130e-01
1.125000	5.195910e-01
1.130000	5.197860e-01
1.135000	5.199970e-01
1.140000	5.202240e-01
1.145000	5.204680e-01
1.150000	5.207280e-01
1.155000	5.209980e-01
1.160000	5.212850e-01
1.165000	5.215870e-01
1.170000	5.219060e-01
1.175000	5.222400e-01
1.180000	5.225890e-01
1.185000	5.229530e-01
1.190000	5.233330e-01
1.195000	5.237270e-01
1.200000	5.241360e-01
1.205000	5.245640e-01
1.210000	5.250060e-01
1.215000	5.254610e-01
1.220000	5.259280e-01
1.225000	5.264080e-01
1.230000	5.269010e-01
1.235000	5.274050e-01
1.240000	5.279210e-01
1.245000	5.284470e-01
1.250000	5.289840e-01
1.255000	5.295880e-01
1.260000	5.301880e-01
1.265000	5.307860e-01
1.270000	5.313800e-01
1.275000	5.319700e-01
1.280000	5.325550e-01
1.285000	5.331350e-01
1.290000	5.337100e-01
1.295000	5.342770e-01
1.300000	5.348380e-01
1.305000	5.353760e-01
1.310000	5.359080e-01
1.315000	5.364340e-01
1.320000	5.369530e-01
1.325000	5.374660e-01
1.330000	5.379700e-01
1.335000	5.384670e-01
1.340000	5.389540e-01
1.345000	5.394330e-01
1.350000	5.399010e-01
1.355000	5.403530e-01
1.360000	5.407950e-01
1.365000	5.412270e-01
1.370000	5.416470e-01
1.375000	5.420560e-01
1.380000	5.424530e-01
1.385000	5.428360e-01
1.390000	5.432050e-01
1.395000	5.435590e-01
1.400000	5.438960e-01
1.405000	5.442570e-01
1.410000	5.445910e-01
1.415000	5.448970e-01
1.420000	5.451750e-01
1.425000	5.454230e-01
1.430000	5.456410e-01
1.435000	5.458280e-01
1.440000	5.459820e-01
1.445000	5.461030e-01
1.450000	5.461900e-01
1.455000	5.462280e-01
1.460000	5.462330e-01
1.465000	5.462030e-01
1.470000	5.461370e-01
1.475000	5.460350e-01
1.480000	5.458950e-01
1.485000	5.457160e-01
1.490000	5.454970e-01
1.495000	5.452380e-01
1.500000	5.449370e-01
1.505000	5.446030e-01
1.510000	5.442230e-01
1.515000	5.437950e-01
1.520000	5.433200e-01
1.525000	5.427950e-01
1.530000	5.422200e-01
1.535000	5.415940e-01
1.540000	5.409170e-01
1.545000	5.401870e-01
1.550000	5.394030e-01
1.555000	5.385740e-01
1.560000	5.376880e-01
1.565000	5.367440e-01
1.570000	5.357430e-01
1.575000	5.346820e-01
1.580000	5.335620e-01
1.585000	5.323810e-01
1.590000	5.311390e-01
1.595000	5.298350e-01
1.600000	5.284690e-01
1.605000	5.270440e-01
1.610000	5.255530e-01
1.615000	5.239970e-01
1.620000	5.223750e-01
1.625000	5.206870e-01
1.630000	5.189340e-01
1.635000	5.171150e-01
1.640000	5.152300e-01
1.645000	5.132790e-01
1.650000	5.112630e-01
1.655000	5.091610e-01
1.660000	5.069990e-01
1.665000	5.047760e-01
1.670000	5.024940e-01
1.675000	5.001510e-01
1.680000	4.977500e-01
1.685000	4.952890e-01
1.690000	4.927700e-01
1.695000	4.901930e-01
1.700000	4.875590e-01
1.705000	4.848880e-01
1.710000	4.821570e-01
1.715000	4.793660e-01
1.720000	4.765160e-01
1.725000	4.736080e-01
1.730000	4.706430e-01
1.735000	4.676220e-01
1.740000	4.645470e-01
1.745000	4.614170e-01
1.750000	4.582350e-01
1.755000	4.549880e-01
1.760000	4.516940e-01
1.765000	4.483540e-01
1.770000	4.449690e-01
1.775000	4.415410e-01
1.780000	4.380710e-01
1.785000	4.345610e-01
1.790000	4.310120e-01
1.795000	4.274260e-01
1.800000	4.238040e-01
1.805000	4.201500e-01
1.810000	4.164620e-01
1.815000	4.127430e-01
1.820000	4.089930e-01
1.825000	4.052150e-01
1.830000	4.014110e-01
1.835000	3.975820e-01
1.840000	3.937290e-01
1.845000	3.898560e-01
1.850000	3.859630e-01
1.855000	3.820520e-01
1.860000	3.781250e-01
1.865000	3.741850e-01
1.870000	3.702320e-01
1.875000	3.662690e-01
1.880000	3.622970e-01
1.885000	3.583180e-01
1.890000	3.543330e-01
1.895000	3.503450e-01
1.900000	3.463540e-01
1.905000	3.423480e-01
1.910000	3.383460e-01
1.915000	3.343510e-01
1.920000	3.303620e-01
1.925000	3.263830e-01
1.930000	3.224140e-01
1.935000	3.184570e-01
1.940000	3.145130e-01
1.945000	3.105830e-01
1.950000	3.066690e-01
1.955000	3.027750e-01
1.960000	2.988980e-01
1.965000	2.950390e-01
1.970000	2.911990e-01
1.975000	2.873790e-01
1.980000	2.835810e-01
1.985000	2.798040e-01
1.990000	2.760500e-01
1.995000	2.723200e-01
2.000000	2.686150e-01
2.005000	2.649340e-01
2.010000	2.612800e-01
2.015000	2.576530e-01
2.020000	2.540540e-01
2.025000	2.504830e-01
2.030000	2.469420e-01
2.035000	2.434310e-01
2.040000	2.399510e-01
2.045000	2.365010e-01
2.050000	2.330820e-01
2.055000	2.296890e-01
2.060000	2.263300e-01
2.065000	2.230050e-01
2.070000	2.197140e-01
2.075000	2.164590e-01
2.080000	2.132380e-01
2.085000	2.100520e-01
2.090000	2.069010e-01
2.095000	2.037870e-01
2.100000	2.007070e-01
2.105000	1.976610e-01
2.110000	1.946510e-01
2.115000	1.916780e-01
2.120000	1.887410e-01
2.125000	1.858400e-01
2.130000	1.829760e-01
2.135000	1.801480e-01
2.140000	1.773570e-01
2.145000	1.746010e-01
2.150000	1.718820e-01
2.155000	1.691980e-01
2.160000	1.665510e-01
2.165000	1.639390e-01
2.170000	1.613620e-01
2.175000	1.588210e-01
2.180000	1.563150e-01
2.185000	1.538430e-01
2.190000	1.514060e-01
2.195000	1.490030e-01
2.200000	1.466340e-01
2.205000	1.442950e-01
2.210000	1.419910e-01
2.215000	1.397200e-01
2.220000	1.374830e-01
2.225000	1.352780e-01
2.230000	1.331060e-01
2.235000	1.309670e-01
2.240000	1.288600e-01
2.245000	1.267850e-01
2.250000	1.247410e-01
2.255000	1.227250e-01
2.260000	1.207410e-01
2.265000	1.187890e-01
2.270000	1.168670e-01
2.275000	1.149750e-01
2.280000	1.131140e-01
2.285000	1.112830e-01
2.290000	1.094810e-01
2.295000	1.077080e-01
2.300000	1.059640e-01
2.305000	1.042500e-01
2.310000	1.025630e-01
2.315000	1.009030e-01
2.320000	9.926930e-02
2.325000	9.766180e-02
2.330000	9.608020e-02
2.335000	9.452380e-02
2.340000	9.299250e-02
2.345000	9.148590e-02
2.350000	9.000350e-02
2.355000	8.853960e-02
2.360000	8.710070e-02
2.365000	8.568620e-02
2.370000	8.429590e-02
2.375000	8.292930e-02
2.380000	8.158600e-02
2.385000	8.026580e-02
2.390000	7.896800e-02
2.395000	7.769250e-02
2.400000	7.643890e-02
2.405000	7.521080e-02
2.410000	7.400290e-02
2.415000	7.281480e-02
2.420000	7.164630e-02
2.425000	7.049690e-02
2.430000	6.936640e-02
2.435000	6.825440e-02
2.440000	6.716070e-02
2.445000	6.608490e-02
2.450000	6.502670e-02
2.455000	6.398420e-02
2.460000	6.295920e-02
2.465000	6.195130e-02
2.470000	6.096020e-02
2.475000	5.998570e-02
2.480000	5.902750e-02
2.485000	5.808530e-02
2.490000	5.715890e-02
2.495000	5.624790e-02
2.500000	5.535220e-02
2.505000	5.447080e-02
2.510000	5.360440e-02
2.515000	5.275250e-02
2.520000	5.191500e-02
2.525000	5.109160e-02
2.530000	5.028200e-02
2.535000	4.948610e-02
2.540000	4.870360e-02
2.545000	4.793420e-02
2.550000	4.717780e-02
2.555000	4.643460e-02
2.560000	4.570380e-02
2.565000	4.498510e-02
2.570000	4.427830e-02
2.575000	4.358330e-02
2.580000	4.289970e-02
2.585000	4.222750e-02
2.590000	4.156640e-02
2.595000	4.091630e-02
2.600000	4.027690e-02
2.605000	3.964750e-02
2.610000	3.902860e-02
2.615000	3.842000e-02
2.620000	3.782160e-02
2.625000	3.723320e-02
2.630000	3.665450e-02
2.635000	3.608550e-02
2.640000	3.552590e-02
2.645000	3.497560e-02
2.650000	3.443450e-02
2.655000	3.390240e-02
2.660000	3.337920e-02
2.665000	3.286450e-02
2.670000	3.235830e-02
2.675000	3.186050e-02
2.680000	3.137080e-02
2.685000	3.088920e-02
2.690000	3.041540e-02
2.695000	2.994940e-02
2.700000	2.949110e-02
2.705000	2.904000e-02
2.710000	2.859640e-02
2.715000	2.816000e-02
2.720000	2.773090e-02
2.725000	2.730880e-02
2.730000	2.689370e-02
2.735000	2.648540e-02
2.740000	2.608380e-02
2.745000	2.568880e-02
2.750000	2.530030e-02
2.755000	2.491880e-02
2.760000	2.454340e-02
2.765000	2.417410e-02
2.770000	2.381060e-02
2.775000	2.345290e-02
2.780000	2.310090e-02
2.785000	2.275450e-02
2.790000	2.241360e-02
2.795000	2.207810e-02
2.800000	2.174790e-02
2.805000	2.142300e-02
2.810000	2.110320e-02
2.815000	2.078850e-02
2.820000	2.047870e-02
2.825000	2.017390e-02
2.830000	1.987380e-02
2.835000	1.957850e-02
2.840000	1.928780e-02
2.845000	1.900180e-02
2.850000	1.872020e-02
2.855000	1.844340e-02
2.860000	1.817100e-02
2.865000	1.790270e-02
2.870000	1.763850e-02
2.875000	1.737840e-02
2.880000	1.712220e-02
2.885000	1.687000e-02
2.890000	1.662160e-02
2.895000	1.637700e-02
2.900000	1.613620e-02
2.905000	1.589780e-02
2.910000	1.566340e-02
2.915000	1.543280e-02
2.920000	1.520590e-02
2.925000	1.498270e-02
2.930000	1.476320e-02
2.935000	1.454720e-02
2.940000	1.433480e-02
2.945000	1.412580e-02
2.950000	1.392030e-02
2.955000	1.371920e-02
2.960000	1.352110e-02
2.965000	1.332610e-02
2.970000	1.313400e-02
2.975000	1.294470e-02
2.980000	1.275830e-02
2.985000	1.257470e-02
2.990000	1.239390e-02
2.995000	1.221580e-02
3.000000	1.204030e-02
3.005000	1.186740e-02
3.010000	1.169710e-02
3.015000	1.152930e-02
3.020000	1.136410e-02
3.025000	1.120140e-02
3.030000	1.104110e-02
3.035000	1.088320e-02
3.040000	1.072770e-02
3.045000	1.057460e-02
3.050000	1.042370e-02
3.055000	1.027490e-02
3.060000	1.012850e-02
3.065000	9.984210e-03
3.070000	9.842160e-03
3.075000	9.702280e-03
3.080000	9.564530e-03
3.085000	9.428890e-03
3.090000	9.295320e-03
3.095000	9.163780e-03
3.100000	9.034260e-03
3.105000	8.907100e-03
3.110000	8.781800e-03
3.115000	8.658330e-03
3.120000	8.536660e-03
3.125000	8.416770e-03
3.130000	8.298630e-03
3.135000	8.182200e-03
3.140000	8.067480e-03
3.145000	7.954430e-03
3.150000	7.843020e-03
3.155000	7.733310e-03
3.160000	7.625180e-03
3.165000	7.518610e-03
3.170000	7.413580e-03
3.175000	7.310060e-03
3.180000	7.208040e-03
3.185000	7.107490e-03
3.190000	7.008390e-03
3.195000	6.910720e-03
3.200000	6.814450e-03
3.205000	6.719540e-03
3.210000	6.626010e-03
3.215000	6.533840e-03
3.220000	6.443000e-03
3.225000	6.353490e-03
3.230000	6.265270e-03
3.235000	6.178330e-03
3.240000	6.092660e-03
3.245000	6.008240e-03
3.250000	5.925040e-03
3.255000	5.843150e-03
3.260000	5.762430e-03
3.265000	5.682870e-03
3.270000	5.604450e-03
3.275000	5.527160e-03
3.280000	5.450970e-03
3.285000	5.375880e-03
3.290000	5.301870e-03
3.295000	5.228920e-03
3.300000	5.157020e-03
3.305000	5.086170e-03
3.310000	5.016340e-03
3.315000	4.947510e-03
3.320000	4.879670e-03
3.325000	4.812810e-03
3.330000	4.746910e-03
3.335000	4.681960e-03
3.340000	4.617950e-03
3.345000	4.554870e-03
3.350000	4.492700e-03
3.355000	4.431720e-03
3.360000	4.371560e-03
3.365000	4.312200e-03
3.370000	4.253640e-03
3.375000	4.195870e-03
3.380000	4.138880e-03
3.385000	4.082650e-03
3.390000	4.027170e-03
3.395000	3.972440e-03
3.400000	3.918450e-03
3.405000	3.864960e-03
3.410000	3.812240e-03
3.415000	3.760280e-03
3.420000	3.709070e-03
3.425000	3.658600e-03
3.430000	3.608870e-03
3.435000	3.559850e-03
3.440000	3.511550e-03
3.445000	3.463960e-03
3.450000	3.417060e-03
3.455000	3.370990e-03
3.460000	3.325570e-03
3.465000	3.280780e-03
3.470000	3.236620e-03
3.475000	3.193070e-03
3.480000	3.150130e-03
3.485000	3.107790e-03
3.490000	3.066050e-03
3.495000	3.024890e-03
3.500000	2.984310e-03
3.505000	2.944370e-03
3.510000	2.904970e-03
3.515000	2.866110e-03
3.520000	2.827790e-03
3.525000	2.790000e-03
3.530000	2.752740e-03
3.535000	2.715990e-03
3.540000	2.679750e-03
3.545000	2.644010e-03
3.550000	2.608770e-03
3.555000	2.574060e-03
3.560000	2.539830e-03
3.565000	2.506060e-03
3.570000	2.472770e-03
3.575000	2.439930e-03
3.580000	2.407550e-03
3.585000	2.375610e-03
3.590000	2.344120e-03
3.595000	2.313070e-03
3.600000	2.282450e-03
3.605000	2.252380e-03
3.610000	2.222710e-03
3.615000	2.193420e-03
3.620000	2.164520e-03
3.625000	2.136000e-03
3.630000	2.107850e-03
3.635000	2.080070e-03
3.640000	2.052660e-03
3.645000	2.025610e-03
3.650000	1.998910e-03
3.655000	1.972440e-03
3.660000	1.946350e-03
3.665000	1.920630e-03
3.670000	1.895280e-03
3.675000	1.870300e-03
3.680000	1.845670e-03
3.685000	1.821410e-03
3.690000	1.797490e-03
3.695000	1.773930e-03
3.700000	1.750710e-03
3.705000	1.728030e-03
3.710000	1.705650e-03
3.715000	1.683540e-03
3.720000	1.661730e-03
3.725000	1.640190e-03
3.730000	1.618920e-03
3.735000	1.597930e-03
3.740000	1.577210e-03
3.745000	1.556760e-03
3.750000	1.536570e-03
3.755000	1.516610e-03
3.760000	1.496910e-03
3.765000	1.477470e-03
3.770000	1.458300e-03
3.775000	1.439380e-03
3.780000	1.420710e-03
3.785000	1.402290e-03
3.790000	1.384120e-03
3.795000	1.366200e-03
3.800000	1.348520e-03
3.805000	1.331060e-03
3.810000	1.313840e-03
3.815000	1.296870e-03
3.820000	1.280120e-03
3.825000	1.263610e-03
3.830000	1.247330e-03
3.835000	1.231270e-03
3.840000	1.215440e-03
3.845000	1.199830e-03
3.850000	1.184440e-03
3.855000	1.169330e-03
3.860000	1.154420e-03
3.865000	1.139710e-03
3.870000	1.125200e-03
3.875000	1.110870e-03
3.880000	1.096740e-03
3.885000	1.082800e-03
3.890000	1.069050e-03
3.895000	1.055480e-03
3.900000	1.042090e-03
3.905000	1.028900e-03
3.910000	1.015890e-03
3.915000	1.003050e-03
3.920000	9.903820e-04
3.925000	9.778840e-04
3.930000	9.655540e-04
3.935000	9.533900e-04
3.940000	9.413900e-04
3.945000	9.295520e-04
3.950000	9.178750e-04
3.955000	9.063950e-04
3.960000	8.950640e-04
3.965000	8.838800e-04
3.970000	8.728410e-04
3.975000	8.619450e-04
3.980000	8.511920e-04
3.985000	8.405790e-04
3.990000	8.301060e-04
3.995000	8.197700e-04
4.000000	8.095710e-04
4.005000	7.995140e-04
4.010000	7.895890e-04
4.015000	7.797950e-04
4.020000	7.701300e-04
4.025000	7.605930e-04
4.030000	7.511820e-04
4.035000	7.418970e-04
4.040000	7.327360e-04
4.045000	7.236970e-04
4.050000	7.147800e-04
4.055000	7.060030e-04
4.060000	6.973410e-04
4.065000	6.887920e-04
4.070000	6.803550e-04
4.075000	6.720290e-04
4.080000	6.638120e-04
4.085000	6.557040e-04
4.090000	6.477030e-04
4.095000	6.398090e-04
4.100000	6.320200e-04
4.105000	6.244320e-04
4.110000	6.169240e-04
4.115000	6.094960e-04
4.120000	6.021480e-04
4.125000	5.948790e-04
4.130000	5.876870e-04
4.135000	5.805730e-04
4.140000	5.735360e-04
4.145000	5.665750e-04
4.150000	5.596880e-04
4.155000	5.527530e-04
4.160000	5.459210e-04
4.165000	5.391900e-04
4.170000	5.325590e-04
4.175000	5.260270e-04
4.180000	5.195940e-04
4.185000	5.132580e-04
4.190000	5.070190e-04
4.195000	5.008750e-04
4.200000	4.948260e-04
4.205000	4.889380e-04
4.210000	4.831270e-04
4.215000	4.773930e-04
4.220000	4.717340e-04
4.225000	4.661490e-04
4.230000	4.606380e-04
4.235000	4.552000e-04
4.240000	4.498350e-04
4.245000	4.445420e-04
4.250000	4.393200e-04
4.255000	4.341890e-04
4.260000	4.291230e-04
4.265000	4.241220e-04
4.270000	4.191840e-04
4.275000	4.143090e-04
4.280000	4.094970e-04
4.285000	4.047470e-04
4.290000	4.000580e-04
4.295000	3.954290e-04
4.300000	3.908610e-04
4.305000	3.863640e-04
4.310000	3.819230e-04
4.315000	3.775380e-04
4.320000	3.732090e-04
4.325000	3.689350e-04
4.330000	3.647160e-04
4.335000	3.605500e-04
4.340000	3.564390e-04
4.345000	3.523800e-04
4.350000	3.483740e-04
4.355000	3.444460e-04
4.360000	3.405650e-04
4.365000	3.367280e-04
4.370000	3.329360e-04
4.375000	3.291880e-04
4.380000	3.254840e-04
4.385000	3.218240e-04
4.390000	3.182060e-04
4.395000	3.146320e-04
4.400000	3.110990e-04
4.405000	3.075400e-04
4.410000	3.040380e-04
4.415000	3.005930e-04
4.420000	2.972040e-04
4.425000	2.938710e-04
4.430000	2.905920e-04
4.435000	2.873690e-04
4.440000	2.842000e-04
4.445000	2.810840e-04
4.450000	2.780210e-04
4.455000	2.751270e-04
4.460000	2.722580e-04
4.465000	2.694150e-04
4.470000	2.665980e-04
4.475000	2.638060e-04
4.480000	2.610380e-04
4.485000	2.582960e-04
4.490000	2.555780e-04
4.495000	2.528850e-04
4.500000	2.502160e-04
4.505000	2.475450e-04
4.510000	2.449040e-04
4.515000	2.422920e-04
4.520000	2.397090e-04
4.525000	2.371550e-04
4.530000	2.346300e-04
4.535000	2.321340e-04
4.540000	2.296660e-04
4.545000	2.272250e-04
4.550000	2.248130e-04
4.555000	2.224100e-04
4.560000	2.200390e-04
4.565000	2.176990e-04
4.570000	2.153890e-04
4.575000	2.131100e-04
4.580000	2.108610e-04
4.585000	2.086430e-04
4.590000	2.064540e-04
4.595000	2.042940e-04
4.600000	2.021640e-04
4.605000	2.000770e-04
4.610000	1.980160e-04
4.615000	1.959800e-04
4.620000	1.939690e-04
4.625000	1.919830e-04
4.630000	1.900210e-04
4.635000	1.880830e-04
4.640000	1.861700e-04
4.645000	1.842800e-04
4.650000	1.824140e-04
4.655000	1.807710e-04
4.660000	1.791060e-04
4.665000	1.774190e-04
4.670000	1.757100e-04
4.675000	1.739800e-04
4.680000	1.722280e-04
4.685000	1.704560e-04
4.690000	1.686620e-04
4.695000	1.668480e-04
4.700000	1.650130e-04
4.705000	1.627850e-04
4.710000	1.606220e-04
4.715000	1.585240e-04
4.720000	1.564890e-04
4.725000	1.545170e-04
4.730000	1.526080e-04
4.735000	1.507610e-04
4.740000	1.489750e-04
4.745000	1.472510e-04
4.750000	1.455870e-04
4.755000	1.441710e-04
4.760000	1.427720e-04
4.765000	1.413900e-04
4.770000	1.400230e-04
4.775000	1.386730e-04
4.780000	1.373390e-04
4.785000	1.360200e-04
4.790000	1.347180e-04
4.795000	1.334300e-04
4.800000	1.321590e-04
4.805000	1.309070e-04
4.810000	1.296690e-04
4.815000	1.284460e-04
4.820000	1.272360e-04
4.825000	1.260410e-04
4.830000	1.248590e-04
4.835000	1.236910e-04
4.840000	1.225360e-04
4.845000	1.213950e-04
4.850000	1.202680e-04
4.855000	1.191560e-04
4.860000	1.180570e-04
4.865000	1.169710e-04
4.870000	1.158960e-04
4.875000	1.148340e-04
4.880000	1.137840e-04
4.885000	1.127460e-04
4.890000	1.117200e-04
4.895000	1.107060e-04
4.900000	1.097040e-04
4.905000	1.087210e-04
4.910000	1.077480e-04
4.915000	1.067850e-04
4.920000	1.058320e-04
4.925000	1.048870e-04
4.930000	1.039520e-04
4.935000	1.030270e-04
4.940000	1.021110e-04
4.945000	1.012030e-04
4.950000	1.003050e-04
4.955000	9.939230e-05
4.960000	9.848410e-05
4.965000	9.758050e-05
4.970000	9.668170e-05
4.975000	9.578750e-05
4.980000	9.489790e-05
4.985000	9.401300e-05
4.990000	9.313260e-05
4.995000	9.225680e-05
5.000000	9.138560e-05
5.005000	9.010650e-05
5.010000	8.841250e-05
5.015000	8.675080e-05
5.020000	8.512070e-05
5.025000	8.352160e-05
5.030000	8.195290e-05
5.035000	8.041400e-05
5.040000	7.890430e-05
5.045000	7.742330e-05
5.050000	7.597040e-05
5.055000	7.454500e-05
5.060000	7.314680e-05
5.065000	7.177500e-05
5.070000	7.042930e-05
5.075000	6.910910e-05
5.080000	6.781390e-05
5.085000	6.654330e-05
5.090000	6.529670e-05
5.095000	6.407380e-05
5.100000	6.287400e-05
5.105000	6.169700e-05
5.110000	6.054220e-05
5.115000	5.940920e-05
5.120000	5.829780e-05
5.125000	5.720730e-05
5.130000	5.613740e-05
5.135000	5.508780e-05
5.140000	5.405810e-05
5.145000	5.304770e-05
5.150000	5.205650e-05
5.155000	5.108400e-05
5.160000	5.012990e-05
5.165000	4.919370e-05
5.170000	4.827530e-05
5.175000	4.737410e-05
5.180000	4.649000e-05
5.185000	4.562260e-05
5.190000	4.477150e-05
5.195000	4.393640e-05
5.200000	4.311710e-05
5.205000	4.231330e-05
5.210000	4.152450e-05
5.215000	4.075070e-05
5.220000	3.999140e-05
5.225000	3.924640e-05
5.230000	3.851540e-05
5.235000	3.779820e-05
5.240000	3.709450e-05
5.245000	3.640400e-05
5.250000	3.572650e-05
5.255000	3.506170e-05
5.260000	3.440950e-05
5.265000	3.376950e-05
5.270000	3.314150e-05
5.275000	3.252530e-05
5.280000	3.192070e-05
5.285000	3.132740e-05
5.290000	3.074530e-05
5.295000	3.017410e-05
5.300000	2.961360e-05
5.305000	2.906360e-05
5.310000	2.852400e-05
5.315000	2.799450e-05
5.320000	2.747490e-05
5.325000	2.696500e-05
5.330000	2.646470e-05
5.335000	2.597380e-05
5.340000	2.549200e-05
5.345000	2.501930e-05
5.350000	2.455550e-05
5.355000	2.410030e-05
5.360000	2.365360e-05
5.365000	2.321530e-05
5.370000	2.278520e-05
5.375000	2.236320e-05
5.380000	2.194900e-05
5.385000	2.154260e-05
5.390000	2.114380e-05
5.395000	2.075240e-05
5.400000	2.036830e-05
5.405000	1.999150e-05
5.410000	1.962160e-05
5.415000	1.925870e-05
5.420000	1.890250e-05
5.425000	1.855300e-05
5.430000	1.821000e-05
5.435000	1.787350e-05
5.440000	1.754310e-05
5.445000	1.721900e-05
5.450000	1.690090e-05
5.455000	1.658870e-05
5.460000	1.628240e-05
5.465000	1.598170e-05
5.470000	1.568670e-05
5.475000	1.539720e-05
5.480000	1.511300e-05
5.485000	1.483420e-05
5.490000	1.456050e-05
5.495000	1.429190e-05
5.500000	1.402830e-05
5.505000	1.376970e-05
5.510000	1.351580e-05
5.515000	1.326670e-05
5.520000	1.302220e-05
5.525000	1.278220e-05
5.530000	1.254670e-05
5.535000	1.231560e-05
5.540000	1.208880e-05
5.545000	1.186620e-05
5.550000	1.164770e-05
5.555000	1.143330e-05
5.560000	1.122290e-05
5.565000	1.101640e-05
5.570000	1.081370e-05
5.575000	1.061470e-05
5.580000	1.041950e-05
5.585000	1.022790e-05
5.590000	1.003980e-05
5.595000	9.855260e-06
5.600000	9.674110e-06
5.605000	9.496310e-06
5.610000	9.321820e-06
5.615000	9.150550e-06
5.620000	8.982460e-06
5.625000	8.817490e-06
5.630000	8.655570e-06
5.635000	8.496650e-06
5.640000	8.340670e-06
5.645000	8.187580e-06
5.650000	8.037320e-06
5.655000	7.889840e-06
5.660000	7.745090e-06
5.665000	7.603020e-06
5.670000	7.463580e-06
5.675000	7.326710e-06
5.680000	7.192380e-06
5.685000	7.060530e-06
5.690000	6.931120e-06
5.695000	6.804100e-06
5.700000	6.679420e-06
5.705000	6.557050e-06
5.710000	6.436940e-06
5.715000	6.319050e-06
5.720000	6.203330e-06
5.725000	6.089750e-06
5.730000	5.978270e-06
5.735000	5.868840e-06
5.740000	5.761430e-06
5.745000	5.656010e-06
5.750000	5.552520e-06
5.755000	5.450950e-06
5.760000	5.351250e-06
5.765000	5.253390e-06
5.770000	5.157330e-06
5.775000	5.063050e-06
5.780000	4.970500e-06
5.785000	4.879650e-06
5.790000	4.790480e-06
5.795000	4.702950e-06
5.800000	4.617030e-06
5.805000	4.532700e-06
5.810000	4.449910e-06
5.815000	4.368660e-06
5.820000	4.288890e-06
5.825000	4.210600e-06
5.830000	4.133740e-06
5.835000	4.058300e-06
5.840000	3.984240e-06
5.845000	3.911550e-06
5.850000	3.840190e-06
5.855000	3.770150e-06
5.860000	3.701390e-06
5.865000	3.633900e-06
5.870000	3.567640e-06
5.875000	3.502610e-06
5.880000	3.438760e-06
5.885000	3.376090e-06
5.890000	3.314580e-06
5.895000	3.254190e-06
5.900000	3.194900e-06
5.905000	3.136710e-06
5.910000	3.079590e-06
5.915000	3.023510e-06
5.920000	2.968460e-06
5.925000	2.914420e-06
5.930000	2.861370e-06
5.935000	2.809300e-06
5.940000	2.758180e-06
5.945000	2.708000e-06
5.950000	2.658730e-06
5.955000	2.610370e-06
5.960000	2.562900e-06
5.965000	2.516290e-06
5.970000	2.470540e-06
5.975000	2.425630e-06
5.980000	2.381540e-06
5.985000	2.338250e-06
5.990000	2.295760e-06
5.995000	2.254050e-06
6.000000	2.213100e-06
0.000000	0.000000e+00


==> anc/Fig5_SCS_g_T320.txt <==
# omega(GeV)	rho(GeV^-1)
-1.000000	-2.847410e-06
-0.995000	-2.960980e-05
-0.990000	-5.665600e-05
-0.985000	-8.398930e-05
-0.980000	-1.116130e-04
-0.975000	-1.395310e-04
-0.970000	-1.677460e-04
-0.965000	-1.962630e-04
-0.960000	-2.250850e-04
-0.955000	-2.542150e-04
-0.950000	-2.836570e-04
-0.945000	-3.119910e-04
-0.940000	-3.403700e-04
-0.935000	-3.687940e-04
-0.930000	-3.972640e-04
-0.925000	-4.257790e-04
-0.920000	-4.543410e-04
-0.915000	-4.829480e-04
-0.910000	-5.116030e-04
-0.905000	-5.403040e-04
-0.900000	-5.690520e-04
-0.895000	-5.979020e-04
-0.890000	-6.267900e-04
-0.885000	-6.557150e-04
-0.880000	-6.846770e-04
-0.875000	-7.136750e-04
-0.870000	-7.427090e-04
-0.865000	-7.717770e-04
-0.860000	-8.008800e-04
-0.855000	-8.300160e-04
-0.850000	-8.591850e-04
-0.845000	-8.848210e-04
-0.840000	-9.112390e-04
-0.835000	-9.384530e-04
-0.830000	-9.664770e-04
-0.825000	-9.953260e-04
-0.820000	-1.025020e-03
-0.815000	-1.055560e-03
-0.810000	-1.086970e-03
-0.805000	-1.119280e-03
-0.800000	-1.152480e-03
-0.795000	-1.197220e-03
-0.790000	-1.240660e-03
-0.785000	-1.282770e-03
-0.780000	-1.323530e-03
-0.775000	-1.362920e-03
-0.770000	-1.400890e-03
-0.765000	-1.437420e-03
-0.760000	-1.472480e-03
-0.755000	-1.506040e-03
-0.750000	-1.538060e-03
-0.745000	-1.555830e-03
-0.740000	-1.574670e-03
-0.735000	-1.594600e-03
-0.730000	-1.615630e-03
-0.725000	-1.637800e-03
-0.720000	-1.661130e-03
-0.715000	-1.685630e-03
-0.710000	-1.711330e-03
-0.705000	-1.738250e-03
-0.700000	-1.766420e-03
-0.695000	-1.803130e-03
-0.690000	-1.839610e-03
-0.685000	-1.875850e-03
-0.680000	-1.911830e-03
-0.675000	-1.947560e-03
-0.670000	-1.983020e-03
-0.665000	-2.018210e-03
-0.660000	-2.053120e-03
-0.655000	-2.087740e-03
-0.650000	-2.122060e-03
-0.645000	-2.152100e-03
-0.640000	-2.182660e-03
-0.635000	-2.213750e-03
-0.630000	-2.245390e-03
-0.625000	-2.277570e-03
-0.620000	-2.310320e-03
-0.615000	-2.343630e-03
-0.610000	-2.377530e-03
-0.605000	-2.412020e-03
-0.600000	-2.447110e-03
-0.595000	-2.485600e-03
-0.590000	-2.524120e-03
-0.585000	-2.562700e-03
-0.580000	-2.601310e-03
-0.575000	-2.639970e-03
-0.570000	-2.678680e-03
-0.565000	-2.717420e-03
-0.560000	-2.756200e-03
-0.555000	-2.795010e-03
-0.550000	-2.833860e-03
-0.545000	-2.873660e-03
-0.540000	-2.913300e-03
-0.535000	-2.952770e-03
-0.530000	-2.992070e-03
-0.525000	-3.031190e-03
-0.520000	-3.070130e-03
-0.515000	-3.108870e-03
-0.510000	-3.147410e-03
-0.505000	-3.185730e-03
-0.500000	-3.223840e-03
-0.495000	-3.260140e-03
-0.490000	-3.296520e-03
-0.485000	-3.332990e-03
-0.480000	-3.369550e-03
-0.475000	-3.406190e-03
-0.470000	-3.442910e-03
-0.465000	-3.479720e-03
-0.460000	-3.516610e-03
-0.455000	-3.553570e-03
-0.450000	-3.590620e-03
-0.445000	-3.627520e-03
-0.440000	-3.664540e-03
-0.435000	-3.701690e-03
-0.430000	-3.738950e-03
-0.425000	-3.776330e-03
-0.420000	-3.813830e-03
-0.415000	-3.851440e-03
-0.410000	-3.889170e-03
-0.405000	-3.927020e-03
-0.400000	-3.964980e-03
-0.395000	-4.005440e-03
-0.390000	-4.045520e-03
-0.385000	-4.085210e-03
-0.380000	-4.124480e-03
-0.375000	-4.163330e-03
-0.370000	-4.201730e-03
-0.365000	-4.239670e-03
-0.360000	-4.277140e-03
-0.355000	-4.314100e-03
-0.350000	-4.350540e-03
-0.345000	-4.384180e-03
-0.340000	-4.417710e-03
-0.335000	-4.451140e-03
-0.330000	-4.484460e-03
-0.325000	-4.517660e-03
-0.320000	-4.550730e-03
-0.315000	-4.583650e-03
-0.310000	-4.616430e-03
-0.305000	-4.649050e-03
-0.300000	-4.681500e-03
-0.295000	-4.720930e-03
-0.290000	-4.758710e-03
-0.285000	-4.794800e-03
-0.280000	-4.829120e-03
-0.275000	-4.861610e-03
-0.270000	-4.892200e-03
-0.265000	-4.920830e-03
-0.260000	-4.947420e-03
-0.255000	-4.971900e-03
-0.250000	-4.994180e-03
-0.245000	-5.012090e-03
-0.240000	-5.028060e-03
-0.235000	-5.042030e-03
-0.230000	-5.053910e-03
-0.225000	-5.063630e-03
-0.220000	-5.071110e-03
-0.215000	-5.076260e-03
-0.210000	-5.078990e-03
-0.205000	-5.079210e-03
-0.200000	-5.076830e-03
-0.195000	-5.071080e-03
-0.190000	-5.062650e-03
-0.185000	-5.051440e-03
-0.180000	-5.037340e-03
-0.175000	-5.020240e-03
-0.170000	-5.000020e-03
-0.165000	-4.976550e-03
-0.160000	-4.949720e-03
-0.155000	-4.919370e-03
-0.150000	-4.885380e-03
-0.145000	-4.855380e-03
-0.140000	-4.819890e-03
-0.135000	-4.778700e-03
-0.130000	-4.731550e-03
-0.125000	-4.678210e-03
-0.120000	-4.618400e-03
-0.115000	-4.551860e-03
-0.110000	-4.478300e-03
-0.105000	-4.397410e-03
-0.100000	-4.308890e-03
-0.095000	-4.221220e-03
-0.090000	-4.123520e-03
-0.085000	-4.015340e-03
-0.080000	-3.896200e-03
-0.075000	-3.765610e-03
-0.070000	-3.623040e-03
-0.065000	-3.467960e-03
-0.060000	-3.299770e-03
-0.055000	-3.117870e-03
-0.050000	-2.921610e-03
-0.045000	-2.726030e-03
-0.040000	-2.511680e-03
-0.035000	-2.277660e-03
-0.030000	-2.023000e-03
-0.025000	-1.746670e-03
-0.020000	-1.447590e-03
-0.015000	-1.124630e-03
-0.010000	-7.765810e-04
-0.005000	-4.021540e-04
0.000000	6.433150e-17
0.005000	4.088770e-04
0.010000	8.526690e-04
0.015000	1.333240e-03
0.020000	1.852580e-03
0.025000	2.412770e-03
0.030000	3.016070e-03
0.035000	3.664840e-03
0.040000	4.361620e-03
0.045000	5.109080e-03
0.050000	5.910090e-03
0.055000	6.725130e-03
0.060000	7.607890e-03
0.065000	8.562340e-03
0.070000	9.592760e-03
0.075000	1.070370e-02
0.080000	1.189990e-02
0.085000	1.318670e-02
0.090000	1.456960e-02
0.095000	1.605440e-02
0.100000	1.764760e-02
0.105000	1.930860e-02
0.110000	2.110090e-02
0.115000	2.303290e-02
0.120000	2.511340e-02
0.125000	2.735200e-02
0.130000	2.975900e-02
0.135000	3.234500e-02
0.140000	3.512190e-02
0.145000	3.810210e-02
0.150000	4.129900e-02
0.155000	4.471400e-02
0.160000	4.837940e-02
0.165000	5.231130e-02
0.170000	5.652670e-02
0.175000	6.104380e-02
0.180000	6.588190e-02
0.185000	7.106130e-02
0.190000	7.660390e-02
0.195000	8.253240e-02
0.200000	8.887100e-02
0.205000	9.566920e-02
0.210000	1.029290e-01
0.215000	1.106780e-01
0.220000	1.189430e-01
0.225000	1.277550e-01
0.230000	1.371420e-01
0.235000	1.471350e-01
0.240000	1.577670e-01
0.245000	1.690680e-01
0.250000	1.810700e-01
0.255000	1.939640e-01
0.260000	2.076040e-01
0.265000	2.220150e-01
0.270000	2.372190e-01
0.275000	2.532330e-01
0.280000	2.700730e-01
0.285000	2.877490e-01
0.290000	3.062660e-01
0.295000	3.256220e-01
0.300000	3.458070e-01
0.305000	3.671330e-01
0.310000	3.891830e-01
0.315000	4.119140e-01
0.320000	4.352710e-01
0.325000	4.591850e-01
0.330000	4.835800e-01
0.335000	5.083650e-01
0.340000	5.334400e-01
0.345000	5.586930e-01
0.350000	5.840050e-01
0.355000	6.094760e-01
0.360000	6.346700e-01
0.365000	6.594490e-01
0.370000	6.836760e-01
0.375000	7.072160e-01
0.380000	7.299380e-01
0.385000	7.517160e-01
0.390000	7.724360e-01
0.395000	7.919940e-01
0.400000	8.102960e-01
0.405000	8.270840e-01
0.410000	8.424870e-01
0.415000	8.564710e-01
0.420000	8.690200e-01
0.425000	8.801300e-01
0.430000	8.898120e-01
0.435000	8.980880e-01
0.440000	9.049910e-01
0.445000	9.105640e-01
0.450000	9.148590e-01
0.455000	9.179790e-01
0.460000	9.199230e-01
0.465000	9.207640e-01
0.470000	9.205730e-01
0.475000	9.194280e-01
0.480000	9.174010e-01
0.485000	9.145680e-01
0.490000	9.110000e-01
0.495000	9.067700e-01
0.500000	9.019440e-01
0.505000	8.960510e-01
0.510000	8.898190e-01
0.515000	8.833030e-01
0.520000	8.765520e-01
0.525000	8.696110e-01
0.530000	8.625200e-01
0.535000	8.553170e-01
0.540000	8.480330e-01
0.545000	8.406980e-01
0.550000	8.333390e-01
0.555000	8.259590e-01
0.560000	8.186130e-01
0.565000	8.113140e-01
0.570000	8.040730e-01
0.575000	7.968990e-01
0.580000	7.898010e-01
0.585000	7.827850e-01
0.590000	7.758590e-01
0.595000	7.690260e-01
0.600000	7.622920e-01
0.605000	7.556830e-01
0.610000	7.491720e-01
0.615000	7.427640e-01
0.620000	7.364600e-01
0.625000	7.302630e-01
0.630000	7.241740e-01
0.635000	7.181940e-01
0.640000	7.123240e-01
0.645000	7.065640e-01
0.650000	7.009150e-01
0.655000	6.953150e-01
0.660000	6.898420e-01
0.665000	6.844930e-01
0.670000	6.792680e-01
0.675000	6.741630e-01
0.680000	6.691780e-01
0.685000	6.643100e-01
0.690000	6.595580e-01
0.695000	6.549180e-01
0.700000	6.503910e-01
0.705000	6.459510e-01
0.710000	6.416250e-01
0.715000	6.374100e-01
0.720000	6.333040e-01
0.725000	6.293040e-01
0.730000	6.254080e-01
0.735000	6.216130e-01
0.740000	6.179180e-01
0.745000	6.143210e-01
0.750000	6.108180e-01
0.755000	6.074550e-01
0.760000	6.041730e-01
0.765000	6.009690e-01
0.770000	5.978420e-01
0.775000	5.947910e-01
0.780000	5.918130e-01
0.785000	5.889070e-01
0.790000	5.860720e-01
0.795000	5.833070e-01
0.800000	5.806090e-01
0.805000	5.779620e-01
0.810000	5.753850e-01
0.815000	5.728750e-01
0.820000	5.704320e-01
0.825000	5.680540e-01
0.830000	5.657410e-01
0.835000	5.634910e-01
0.840000	5.613020e-01
0.845000	5.591740e-01
0.850000	5.571060e-01
0.855000	5.551250e-01
0.860000	5.531960e-01
0.865000	5.513160e-01
0.870000	5.494860e-01
0.875000	5.477050e-01
0.880000	5.459710e-01
0.885000	5.442850e-01
0.890000	5.426440e-01
0.895000	5.410490e-01
0.900000	5.394980e-01
0.905000	5.380040e-01
0.910000	5.365500e-01
0.915000	5.351360e-01
0.920000	5.337620e-01
0.925000	5.324260e-01
0.930000	5.311290e-01
0.935000	5.298700e-01
0.940000	5.286480e-01
0.945000	5.274630e-01
0.950000	5.263140e-01
0.955000	5.252060e-01
0.960000	5.241320e-01
0.965000	5.230920e-01
0.970000	5.220850e-01
0.975000	5.211110e-01
0.980000	5.201690e-01
0.985000	5.192600e-01
0.990000	5.183820e-01
0.995000	5.175360e-01
1.000000	5.167210e-01
1.005000	5.159490e-01
1.010000	5.152050e-01
1.015000	5.144880e-01
1.020000	5.137980e-01
1.025000	5.131350e-01
1.030000	5.124980e-01
1.035000	5.118870e-01
1.040000	5.113010e-01
1.045000	5.107410e-01
1.050000	5.102060e-01
1.055000	5.097210e-01
1.060000	5.092540e-01
1.065000	5.088060e-01
1.070000	5.083770e-01
1.075000	5.079650e-01
1.080000	5.075720e-01
1.090000	5.068390e-01
1.095000	5.064980e-01
1.100000	5.061730e-01
1.105000	5.058760e-01
1.110000	5.055920e-01
1.115000	5.053220e-01
1.120000	5.050660e-01
1.125000	5.048220e-01
1.130000	5.045920e-01
1.135000	5.043740e-01
1.140000	5.041690e-01
1.145000	5.039750e-01
1.150000	5.037940e-01
1.155000	5.036430e-01
1.160000	5.035000e-01
1.165000	5.033630e-01
1.170000	5.032320e-01
1.175000	5.031080e-01
1.180000	5.029900e-01
1.185000	5.028770e-01
1.190000	5.027700e-01
1.195000	5.026670e-01
1.200000	5.025690e-01
1.205000	5.024770e-01
1.210000	5.023890e-01
1.215000	5.023040e-01
1.220000	5.022220e-01
1.225000	5.021410e-01
1.230000	5.020630e-01
1.235000	5.019860e-01
1.240000	5.019100e-01
1.245000	5.018350e-01
1.250000	5.017590e-01
1.255000	5.017150e-01
1.260000	5.016630e-01
1.265000	5.016030e-01
1.270000	5.015350e-01
1.275000	5.014580e-01
1.280000	5.013710e-01
1.285000	5.012750e-01
1.290000	5.011680e-01
1.295000	5.010490e-01
1.300000	5.009190e-01
1.305000	5.007780e-01
1.310000	5.006230e-01
1.315000	5.004550e-01
1.320000	5.002720e-01
1.325000	5.000750e-01
1.330000	4.998630e-01
1.335000	4.996340e-01
1.340000	4.993900e-01
1.345000	4.991290e-01
1.350000	4.988510e-01
1.355000	4.985470e-01
1.360000	4.982270e-01
1.365000	4.978900e-01
1.370000	4.975350e-01
1.375000	4.971630e-01
1.380000	4.967720e-01
1.385000	4.963620e-01
1.390000	4.959330e-01
1.395000	4.954830e-01
1.400000	4.950120e-01
1.405000	4.945390e-01
1.410000	4.940390e-01
1.415000	4.935120e-01
1.420000	4.929590e-01
1.425000	4.923780e-01
1.430000	4.917690e-01
1.435000	4.911300e-01
1.440000	4.904630e-01
1.445000	4.897650e-01
1.450000	4.890360e-01
1.455000	4.882870e-01
1.460000	4.875030e-01
1.465000	4.866840e-01
1.470000	4.858300e-01
1.475000	4.849400e-01
1.480000	4.840140e-01
1.485000	4.830510e-01
1.490000	4.820510e-01
1.495000	4.810120e-01
1.500000	4.799350e-01
1.505000	4.788150e-01
1.510000	4.776560e-01
1.515000	4.764580e-01
1.520000	4.752220e-01
1.525000	4.739470e-01
1.530000	4.726310e-01
1.535000	4.712760e-01
1.540000	4.698800e-01
1.545000	4.684440e-01
1.550000	4.669660e-01
1.555000	4.654590e-01
1.560000	4.639070e-01
1.565000	4.623100e-01
1.570000	4.606680e-01
1.575000	4.589810e-01
1.580000	4.572490e-01
1.585000	4.554710e-01
1.590000	4.536490e-01
1.595000	4.517810e-01
1.600000	4.498690e-01
1.605000	4.479070e-01
1.610000	4.459030e-01
1.615000	4.438540e-01
1.620000	4.417630e-01
1.625000	4.396290e-01
1.630000	4.374520e-01
1.635000	4.352330e-01
1.640000	4.329720e-01
1.645000	4.306690e-01
1.650000	4.283250e-01
1.655000	4.259440e-01
1.660000	4.235210e-01
1.665000	4.210570e-01
1.670000	4.185520e-01
1.675000	4.160080e-01
1.680000	4.134250e-01
1.685000	4.108040e-01
1.690000	4.081450e-01
1.695000	4.054500e-01
1.700000	4.027190e-01
1.705000	3.999500e-01
1.710000	3.971480e-01
1.715000	3.943130e-01
1.720000	3.914460e-01
1.725000	3.885500e-01
1.730000	3.856230e-01
1.735000	3.826680e-01
1.740000	3.796860e-01
1.745000	3.766780e-01
1.750000	3.736440e-01
1.755000	3.705690e-01
1.760000	3.674750e-01
1.765000	3.643630e-01
1.770000	3.612340e-01
1.775000	3.580890e-01
1.780000	3.549300e-01
1.785000	3.517570e-01
1.790000	3.485710e-01
1.795000	3.453750e-01
1.800000	3.421680e-01
1.805000	3.389560e-01
1.810000	3.357350e-01
1.815000	3.325080e-01
1.820000	3.292740e-01
1.825000	3.260350e-01
1.830000	3.227920e-01
1.835000	3.195460e-01
1.840000	3.162970e-01
1.845000	3.130460e-01
1.850000	3.097950e-01
1.855000	3.065520e-01
1.860000	3.033090e-01
1.865000	3.000640e-01
1.870000	2.968210e-01
1.875000	2.935790e-01
1.880000	2.903390e-01
1.885000	2.871040e-01
1.890000	2.838720e-01
1.895000	2.806470e-01
1.900000	2.774280e-01
1.905000	2.742050e-01
1.910000	2.709930e-01
1.915000	2.677930e-01
1.920000	2.646060e-01
1.925000	2.614330e-01
1.930000	2.582740e-01
1.935000	2.551310e-01
1.940000	2.520030e-01
1.945000	2.488920e-01
1.950000	2.457980e-01
1.955000	2.427150e-01
1.960000	2.396520e-01
1.965000	2.366100e-01
1.970000	2.335890e-01
1.975000	2.305900e-01
1.980000	2.276120e-01
1.985000	2.246570e-01
1.990000	2.217250e-01
1.995000	2.188170e-01
2.000000	2.159310e-01
2.005000	2.130840e-01
2.010000	2.102570e-01
2.015000	2.074510e-01
2.020000	2.046670e-01
2.025000	2.019040e-01
2.030000	1.991640e-01
2.035000	1.964470e-01
2.040000	1.937530e-01
2.045000	1.910810e-01
2.050000	1.884330e-01
2.055000	1.857870e-01
2.060000	1.831700e-01
2.065000	1.805820e-01
2.070000	1.780230e-01
2.075000	1.754930e-01
2.080000	1.729930e-01
2.085000	1.705210e-01
2.090000	1.680790e-01
2.095000	1.656660e-01
2.100000	1.632830e-01
2.105000	1.609320e-01
2.110000	1.586090e-01
2.115000	1.563160e-01
2.120000	1.540510e-01
2.125000	1.518140e-01
2.130000	1.496050e-01
2.135000	1.474250e-01
2.140000	1.452720e-01
2.145000	1.431470e-01
2.150000	1.410490e-01
2.155000	1.389810e-01
2.160000	1.369400e-01
2.165000	1.349240e-01
2.170000	1.329340e-01
2.175000	1.309700e-01
2.180000	1.290310e-01
2.185000	1.271170e-01
2.190000	1.252280e-01
2.195000	1.233640e-01
2.200000	1.215250e-01
2.205000	1.197070e-01
2.210000	1.179140e-01
2.215000	1.161460e-01
2.220000	1.144030e-01
2.225000	1.126850e-01
2.230000	1.109900e-01
2.235000	1.093200e-01
2.240000	1.076740e-01
2.245000	1.060510e-01
2.250000	1.044510e-01
2.255000	1.028720e-01
2.260000	1.013160e-01
2.265000	9.978260e-02
2.270000	9.827230e-02
2.275000	9.678440e-02
2.280000	9.531860e-02
2.285000	9.387470e-02
2.290000	9.245240e-02
2.295000	9.105150e-02
2.300000	8.967160e-02
2.305000	8.831120e-02
2.310000	8.697170e-02
2.315000	8.565280e-02
2.320000	8.435420e-02
2.325000	8.307570e-02
2.330000	8.181680e-02
2.335000	8.057750e-02
2.340000	7.935730e-02
2.345000	7.815600e-02
2.350000	7.697330e-02
2.355000	7.581050e-02
2.360000	7.466550e-02
2.365000	7.353780e-02
2.370000	7.242740e-02
2.375000	7.133380e-02
2.380000	7.025700e-02
2.385000	6.919660e-02
2.390000	6.815240e-02
2.395000	6.712410e-02
2.400000	6.611160e-02
2.405000	6.511180e-02
2.410000	6.412800e-02
2.415000	6.315990e-02
2.420000	6.220730e-02
2.425000	6.126990e-02
2.430000	6.034750e-02
2.435000	5.943980e-02
2.440000	5.854670e-02
2.445000	5.766780e-02
2.450000	5.680300e-02
2.455000	5.595510e-02
2.460000	5.512000e-02
2.465000	5.429770e-02
2.470000	5.348780e-02
2.475000	5.269020e-02
2.480000	5.190480e-02
2.485000	5.113120e-02
2.490000	5.036940e-02
2.495000	4.961910e-02
2.500000	4.888030e-02
2.505000	4.814990e-02
2.510000	4.743110e-02
2.515000	4.672390e-02
2.520000	4.602800e-02
2.525000	4.534310e-02
2.530000	4.466920e-02
2.535000	4.400610e-02
2.540000	4.335350e-02
2.545000	4.271140e-02
2.550000	4.207950e-02
2.555000	4.145840e-02
2.560000	4.084700e-02
2.565000	4.024530e-02
2.570000	3.965300e-02
2.575000	3.906990e-02
2.580000	3.849600e-02
2.585000	3.793110e-02
2.590000	3.737510e-02
2.595000	3.682770e-02
2.600000	3.628890e-02
2.605000	3.575800e-02
2.610000	3.523550e-02
2.615000	3.472130e-02
2.620000	3.421520e-02
2.625000	3.371710e-02
2.630000	3.322680e-02
2.635000	3.274420e-02
2.640000	3.226930e-02
2.645000	3.180190e-02
2.650000	3.134180e-02
2.655000	3.088990e-02
2.660000	3.044500e-02
2.665000	3.000690e-02
2.670000	2.957540e-02
2.675000	2.915050e-02
2.680000	2.873200e-02
2.685000	2.831990e-02
2.690000	2.791400e-02
2.695000	2.751420e-02
2.700000	2.712050e-02
2.705000	2.673250e-02
2.710000	2.635050e-02
2.715000	2.597420e-02
2.720000	2.560360e-02
2.725000	2.523870e-02
2.730000	2.487930e-02
2.735000	2.452530e-02
2.740000	2.417670e-02
2.745000	2.383330e-02
2.750000	2.349510e-02
2.755000	2.316190e-02
2.760000	2.283370e-02
2.765000	2.251050e-02
2.770000	2.219220e-02
2.775000	2.187880e-02
2.780000	2.157020e-02
2.785000	2.126620e-02
2.790000	2.096690e-02
2.795000	2.067210e-02
2.800000	2.038170e-02
2.805000	2.009600e-02
2.810000	1.981450e-02
2.815000	1.953730e-02
2.820000	1.926420e-02
2.825000	1.899520e-02
2.830000	1.873030e-02
2.835000	1.846930e-02
2.840000	1.821230e-02
2.845000	1.795900e-02
2.850000	1.770960e-02
2.855000	1.746340e-02
2.860000	1.722110e-02
2.865000	1.698240e-02
2.870000	1.674740e-02
2.875000	1.651600e-02
2.880000	1.628820e-02
2.885000	1.606380e-02
2.890000	1.584290e-02
2.895000	1.562530e-02
2.900000	1.541110e-02
2.905000	1.520180e-02
2.910000	1.499530e-02
2.915000	1.479160e-02
2.920000	1.459060e-02
2.925000	1.439220e-02
2.930000	1.419650e-02
2.935000	1.400340e-02
2.940000	1.381290e-02
2.945000	1.362500e-02
2.950000	1.343950e-02
2.955000	1.325520e-02
2.960000	1.307370e-02
2.965000	1.289490e-02
2.970000	1.271880e-02
2.975000	1.254550e-02
2.980000	1.237480e-02
2.985000	1.220660e-02
2.990000	1.204110e-02
2.995000	1.187800e-02
3.000000	1.171740e-02
3.005000	1.155980e-02
3.010000	1.140450e-02
3.015000	1.125140e-02
3.020000	1.110050e-02
3.025000	1.095170e-02
3.030000	1.080500e-02
3.035000	1.066050e-02
3.040000	1.051790e-02
3.045000	1.037740e-02
3.050000	1.023890e-02
3.055000	1.010210e-02
3.060000	9.967360e-03
3.065000	9.834550e-03
3.070000	9.703670e-03
3.075000	9.574690e-03
3.080000	9.447600e-03
3.085000	9.322350e-03
3.090000	9.198920e-03
3.095000	9.077300e-03
3.100000	8.957440e-03
3.105000	8.839840e-03
3.110000	8.723850e-03
3.115000	8.609430e-03
3.120000	8.496570e-03
3.125000	8.385250e-03
3.130000	8.275450e-03
3.135000	8.167130e-03
3.140000	8.060300e-03
3.145000	7.954910e-03
3.150000	7.850960e-03
3.155000	7.748400e-03
3.160000	7.647240e-03
3.165000	7.547460e-03
3.170000	7.449040e-03
3.175000	7.351960e-03
3.180000	7.256200e-03
3.185000	7.161750e-03
3.190000	7.068580e-03
3.195000	6.976690e-03
3.200000	6.886050e-03
3.205000	6.796230e-03
3.210000	6.707730e-03
3.215000	6.620520e-03
3.220000	6.534600e-03
3.225000	6.449930e-03
3.230000	6.366510e-03
3.235000	6.284310e-03
3.240000	6.203330e-03
3.245000	6.123540e-03
3.250000	6.044930e-03
3.255000	5.968190e-03
3.260000	5.892440e-03
3.265000	5.817650e-03
3.270000	5.743820e-03
3.275000	5.670920e-03
3.280000	5.598950e-03
3.285000	5.527900e-03
3.290000	5.457760e-03
3.295000	5.388500e-03
3.300000	5.320130e-03
3.305000	5.252410e-03
3.310000	5.185600e-03
3.315000	5.119690e-03
3.320000	5.054660e-03
3.325000	4.990510e-03
3.330000	4.927230e-03
3.335000	4.864800e-03
3.340000	4.803220e-03
3.345000	4.742470e-03
3.350000	4.682540e-03
3.355000	4.623460e-03
3.360000	4.565180e-03
3.365000	4.507680e-03
3.370000	4.450950e-03
3.375000	4.394970e-03
3.380000	4.339750e-03
3.385000	4.285260e-03
3.390000	4.231510e-03
3.395000	4.178480e-03
3.400000	4.126160e-03
3.405000	4.074590e-03
3.410000	4.023710e-03
3.415000	3.973500e-03
3.420000	3.923960e-03
3.425000	3.875080e-03
3.430000	3.826840e-03
3.435000	3.779240e-03
3.440000	3.732280e-03
3.445000	3.685950e-03
3.450000	3.640230e-03
3.455000	3.595180e-03
3.460000	3.550720e-03
3.465000	3.506850e-03
3.470000	3.463540e-03
3.475000	3.420810e-03
3.480000	3.378630e-03
3.485000	3.337010e-03
3.490000	3.295930e-03
3.495000	3.255390e-03
3.500000	3.215390e-03
3.505000	3.175930e-03
3.510000	3.136990e-03
3.515000	3.098550e-03
3.520000	3.060620e-03
3.525000	3.023190e-03
3.530000	2.986250e-03
3.535000	2.949790e-03
3.540000	2.913820e-03
3.545000	2.878320e-03
3.550000	2.843280e-03
3.555000	2.808750e-03
3.560000	2.774670e-03
3.565000	2.741030e-03
3.570000	2.707830e-03
3.575000	2.675060e-03
3.580000	2.642720e-03
3.585000	2.610800e-03
3.590000	2.579300e-03
3.595000	2.548210e-03
3.600000	2.517520e-03
3.605000	2.487290e-03
3.610000	2.457450e-03
3.615000	2.427980e-03
3.620000	2.398900e-03
3.625000	2.370190e-03
3.630000	2.341840e-03
3.635000	2.313860e-03
3.640000	2.286250e-03
3.645000	2.258980e-03
3.650000	2.232080e-03
3.655000	2.205550e-03
3.660000	2.179360e-03
3.665000	2.153500e-03
3.670000	2.127980e-03
3.675000	2.102770e-03
3.680000	2.077890e-03
3.685000	2.053330e-03
3.690000	2.029080e-03
3.695000	2.005140e-03
3.700000	1.981510e-03
3.705000	1.958170e-03
3.710000	1.935130e-03
3.715000	1.912390e-03
3.720000	1.889950e-03
3.725000	1.867800e-03
3.730000	1.845950e-03
3.735000	1.824380e-03
3.740000	1.803100e-03
3.745000	1.782100e-03
3.750000	1.761370e-03
3.755000	1.741030e-03
3.760000	1.720930e-03
3.765000	1.701080e-03
3.770000	1.681480e-03
3.775000	1.662110e-03
3.780000	1.642980e-03
3.785000	1.624090e-03
3.790000	1.605430e-03
3.795000	1.587000e-03
3.800000	1.568790e-03
3.805000	1.550830e-03
3.810000	1.533090e-03
3.815000	1.515570e-03
3.820000	1.498260e-03
3.825000	1.481160e-03
3.830000	1.464270e-03
3.835000	1.447590e-03
3.840000	1.431110e-03
3.845000	1.414840e-03
3.850000	1.398770e-03
3.855000	1.382880e-03
3.860000	1.367200e-03
3.865000	1.351710e-03
3.870000	1.336420e-03
3.875000	1.321320e-03
3.880000	1.306420e-03
3.885000	1.291710e-03
3.890000	1.277180e-03
3.895000	1.262840e-03
3.900000	1.248690e-03
3.905000	1.234750e-03
3.910000	1.220980e-03
3.915000	1.207380e-03
3.920000	1.193960e-03
3.925000	1.180700e-03
3.930000	1.167610e-03
3.935000	1.154690e-03
3.940000	1.141930e-03
3.945000	1.129330e-03
3.950000	1.116900e-03
3.955000	1.104670e-03
3.960000	1.092590e-03
3.965000	1.080650e-03
3.970000	1.068860e-03
3.975000	1.057210e-03
3.980000	1.045690e-03
3.985000	1.034320e-03
3.990000	1.023080e-03
3.995000	1.011980e-03
4.000000	1.001020e-03
4.005000	9.903910e-04
4.010000	9.798470e-04
4.015000	9.693880e-04
4.020000	9.590120e-04
4.025000	9.487190e-04
4.030000	9.385090e-04
4.035000	9.283790e-04
4.040000	9.183310e-04
4.045000	9.083620e-04
4.050000	8.984730e-04
4.055000	8.882820e-04
4.060000	8.782570e-04
4.065000	8.683940e-04
4.070000	8.586940e-04
4.075000	8.491530e-04
4.080000	8.397700e-04
4.085000	8.305440e-04
4.090000	8.214730e-04
4.095000	8.125560e-04
4.100000	8.037900e-04
4.105000	7.953910e-04
4.110000	7.870920e-04
4.115000	7.788910e-04
4.120000	7.707880e-04
4.125000	7.627810e-04
4.130000	7.548710e-04
4.135000	7.470550e-04
4.140000	7.393340e-04
4.145000	7.317060e-04
4.150000	7.241700e-04
4.155000	7.167410e-04
4.160000	7.093990e-04
4.165000	7.021430e-04
4.170000	6.949720e-04
4.175000	6.878860e-04
4.180000	6.808840e-04
4.185000	6.739640e-04
4.190000	6.671260e-04
4.195000	6.603700e-04
4.200000	6.536950e-04
4.205000	6.471090e-04
4.210000	6.406010e-04
4.215000	6.341680e-04
4.220000	6.278110e-04
4.225000	6.215290e-04
4.230000	6.153200e-04
4.235000	6.091850e-04
4.240000	6.031230e-04
4.245000	5.971320e-04
4.250000	5.912130e-04
4.255000	5.853780e-04
4.260000	5.796100e-04
4.265000	5.739080e-04
4.270000	5.682720e-04
4.275000	5.627010e-04
4.280000	5.571950e-04
4.285000	5.517520e-04
4.290000	5.463730e-04
4.295000	5.410570e-04
4.300000	5.358030e-04
4.305000	5.306230e-04
4.310000	5.255020e-04
4.315000	5.204380e-04
4.320000	5.154320e-04
4.325000	5.104820e-04
4.330000	5.055890e-04
4.335000	5.007520e-04
4.340000	4.959700e-04
4.345000	4.912430e-04
4.350000	4.865710e-04
4.355000	4.819520e-04
4.360000	4.773860e-04
4.365000	4.728740e-04
4.370000	4.684140e-04
4.375000	4.640060e-04
4.380000	4.596500e-04
4.385000	4.553450e-04
4.390000	4.510910e-04
4.395000	4.468870e-04
4.400000	4.427330e-04
4.405000	4.386500e-04
4.410000	4.346120e-04
4.415000	4.306170e-04
4.420000	4.266660e-04
4.425000	4.227570e-04
4.430000	4.188910e-04
4.435000	4.150670e-04
4.440000	4.112850e-04
4.445000	4.075450e-04
4.450000	4.038460e-04
4.455000	4.001900e-04
4.460000	3.965730e-04
4.465000	3.929970e-04
4.470000	3.894590e-04
4.475000	3.859610e-04
4.480000	3.825010e-04
4.485000	3.790790e-04
4.490000	3.756950e-04
4.495000	3.723490e-04
4.500000	3.690400e-04
4.505000	3.657710e-04
4.510000	3.625380e-04
4.515000	3.593410e-04
4.520000	3.561790e-04
4.525000	3.530530e-04
4.530000	3.499610e-04
4.535000	3.469040e-04
4.540000	3.438820e-04
4.545000	3.408930e-04
4.550000	3.379380e-04
4.555000	3.350300e-04
4.560000	3.321530e-04
4.565000	3.293050e-04
4.570000	3.264870e-04
4.575000	3.236980e-04
4.580000	3.209380e-04
4.585000	3.182080e-04
4.590000	3.155050e-04
4.595000	3.128320e-04
4.600000	3.101860e-04
4.605000	3.075700e-04
4.610000	3.049810e-04
4.615000	3.024190e-04
4.620000	2.998840e-04
4.625000	2.973770e-04
4.630000	2.948960e-04
4.635000	2.924410e-04
4.640000	2.900130e-04
4.645000	2.876110e-04
4.650000	2.852350e-04
4.655000	2.832350e-04
4.660000	2.811810e-04
4.665000	2.790730e-04
4.670000	2.769120e-04
4.675000	2.746970e-04
4.680000	2.724300e-04
4.685000	2.701110e-04
4.690000	2.677410e-04
4.695000	2.653200e-04
4.700000	2.628480e-04
4.705000	2.596550e-04
4.710000	2.565650e-04
4.715000	2.535780e-04
4.720000	2.506920e-04
4.725000	2.479070e-04
4.730000	2.452220e-04
4.735000	2.426350e-04
4.740000	2.401470e-04
4.745000	2.377570e-04
4.750000	2.354620e-04
4.755000	2.335980e-04
4.760000	2.317530e-04
4.765000	2.299270e-04
4.770000	2.281190e-04
4.775000	2.263290e-04
4.780000	2.245580e-04
4.785000	2.228050e-04
4.790000	2.210700e-04
4.795000	2.193530e-04
4.800000	2.176530e-04
4.805000	2.159760e-04
4.810000	2.143150e-04
4.815000	2.126700e-04
4.820000	2.110410e-04
4.825000	2.094290e-04
4.830000	2.078330e-04
4.835000	2.062520e-04
4.840000	2.046870e-04
4.845000	2.031380e-04
4.850000	2.016050e-04
4.855000	2.000890e-04
4.860000	1.985880e-04
4.865000	1.971010e-04
4.870000	1.956290e-04
4.875000	1.941720e-04
4.880000	1.927280e-04
4.885000	1.912990e-04
4.890000	1.898840e-04
4.895000	1.884830e-04
4.900000	1.870960e-04
4.905000	1.857260e-04
4.910000	1.843680e-04
4.915000	1.830240e-04
4.920000	1.816920e-04
4.925000	1.803730e-04
4.930000	1.790670e-04
4.935000	1.777740e-04
4.940000	1.764930e-04
4.945000	1.752240e-04
4.950000	1.739680e-04
4.955000	1.726910e-04
4.960000	1.714210e-04
4.965000	1.701560e-04
4.970000	1.688990e-04
4.975000	1.676470e-04
4.980000	1.664020e-04
4.985000	1.651620e-04
4.990000	1.639290e-04
4.995000	1.627030e-04
5.000000	1.614820e-04
5.005000	1.599810e-04
5.010000	1.579040e-04
5.015000	1.558550e-04
5.020000	1.538320e-04
5.025000	1.518370e-04
5.030000	1.498680e-04
5.035000	1.479250e-04
5.040000	1.460090e-04
5.045000	1.441170e-04
5.050000	1.422510e-04
5.055000	1.404090e-04
5.060000	1.385920e-04
5.065000	1.367980e-04
5.070000	1.350290e-04
5.075000	1.332830e-04
5.080000	1.315600e-04
5.085000	1.298590e-04
5.090000	1.281820e-04
5.095000	1.265260e-04
5.100000	1.248920e-04
5.105000	1.232800e-04
5.110000	1.216890e-04
5.115000	1.201200e-04
5.120000	1.185700e-04
5.125000	1.170420e-04
5.130000	1.155330e-04
5.135000	1.140440e-04
5.140000	1.125750e-04
5.145000	1.111260e-04
5.150000	1.096950e-04
5.155000	1.082830e-04
5.160000	1.068900e-04
5.165000	1.055150e-04
5.170000	1.041580e-04
5.175000	1.028190e-04
5.180000	1.014980e-04
5.185000	1.001930e-04
5.190000	9.890650e-05
5.195000	9.763640e-05
5.200000	9.638290e-05
5.205000	9.514600e-05
5.210000	9.392520e-05
5.215000	9.272040e-05
5.220000	9.153140e-05
5.225000	9.035800e-05
5.230000	8.919990e-05
5.235000	8.805700e-05
5.240000	8.692910e-05
5.245000	8.581590e-05
5.250000	8.471720e-05
5.255000	8.363300e-05
5.260000	8.256290e-05
5.265000	8.150670e-05
5.270000	8.046440e-05
5.275000	7.943570e-05
5.280000	7.842030e-05
5.285000	7.741830e-05
5.290000	7.642930e-05
5.295000	7.545320e-05
5.300000	7.448980e-05
5.305000	7.353900e-05
5.310000	7.260050e-05
5.315000	7.167430e-05
5.320000	7.076020e-05
5.325000	6.985790e-05
5.330000	6.896740e-05
5.335000	6.808840e-05
5.340000	6.722090e-05
5.345000	6.636460e-05
5.350000	6.551950e-05
5.355000	6.468540e-05
5.360000	6.386210e-05
5.365000	6.304940e-05
5.370000	6.224740e-05
5.375000	6.145570e-05
5.380000	6.067430e-05
5.385000	5.990300e-05
5.390000	5.914170e-05
5.395000	5.839030e-05
5.400000	5.764860e-05
5.405000	5.691660e-05
5.410000	5.619400e-05
5.415000	5.548070e-05
5.420000	5.477670e-05
5.425000	5.408180e-05
5.430000	5.339590e-05
5.435000	5.271880e-05
5.440000	5.205050e-05
5.445000	5.139090e-05
5.450000	5.073970e-05
5.455000	5.009700e-05
5.460000	4.946250e-05
5.465000	4.883630e-05
5.470000	4.821810e-05
5.475000	4.760790e-05
5.480000	4.700550e-05
5.485000	4.641100e-05
5.490000	4.582400e-05
5.495000	4.524470e-05
5.500000	4.467280e-05
5.505000	4.410830e-05
5.510000	4.355100e-05
5.515000	4.300090e-05
5.520000	4.245790e-05
5.525000	4.192190e-05
5.530000	4.139280e-05
5.535000	4.087040e-05
5.540000	4.035480e-05
5.545000	3.984580e-05
5.550000	3.934340e-05
5.555000	3.884740e-05
5.560000	3.835770e-05
5.565000	3.787440e-05
5.570000	3.739720e-05
5.575000	3.692620e-05
5.580000	3.646120e-05
5.585000	3.600210e-05
5.590000	3.554900e-05
5.595000	3.510160e-05
5.600000	3.466000e-05
5.605000	3.422410e-05
5.610000	3.379370e-05
5.615000	3.336880e-05
5.620000	3.294940e-05
5.625000	3.253530e-05
5.630000	3.212650e-05
5.635000	3.172300e-05
5.640000	3.132460e-05
5.645000	3.093130e-05
5.650000	3.054300e-05
5.655000	3.015970e-05
5.660000	2.978130e-05
5.665000	2.940770e-05
5.670000	2.903890e-05
5.675000	2.867470e-05
5.680000	2.831530e-05
5.685000	2.796040e-05
5.690000	2.761000e-05
5.695000	2.726410e-05
5.700000	2.692260e-05
5.705000	2.658550e-05
5.710000	2.625260e-05
5.715000	2.592400e-05
5.720000	2.559960e-05
5.725000	2.527930e-05
5.730000	2.496310e-05
5.735000	2.465090e-05
5.740000	2.434270e-05
5.745000	2.403840e-05
5.750000	2.373790e-05
5.755000	2.344130e-05
5.760000	2.314840e-05
5.765000	2.285930e-05
5.770000	2.257380e-05
5.775000	2.229200e-05
5.780000	2.201370e-05
5.785000	2.173900e-05
5.790000	2.146770e-05
5.795000	2.119990e-05
5.800000	2.093550e-05
5.805000	2.067450e-05
5.810000	2.041670e-05
5.815000	2.016220e-05
5.820000	1.991100e-05
5.825000	1.966290e-05
5.830000	1.941790e-05
5.835000	1.917610e-05
5.840000	1.893730e-05
5.845000	1.870160e-05
5.850000	1.846880e-05
5.855000	1.823900e-05
5.860000	1.801200e-05
5.865000	1.778800e-05
5.870000	1.756680e-05
5.875000	1.734830e-05
5.880000	1.713270e-05
5.885000	1.691970e-05
5.890000	1.670940e-05
5.895000	1.650180e-05
5.900000	1.629690e-05
5.905000	1.609450e-05
5.910000	1.589460e-05
5.915000	1.569730e-05
5.920000	1.550250e-05
5.925000	1.531010e-05
5.930000	1.512010e-05
5.935000	1.493250e-05
5.940000	1.474730e-05
5.945000	1.456450e-05
5.950000	1.438390e-05
5.955000	1.420560e-05
5.960000	1.402960e-05
5.965000	1.385570e-05
5.970000	1.368410e-05
5.975000	1.351460e-05
5.980000	1.334730e-05
5.985000	1.318200e-05
5.990000	1.301880e-05
5.995000	1.285770e-05
6.000000	1.269860e-05
0.000000	0.000000e+00


==> anc/Fig5_SCS_g_T400.txt <==
# omega(GeV)	rho(GeV^-1)
-1.000000	-4.119840e-04
-0.995000	-4.223090e-04
-0.990000	-4.327450e-04
-0.985000	-4.432920e-04
-0.980000	-4.539520e-04
-0.975000	-4.647270e-04
-0.970000	-4.756180e-04
-0.965000	-4.866250e-04
-0.960000	-4.977520e-04
-0.955000	-5.089990e-04
-0.950000	-5.203680e-04
-0.945000	-5.311660e-04
-0.940000	-5.421370e-04
-0.935000	-5.532830e-04
-0.930000	-5.646080e-04
-0.925000	-5.761130e-04
-0.920000	-5.878010e-04
-0.915000	-5.996740e-04
-0.910000	-6.117370e-04
-0.905000	-6.239910e-04
-0.900000	-6.364380e-04
-0.895000	-6.488730e-04
-0.890000	-6.615520e-04
-0.885000	-6.744780e-04
-0.880000	-6.876570e-04
-0.875000	-7.010910e-04
-0.870000	-7.147860e-04
-0.865000	-7.287440e-04
-0.860000	-7.429720e-04
-0.855000	-7.574720e-04
-0.850000	-7.722500e-04
-0.845000	-7.873050e-04
-0.840000	-8.026480e-04
-0.835000	-8.182830e-04
-0.830000	-8.342150e-04
-0.825000	-8.504490e-04
-0.820000	-8.669890e-04
-0.815000	-8.838410e-04
-0.810000	-9.010100e-04
-0.805000	-9.185010e-04
-0.800000	-9.363190e-04
-0.795000	-9.557890e-04
-0.790000	-9.753200e-04
-0.785000	-9.949110e-04
-0.780000	-1.014560e-03
-0.775000	-1.034280e-03
-0.770000	-1.054050e-03
-0.765000	-1.073880e-03
-0.760000	-1.093780e-03
-0.755000	-1.113740e-03
-0.750000	-1.133760e-03
-0.745000	-1.152400e-03
-0.740000	-1.171410e-03
-0.735000	-1.190780e-03
-0.730000	-1.210540e-03
-0.725000	-1.230670e-03
-0.720000	-1.251200e-03
-0.715000	-1.272130e-03
-0.710000	-1.293450e-03
-0.705000	-1.315190e-03
-0.700000	-1.337350e-03
-0.695000	-1.361740e-03
-0.690000	-1.386180e-03
-0.685000	-1.410680e-03
-0.680000	-1.435240e-03
-0.675000	-1.459850e-03
-0.670000	-1.484530e-03
-0.665000	-1.509260e-03
-0.660000	-1.534040e-03
-0.655000	-1.558880e-03
-0.650000	-1.583780e-03
-0.645000	-1.607160e-03
-0.640000	-1.630920e-03
-0.635000	-1.655070e-03
-0.630000	-1.679610e-03
-0.625000	-1.704550e-03
-0.620000	-1.729910e-03
-0.615000	-1.755670e-03
-0.610000	-1.781860e-03
-0.605000	-1.808490e-03
-0.600000	-1.835550e-03
-0.595000	-1.863200e-03
-0.590000	-1.891290e-03
-0.585000	-1.919800e-03
-0.580000	-1.948760e-03
-0.575000	-1.978160e-03
-0.570000	-2.008020e-03
-0.565000	-2.038350e-03
-0.560000	-2.069160e-03
-0.555000	-2.100450e-03
-0.550000	-2.132230e-03
-0.545000	-2.166510e-03
-0.540000	-2.200880e-03
-0.535000	-2.235360e-03
-0.530000	-2.269930e-03
-0.525000	-2.304600e-03
-0.520000	-2.339370e-03
-0.515000	-2.374240e-03
-0.510000	-2.409210e-03
-0.505000	-2.444270e-03
-0.500000	-2.479430e-03
-0.495000	-2.514030e-03
-0.490000	-2.548860e-03
-0.485000	-2.583930e-03
-0.480000	-2.619250e-03
-0.475000	-2.654800e-03
-0.470000	-2.690600e-03
-0.465000	-2.726650e-03
-0.460000	-2.762940e-03
-0.455000	-2.799480e-03
-0.450000	-2.836280e-03
-0.445000	-2.858320e-03
-0.440000	-2.883720e-03
-0.435000	-2.912550e-03
-0.430000	-2.944910e-03
-0.425000	-2.980880e-03
-0.420000	-3.020580e-03
-0.415000	-3.064100e-03
-0.410000	-3.111540e-03
-0.405000	-3.163010e-03
-0.400000	-3.218630e-03
-0.395000	-3.331030e-03
-0.390000	-3.437050e-03
-0.385000	-3.536510e-03
-0.380000	-3.629190e-03
-0.375000	-3.714890e-03
-0.370000	-3.793390e-03
-0.365000	-3.864460e-03
-0.360000	-3.927860e-03
-0.355000	-3.983360e-03
-0.350000	-4.030700e-03
-0.345000	-4.015010e-03
-0.340000	-4.001750e-03
-0.335000	-3.991010e-03
-0.330000	-3.982850e-03
-0.325000	-3.977380e-03
-0.320000	-3.974670e-03
-0.315000	-3.974830e-03
-0.310000	-3.977950e-03
-0.305000	-3.984110e-03
-0.300000	-3.993430e-03
-0.295000	-4.020810e-03
-0.290000	-4.048540e-03
-0.285000	-4.076640e-03
-0.280000	-4.105110e-03
-0.275000	-4.133950e-03
-0.270000	-4.163190e-03
-0.265000	-4.192810e-03
-0.260000	-4.222850e-03
-0.255000	-4.253290e-03
-0.250000	-4.284160e-03
-0.245000	-4.337150e-03
-0.240000	-4.386220e-03
-0.235000	-4.431220e-03
-0.230000	-4.472000e-03
-0.225000	-4.508380e-03
-0.220000	-4.540200e-03
-0.215000	-4.567290e-03
-0.210000	-4.589470e-03
-0.205000	-4.606530e-03
-0.200000	-4.618290e-03
-0.195000	-4.604610e-03
-0.190000	-4.589180e-03
-0.185000	-4.571930e-03
-0.180000	-4.552790e-03
-0.175000	-4.531680e-03
-0.170000	-4.508540e-03
-0.165000	-4.483280e-03
-0.160000	-4.455820e-03
-0.155000	-4.426080e-03
-0.150000	-4.393960e-03
-0.145000	-4.374820e-03
-0.140000	-4.350060e-03
-0.135000	-4.319470e-03
-0.130000	-4.282790e-03
-0.125000	-4.239770e-03
-0.120000	-4.190140e-03
-0.115000	-4.133610e-03
-0.110000	-4.069910e-03
-0.105000	-3.998700e-03
-0.100000	-3.919680e-03
-0.095000	-3.833140e-03
-0.090000	-3.737970e-03
-0.085000	-3.633790e-03
-0.080000	-3.520210e-03
-0.075000	-3.396790e-03
-0.070000	-3.263110e-03
-0.065000	-3.118680e-03
-0.060000	-2.963030e-03
-0.055000	-2.795630e-03
-0.050000	-2.615940e-03
-0.045000	-2.442630e-03
-0.040000	-2.252150e-03
-0.035000	-2.043670e-03
-0.030000	-1.816300e-03
-0.025000	-1.569130e-03
-0.020000	-1.301170e-03
-0.015000	-1.011400e-03
-0.010000	-6.987300e-04
-0.005000	-3.620020e-04
0.000000	5.877770e-17
0.005000	3.730840e-04
0.010000	7.770270e-04
0.015000	1.213440e-03
0.020000	1.684050e-03
0.025000	2.190670e-03
0.030000	2.735220e-03
0.035000	3.319760e-03
0.040000	3.946450e-03
0.045000	4.617600e-03
0.050000	5.335660e-03
0.055000	6.064870e-03
0.060000	6.853440e-03
0.065000	7.704820e-03
0.070000	8.622650e-03
0.075000	9.610850e-03
0.080000	1.067360e-02
0.085000	1.181520e-02
0.090000	1.304060e-02
0.095000	1.435470e-02
0.100000	1.576300e-02
0.105000	1.724690e-02
0.110000	1.884180e-02
0.115000	2.055450e-02
0.120000	2.239240e-02
0.125000	2.436330e-02
0.130000	2.647560e-02
0.135000	2.873810e-02
0.140000	3.116050e-02
0.145000	3.375290e-02
0.150000	3.652620e-02
0.155000	3.945340e-02
0.160000	4.259330e-02
0.165000	4.595960e-02
0.170000	4.956720e-02
0.175000	5.343180e-02
0.180000	5.757030e-02
0.185000	6.200070e-02
0.190000	6.674220e-02
0.195000	7.181530e-02
0.200000	7.724190e-02
0.205000	8.306520e-02
0.210000	8.929020e-02
0.215000	9.594230e-02
0.220000	1.030480e-01
0.225000	1.106350e-01
0.230000	1.187340e-01
0.235000	1.273750e-01
0.240000	1.365900e-01
0.245000	1.464140e-01
0.250000	1.568810e-01
0.255000	1.681710e-01
0.260000	1.801600e-01
0.265000	1.928820e-01
0.270000	2.063690e-01
0.275000	2.206570e-01
0.280000	2.357770e-01
0.285000	2.517620e-01
0.290000	2.686410e-01
0.295000	2.864430e-01
0.300000	3.051900e-01
0.305000	3.250570e-01
0.310000	3.458820e-01
0.315000	3.676690e-01
0.320000	3.904170e-01
0.325000	4.141150e-01
0.330000	4.387420e-01
0.335000	4.642670e-01
0.340000	4.906490e-01
0.345000	5.178310e-01
0.350000	5.457440e-01
0.355000	5.746670e-01
0.360000	6.040600e-01
0.365000	6.338060e-01
0.370000	6.637740e-01
0.375000	6.938260e-01
0.380000	7.238090e-01
0.385000	7.535660e-01
0.390000	7.829310e-01
0.395000	8.117360e-01
0.400000	8.398120e-01
0.405000	8.669940e-01
0.410000	8.930920e-01
0.415000	9.179630e-01
0.420000	9.414780e-01
0.425000	9.635200e-01
0.430000	9.839910e-01
0.435000	1.002810e+00
0.440000	1.019910e+00
0.445000	1.035260e+00
0.450000	1.048820e+00
0.455000	1.060440e+00
0.460000	1.070290e+00
0.465000	1.078420e+00
0.470000	1.084890e+00
0.475000	1.089740e+00
0.480000	1.093070e+00
0.485000	1.094940e+00
0.490000	1.095450e+00
0.495000	1.094680e+00
0.500000	1.092730e+00
0.505000	1.089440e+00
0.510000	1.085210e+00
0.515000	1.080140e+00
0.520000	1.074310e+00
0.525000	1.067810e+00
0.530000	1.060720e+00
0.535000	1.053100e+00
0.540000	1.045040e+00
0.545000	1.036600e+00
0.550000	1.027840e+00
0.555000	1.018590e+00
0.560000	1.009180e+00
0.565000	9.996600e-01
0.570000	9.900620e-01
0.575000	9.804200e-01
0.580000	9.707620e-01
0.585000	9.611150e-01
0.590000	9.515020e-01
0.595000	9.419430e-01
0.600000	9.324560e-01
0.605000	9.230200e-01
0.610000	9.136980e-01
0.615000	9.045010e-01
0.620000	8.954360e-01
0.625000	8.865090e-01
0.630000	8.777270e-01
0.635000	8.690940e-01
0.640000	8.606140e-01
0.645000	8.522880e-01
0.650000	8.441190e-01
0.655000	8.360580e-01
0.660000	8.281700e-01
0.665000	8.204550e-01
0.670000	8.129110e-01
0.675000	8.055370e-01
0.680000	7.983310e-01
0.685000	7.912910e-01
0.690000	7.844150e-01
0.695000	7.777000e-01
0.700000	7.711440e-01
0.705000	7.647510e-01
0.710000	7.585110e-01
0.715000	7.524220e-01
0.720000	7.464800e-01
0.725000	7.406830e-01
0.730000	7.350270e-01
0.735000	7.295090e-01
0.740000	7.241250e-01
0.745000	7.188730e-01
0.750000	7.137500e-01
0.755000	7.087760e-01
0.760000	7.039200e-01
0.765000	6.991790e-01
0.770000	6.945510e-01
0.775000	6.900330e-01
0.780000	6.856220e-01
0.785000	6.813170e-01
0.790000	6.771140e-01
0.795000	6.730120e-01
0.800000	6.690080e-01
0.805000	6.651040e-01
0.810000	6.612940e-01
0.815000	6.575750e-01
0.820000	6.539460e-01
0.825000	6.504030e-01
0.830000	6.469450e-01
0.835000	6.435710e-01
0.840000	6.402780e-01
0.845000	6.370640e-01
0.850000	6.339290e-01
0.855000	6.309180e-01
0.860000	6.279700e-01
0.865000	6.250840e-01
0.870000	6.222600e-01
0.875000	6.194950e-01
0.880000	6.167880e-01
0.885000	6.141390e-01
0.890000	6.115460e-01
0.895000	6.090070e-01
0.900000	6.065220e-01
0.905000	6.040960e-01
0.910000	6.017200e-01
0.915000	5.993930e-01
0.920000	5.971140e-01
0.925000	5.948820e-01
0.930000	5.926970e-01
0.935000	5.905570e-01
0.940000	5.884610e-01
0.945000	5.864080e-01
0.950000	5.843990e-01
0.955000	5.824550e-01
0.960000	5.805460e-01
0.965000	5.786720e-01
0.970000	5.768330e-01
0.975000	5.750270e-01
0.980000	5.732550e-01
0.985000	5.715140e-01
0.990000	5.698050e-01
0.995000	5.681270e-01
1.000000	5.664790e-01
1.005000	5.648750e-01
1.010000	5.632970e-01
1.015000	5.617440e-01
1.020000	5.602150e-01
1.025000	5.587110e-01
1.030000	5.572300e-01
1.035000	5.557710e-01
1.040000	5.543360e-01
1.045000	5.529220e-01
1.050000	5.515290e-01
1.055000	5.501830e-01
1.060000	5.488510e-01
1.065000	5.475340e-01
1.070000	5.462300e-01
1.075000	5.449400e-01
1.080000	5.436620e-01
1.090000	5.411430e-01
1.095000	5.399000e-01
1.100000	5.386690e-01
1.105000	5.374470e-01
1.110000	5.362350e-01
1.115000	5.350320e-01
1.120000	5.338370e-01
1.125000	5.326510e-01
1.130000	5.314730e-01
1.135000	5.303020e-01
1.140000	5.291390e-01
1.145000	5.279810e-01
1.150000	5.268300e-01
1.155000	5.257190e-01
1.160000	5.246050e-01
1.165000	5.234890e-01
1.170000	5.223700e-01
1.175000	5.212470e-01
1.180000	5.201210e-01
1.185000	5.189900e-01
1.190000	5.178550e-01
1.195000	5.167150e-01
1.200000	5.155690e-01
1.205000	5.144100e-01
1.210000	5.132460e-01
1.215000	5.120760e-01
1.220000	5.109010e-01
1.225000	5.097190e-01
1.230000	5.085310e-01
1.235000	5.073360e-01
1.240000	5.061330e-01
1.245000	5.049230e-01
1.250000	5.037040e-01
1.255000	5.024970e-01
1.260000	5.012770e-01
1.265000	5.000430e-01
1.270000	4.987950e-01
1.275000	4.975320e-01
1.280000	4.962530e-01
1.285000	4.949590e-01
1.290000	4.936480e-01
1.295000	4.923210e-01
1.300000	4.909760e-01
1.305000	4.896360e-01
1.310000	4.882720e-01
1.315000	4.868840e-01
1.320000	4.854720e-01
1.325000	4.840360e-01
1.330000	4.825750e-01
1.335000	4.810890e-01
1.340000	4.795770e-01
1.345000	4.780400e-01
1.350000	4.764780e-01
1.355000	4.748770e-01
1.360000	4.732530e-01
1.365000	4.716050e-01
1.370000	4.699330e-01
1.375000	4.682370e-01
1.380000	4.665160e-01
1.385000	4.647710e-01
1.390000	4.630010e-01
1.395000	4.612070e-01
1.400000	4.593870e-01
1.405000	4.575510e-01
1.410000	4.556870e-01
1.415000	4.537960e-01
1.420000	4.518780e-01
1.425000	4.499320e-01
1.430000	4.479590e-01
1.435000	4.459590e-01
1.440000	4.439320e-01
1.445000	4.418770e-01
1.450000	4.397960e-01
1.455000	4.376920e-01
1.460000	4.355600e-01
1.465000	4.334000e-01
1.470000	4.312120e-01
1.475000	4.289960e-01
1.480000	4.267530e-01
1.485000	4.244830e-01
1.490000	4.221850e-01
1.495000	4.198600e-01
1.500000	4.175090e-01
1.505000	4.151290e-01
1.510000	4.127240e-01
1.515000	4.102930e-01
1.520000	4.078360e-01
1.525000	4.053560e-01
1.530000	4.028500e-01
1.535000	4.003210e-01
1.540000	3.977690e-01
1.545000	3.951930e-01
1.550000	3.925950e-01
1.555000	3.899810e-01
1.560000	3.873440e-01
1.565000	3.846850e-01
1.570000	3.820030e-01
1.575000	3.793000e-01
1.580000	3.765750e-01
1.585000	3.738310e-01
1.590000	3.710660e-01
1.595000	3.682830e-01
1.600000	3.654810e-01
1.605000	3.626510e-01
1.610000	3.598050e-01
1.615000	3.569460e-01
1.620000	3.540730e-01
1.625000	3.511860e-01
1.630000	3.482880e-01
1.635000	3.453790e-01
1.640000	3.424590e-01
1.645000	3.395290e-01
1.650000	3.365900e-01
1.655000	3.336460e-01
1.660000	3.306940e-01
1.665000	3.277350e-01
1.670000	3.247690e-01
1.675000	3.217970e-01
1.680000	3.188200e-01
1.685000	3.158380e-01
1.690000	3.128530e-01
1.695000	3.098640e-01
1.700000	3.068730e-01
1.705000	3.038720e-01
1.710000	3.008710e-01
1.715000	2.978720e-01
1.720000	2.948740e-01
1.725000	2.918800e-01
1.730000	2.888890e-01
1.735000	2.859030e-01
1.740000	2.829220e-01
1.745000	2.799470e-01
1.750000	2.769780e-01
1.755000	2.740190e-01
1.760000	2.710670e-01
1.765000	2.681230e-01
1.770000	2.651880e-01
1.775000	2.622630e-01
1.780000	2.593470e-01
1.785000	2.564420e-01
1.790000	2.535480e-01
1.795000	2.506660e-01
1.800000	2.477950e-01
1.805000	2.449320e-01
1.810000	2.420820e-01
1.815000	2.392470e-01
1.820000	2.364270e-01
1.825000	2.336230e-01
1.830000	2.308340e-01
1.835000	2.280620e-01
1.840000	2.253070e-01
1.845000	2.225700e-01
1.850000	2.198500e-01
1.855000	2.171450e-01
1.860000	2.144590e-01
1.865000	2.117930e-01
1.870000	2.091470e-01
1.875000	2.065210e-01
1.880000	2.039170e-01
1.885000	2.013330e-01
1.890000	1.987700e-01
1.895000	1.962280e-01
1.900000	1.937080e-01
1.905000	1.912060e-01
1.910000	1.887260e-01
1.915000	1.862690e-01
1.920000	1.838340e-01
1.925000	1.814230e-01
1.930000	1.790340e-01
1.935000	1.766690e-01
1.940000	1.743270e-01
1.945000	1.720080e-01
1.950000	1.697130e-01
1.955000	1.674380e-01
1.960000	1.651880e-01
1.965000	1.629610e-01
1.970000	1.607600e-01
1.975000	1.585820e-01
1.980000	1.564280e-01
1.985000	1.542990e-01
1.990000	1.521930e-01
1.995000	1.501110e-01
2.000000	1.480530e-01
2.005000	1.460200e-01
2.010000	1.440100e-01
2.015000	1.420230e-01
2.020000	1.400580e-01
2.025000	1.381170e-01
2.030000	1.361970e-01
2.035000	1.343010e-01
2.040000	1.324260e-01
2.045000	1.305740e-01
2.050000	1.287440e-01
2.055000	1.269320e-01
2.060000	1.251430e-01
2.065000	1.233760e-01
2.070000	1.216320e-01
2.075000	1.199110e-01
2.080000	1.182110e-01
2.085000	1.165340e-01
2.090000	1.148780e-01
2.095000	1.132440e-01
2.100000	1.116310e-01
2.105000	1.100380e-01
2.110000	1.084660e-01
2.115000	1.069160e-01
2.120000	1.053860e-01
2.125000	1.038770e-01
2.130000	1.023880e-01
2.135000	1.009190e-01
2.140000	9.946960e-02
2.145000	9.804030e-02
2.150000	9.663040e-02
2.155000	9.523920e-02
2.160000	9.386710e-02
2.165000	9.251400e-02
2.170000	9.117970e-02
2.175000	8.986390e-02
2.180000	8.856650e-02
2.185000	8.728710e-02
2.190000	8.602570e-02
2.195000	8.478190e-02
2.200000	8.355560e-02
2.205000	8.234390e-02
2.210000	8.115000e-02
2.215000	7.997340e-02
2.220000	7.881400e-02
2.225000	7.767160e-02
2.230000	7.654600e-02
2.235000	7.543680e-02
2.240000	7.434400e-02
2.245000	7.326730e-02
2.250000	7.220640e-02
2.255000	7.116100e-02
2.260000	7.013120e-02
2.265000	6.911660e-02
2.270000	6.811720e-02
2.275000	6.713250e-02
2.280000	6.616260e-02
2.285000	6.520710e-02
2.290000	6.426570e-02
2.295000	6.333840e-02
2.300000	6.242490e-02
2.305000	6.152600e-02
2.310000	6.064020e-02
2.315000	5.976730e-02
2.320000	5.890720e-02
2.325000	5.805970e-02
2.330000	5.722460e-02
2.335000	5.640180e-02
2.340000	5.559090e-02
2.345000	5.479200e-02
2.350000	5.400470e-02
2.355000	5.322810e-02
2.360000	5.246310e-02
2.365000	5.170950e-02
2.370000	5.096710e-02
2.375000	5.023590e-02
2.380000	4.951550e-02
2.385000	4.880590e-02
2.390000	4.810680e-02
2.395000	4.741820e-02
2.400000	4.673990e-02
2.405000	4.607050e-02
2.410000	4.541140e-02
2.415000	4.476240e-02
2.420000	4.412330e-02
2.425000	4.349390e-02
2.430000	4.287410e-02
2.435000	4.226390e-02
2.440000	4.166290e-02
2.445000	4.107110e-02
2.450000	4.048830e-02
2.455000	3.991460e-02
2.460000	3.934960e-02
2.465000	3.879320e-02
2.470000	3.824520e-02
2.475000	3.770560e-02
2.480000	3.717410e-02
2.485000	3.665070e-02
2.490000	3.613530e-02
2.495000	3.562760e-02
2.500000	3.512760e-02
2.505000	3.463610e-02
2.510000	3.415180e-02
2.515000	3.367460e-02
2.520000	3.320450e-02
2.525000	3.274120e-02
2.530000	3.228480e-02
2.535000	3.183500e-02
2.540000	3.139180e-02
2.545000	3.095520e-02
2.550000	3.052490e-02
2.555000	3.009990e-02
2.560000	2.968140e-02
2.565000	2.926910e-02
2.570000	2.886310e-02
2.575000	2.846320e-02
2.580000	2.806940e-02
2.585000	2.768150e-02
2.590000	2.729940e-02
2.595000	2.692300e-02
2.600000	2.655240e-02
2.605000	2.618690e-02
2.610000	2.582710e-02
2.615000	2.547270e-02
2.620000	2.512370e-02
2.625000	2.478010e-02
2.630000	2.444160e-02
2.635000	2.410830e-02
2.640000	2.378010e-02
2.645000	2.345690e-02
2.650000	2.313860e-02
2.655000	2.282650e-02
2.660000	2.251890e-02
2.665000	2.221560e-02
2.670000	2.191660e-02
2.675000	2.162180e-02
2.680000	2.133120e-02
2.685000	2.104470e-02
2.690000	2.076230e-02
2.695000	2.048380e-02
2.700000	2.020920e-02
2.705000	1.993760e-02
2.710000	1.967000e-02
2.715000	1.940640e-02
2.720000	1.914660e-02
2.725000	1.889060e-02
2.730000	1.863840e-02
2.735000	1.839000e-02
2.740000	1.814510e-02
2.745000	1.790390e-02
2.750000	1.766620e-02
2.755000	1.743220e-02
2.760000	1.720160e-02
2.765000	1.697430e-02
2.770000	1.675030e-02
2.775000	1.652960e-02
2.780000	1.631200e-02
2.785000	1.609760e-02
2.790000	1.588620e-02
2.795000	1.567790e-02
2.800000	1.547260e-02
2.805000	1.527080e-02
2.810000	1.507170e-02
2.815000	1.487550e-02
2.820000	1.468190e-02
2.825000	1.449100e-02
2.830000	1.430270e-02
2.835000	1.411700e-02
2.840000	1.393390e-02
2.845000	1.375330e-02
2.850000	1.357520e-02
2.855000	1.339870e-02
2.860000	1.322490e-02
2.865000	1.305360e-02
2.870000	1.288480e-02
2.875000	1.271860e-02
2.880000	1.255480e-02
2.885000	1.239340e-02
2.890000	1.223440e-02
2.895000	1.207780e-02
2.900000	1.192350e-02
2.905000	1.177220e-02
2.910000	1.162310e-02
2.915000	1.147590e-02
2.920000	1.133080e-02
2.925000	1.118760e-02
2.930000	1.104640e-02
2.935000	1.090720e-02
2.940000	1.076980e-02
2.945000	1.063430e-02
2.950000	1.050060e-02
2.955000	1.036860e-02
2.960000	1.023840e-02
2.965000	1.011000e-02
2.970000	9.983440e-03
2.975000	9.858590e-03
2.980000	9.735470e-03
2.985000	9.614050e-03
2.990000	9.494310e-03
2.995000	9.376230e-03
3.000000	9.259770e-03
3.005000	9.145040e-03
3.010000	9.031870e-03
3.015000	8.920240e-03
3.020000	8.810130e-03
3.025000	8.701510e-03
3.030000	8.594370e-03
3.035000	8.488680e-03
3.040000	8.384430e-03
3.045000	8.281600e-03
3.050000	8.180170e-03
3.055000	8.080130e-03
3.060000	7.981450e-03
3.065000	7.884120e-03
3.070000	7.788100e-03
3.075000	7.693380e-03
3.080000	7.599950e-03
3.085000	7.507780e-03
3.090000	7.416870e-03
3.095000	7.327180e-03
3.100000	7.238720e-03
3.105000	7.151550e-03
3.110000	7.065540e-03
3.115000	6.980670e-03
3.120000	6.896940e-03
3.125000	6.814330e-03
3.130000	6.732810e-03
3.135000	6.652380e-03
3.140000	6.573030e-03
3.145000	6.494730e-03
3.150000	6.417480e-03
3.155000	6.341340e-03
3.160000	6.266200e-03
3.165000	6.192050e-03
3.170000	6.118870e-03
3.175000	6.046650e-03
3.180000	5.975380e-03
3.185000	5.905050e-03
3.190000	5.835640e-03
3.195000	5.767140e-03
3.200000	5.699550e-03
3.205000	5.632880e-03
3.210000	5.567080e-03
3.215000	5.502140e-03
3.220000	5.438050e-03
3.225000	5.374790e-03
3.230000	5.312360e-03
3.235000	5.250750e-03
3.240000	5.189950e-03
3.245000	5.129940e-03
3.250000	5.070720e-03
3.255000	5.012350e-03
3.260000	4.954720e-03
3.265000	4.897840e-03
3.270000	4.841690e-03
3.275000	4.786250e-03
3.280000	4.731540e-03
3.285000	4.677520e-03
3.290000	4.624200e-03
3.295000	4.571570e-03
3.300000	4.519610e-03
3.305000	4.468460e-03
3.310000	4.417940e-03
3.315000	4.368040e-03
3.320000	4.318760e-03
3.325000	4.270090e-03
3.330000	4.222020e-03
3.335000	4.174540e-03
3.340000	4.127660e-03
3.345000	4.081350e-03
3.350000	4.035620e-03
3.355000	3.990330e-03
3.360000	3.945630e-03
3.365000	3.901510e-03
3.370000	3.857960e-03
3.375000	3.814990e-03
3.380000	3.772570e-03
3.385000	3.730710e-03
3.390000	3.689400e-03
3.395000	3.648630e-03
3.400000	3.608390e-03
3.405000	3.568620e-03
3.410000	3.529380e-03
3.415000	3.490670e-03
3.420000	3.452490e-03
3.425000	3.414830e-03
3.430000	3.377680e-03
3.435000	3.341040e-03
3.440000	3.304890e-03
3.445000	3.269240e-03
3.450000	3.234080e-03
3.455000	3.199790e-03
3.460000	3.165880e-03
3.465000	3.132360e-03
3.470000	3.099210e-03
3.475000	3.066450e-03
3.480000	3.034060e-03
3.485000	3.002030e-03
3.490000	2.970370e-03
3.495000	2.939060e-03
3.500000	2.908110e-03
3.505000	2.877460e-03
3.510000	2.847160e-03
3.515000	2.817210e-03
3.520000	2.787620e-03
3.525000	2.758370e-03
3.530000	2.729470e-03
3.535000	2.700910e-03
3.540000	2.672680e-03
3.545000	2.644790e-03
3.550000	2.617230e-03
3.555000	2.589820e-03
3.560000	2.562770e-03
3.565000	2.536090e-03
3.570000	2.509760e-03
3.575000	2.483790e-03
3.580000	2.458170e-03
3.585000	2.432890e-03
3.590000	2.407960e-03
3.595000	2.383360e-03
3.600000	2.359100e-03
3.605000	2.335510e-03
3.610000	2.312170e-03
3.615000	2.289080e-03
3.620000	2.266220e-03
3.625000	2.243600e-03
3.630000	2.221220e-03
3.635000	2.199080e-03
3.640000	2.177170e-03
3.645000	2.155480e-03
3.650000	2.134020e-03
3.655000	2.112680e-03
3.660000	2.091580e-03
3.665000	2.070720e-03
3.670000	2.050110e-03
3.675000	2.029740e-03
3.680000	2.009610e-03
3.685000	1.989720e-03
3.690000	1.970050e-03
3.695000	1.950620e-03
3.700000	1.931420e-03
3.705000	1.912460e-03
3.710000	1.893720e-03
3.715000	1.875200e-03
3.720000	1.856900e-03
3.725000	1.838800e-03
3.730000	1.820920e-03
3.735000	1.803240e-03
3.740000	1.785770e-03
3.745000	1.768500e-03
3.750000	1.751440e-03
3.755000	1.734660e-03
3.760000	1.718060e-03
3.765000	1.701630e-03
3.770000	1.685380e-03
3.775000	1.669300e-03
3.780000	1.653400e-03
3.785000	1.637660e-03
3.790000	1.622090e-03
3.795000	1.606680e-03
3.800000	1.591440e-03
3.805000	1.576230e-03
3.810000	1.561220e-03
3.815000	1.546390e-03
3.820000	1.531750e-03
3.825000	1.517290e-03
3.830000	1.503020e-03
3.835000	1.488920e-03
3.840000	1.475000e-03
3.845000	1.461260e-03
3.850000	1.447700e-03
3.855000	1.434430e-03
3.860000	1.421310e-03
3.865000	1.408330e-03
3.870000	1.395490e-03
3.875000	1.382790e-03
3.880000	1.370220e-03
3.885000	1.357780e-03
3.890000	1.345480e-03
3.895000	1.333320e-03
3.900000	1.321280e-03
3.905000	1.309360e-03
3.910000	1.297580e-03
3.915000	1.285920e-03
3.920000	1.274390e-03
3.925000	1.262990e-03
3.930000	1.251710e-03
3.935000	1.240560e-03
3.940000	1.229530e-03
3.945000	1.218610e-03
3.950000	1.207820e-03
3.955000	1.197160e-03
3.960000	1.186620e-03
3.965000	1.176190e-03
3.970000	1.165870e-03
3.975000	1.155660e-03
3.980000	1.145570e-03
3.985000	1.135580e-03
3.990000	1.125700e-03
3.995000	1.115930e-03
4.000000	1.106270e-03
4.005000	1.096790e-03
4.010000	1.087400e-03
4.015000	1.078090e-03
4.020000	1.068870e-03
4.025000	1.059740e-03
4.030000	1.050680e-03
4.035000	1.041720e-03
4.040000	1.032830e-03
4.045000	1.024030e-03
4.050000	1.015300e-03
4.055000	1.006550e-03
4.060000	9.979100e-04
4.065000	9.893690e-04
4.070000	9.809290e-04
4.075000	9.725910e-04
4.080000	9.643530e-04
4.085000	9.562140e-04
4.090000	9.481740e-04
4.095000	9.402310e-04
4.100000	9.323840e-04
4.105000	9.247020e-04
4.110000	9.171000e-04
4.115000	9.095750e-04
4.120000	9.021280e-04
4.125000	8.947580e-04
4.130000	8.874650e-04
4.135000	8.802470e-04
4.140000	8.731040e-04
4.145000	8.660350e-04
4.150000	8.590400e-04
4.155000	8.521310e-04
4.160000	8.452910e-04
4.165000	8.385190e-04
4.170000	8.318160e-04
4.175000	8.251810e-04
4.180000	8.186120e-04
4.185000	8.121100e-04
4.190000	8.056740e-04
4.195000	7.993040e-04
4.200000	7.929980e-04
4.205000	7.867650e-04
4.210000	7.805940e-04
4.215000	7.744830e-04
4.220000	7.684340e-04
4.225000	7.624440e-04
4.230000	7.565140e-04
4.235000	7.506430e-04
4.240000	7.448310e-04
4.245000	7.390770e-04
4.250000	7.333800e-04
4.255000	7.277430e-04
4.260000	7.221620e-04
4.265000	7.166360e-04
4.270000	7.111650e-04
4.275000	7.057490e-04
4.280000	7.003870e-04
4.285000	6.950790e-04
4.290000	6.898240e-04
4.295000	6.846210e-04
4.300000	6.794710e-04
4.305000	6.743900e-04
4.310000	6.693560e-04
4.315000	6.643700e-04
4.320000	6.594300e-04
4.325000	6.545360e-04
4.330000	6.496880e-04
4.335000	6.448860e-04
4.340000	6.401290e-04
4.345000	6.354170e-04
4.350000	6.307490e-04
4.355000	6.261270e-04
4.360000	6.215480e-04
4.365000	6.170120e-04
4.370000	6.125190e-04
4.375000	6.080690e-04
4.380000	6.036600e-04
4.385000	5.992930e-04
4.390000	5.949670e-04
4.395000	5.906820e-04
4.400000	5.864380e-04
4.405000	5.822170e-04
4.410000	5.780400e-04
4.415000	5.739060e-04
4.420000	5.698160e-04
4.425000	5.657680e-04
4.430000	5.617630e-04
4.435000	5.578000e-04
4.440000	5.538790e-04
4.445000	5.499990e-04
4.450000	5.461600e-04
4.455000	5.424110e-04
4.460000	5.386920e-04
4.465000	5.350020e-04
4.470000	5.313400e-04
4.475000	5.277070e-04
4.480000	5.241020e-04
4.485000	5.205250e-04
4.490000	5.169760e-04
4.495000	5.134540e-04
4.500000	5.099600e-04
4.505000	5.064770e-04
4.510000	5.030250e-04
4.515000	4.996030e-04
4.520000	4.962110e-04
4.525000	4.928500e-04
4.530000	4.895170e-04
4.535000	4.862140e-04
4.540000	4.829410e-04
4.545000	4.796960e-04
4.550000	4.764800e-04
4.555000	4.732570e-04
4.560000	4.700700e-04
4.565000	4.669190e-04
4.570000	4.638040e-04
4.575000	4.607250e-04
4.580000	4.576810e-04
4.585000	4.546720e-04
4.590000	4.516980e-04
4.595000	4.487590e-04
4.600000	4.458530e-04
4.605000	4.430630e-04
4.610000	4.402880e-04
4.615000	4.375280e-04
4.620000	4.347830e-04
4.625000	4.320530e-04
4.630000	4.293380e-04
4.635000	4.266370e-04
4.640000	4.239520e-04
4.645000	4.212800e-04
4.650000	4.186240e-04
4.655000	4.159460e-04
4.660000	4.132900e-04
4.665000	4.106570e-04
4.670000	4.080450e-04
4.675000	4.054560e-04
4.680000	4.028880e-04
4.685000	4.003410e-04
4.690000	3.978160e-04
4.695000	3.953130e-04
4.700000	3.928300e-04
4.705000	3.903710e-04
4.710000	3.879330e-04
4.715000	3.855140e-04
4.720000	3.831160e-04
4.725000	3.807360e-04
4.730000	3.783760e-04
4.735000	3.760360e-04
4.740000	3.737140e-04
4.745000	3.714110e-04
4.750000	3.691280e-04
4.755000	3.668640e-04
4.760000	3.646190e-04
4.765000	3.623920e-04
4.770000	3.601830e-04
4.775000	3.579910e-04
4.780000	3.558180e-04
4.785000	3.536620e-04
4.790000	3.515230e-04
4.795000	3.494020e-04
4.800000	3.472980e-04
4.805000	3.452130e-04
4.810000	3.431450e-04
4.815000	3.410930e-04
4.820000	3.390580e-04
4.825000	3.370380e-04
4.830000	3.350350e-04
4.835000	3.330470e-04
4.840000	3.310750e-04
4.845000	3.291180e-04
4.850000	3.271770e-04
4.855000	3.252540e-04
4.860000	3.233450e-04
4.865000	3.214510e-04
4.870000	3.195720e-04
4.875000	3.177070e-04
4.880000	3.158560e-04
4.885000	3.140200e-04
4.890000	3.121980e-04
4.895000	3.103900e-04
4.900000	3.085960e-04
4.905000	3.068180e-04
4.910000	3.050520e-04
4.915000	3.033010e-04
4.920000	3.015620e-04
4.925000	2.998370e-04
4.930000	2.981250e-04
4.935000	2.964270e-04
4.940000	2.947410e-04
4.945000	2.930680e-04
4.950000	2.914080e-04
4.955000	2.897340e-04
4.960000	2.880670e-04
4.965000	2.864080e-04
4.970000	2.847580e-04
4.975000	2.831150e-04
4.980000	2.814790e-04
4.985000	2.798510e-04
4.990000	2.782310e-04
4.995000	2.766190e-04
5.000000	2.750140e-04
5.005000	2.730070e-04
5.010000	2.705220e-04
5.015000	2.680610e-04
5.020000	2.656240e-04
5.025000	2.632090e-04
5.030000	2.608170e-04
5.035000	2.584480e-04
5.040000	2.561020e-04
5.045000	2.537780e-04
5.050000	2.514750e-04
5.055000	2.491950e-04
5.060000	2.469360e-04
5.065000	2.446990e-04
5.070000	2.424820e-04
5.075000	2.402870e-04
5.080000	2.381120e-04
5.085000	2.359580e-04
5.090000	2.338240e-04
5.095000	2.317100e-04
5.100000	2.296170e-04
5.105000	2.275430e-04
5.110000	2.254880e-04
5.115000	2.234530e-04
5.120000	2.214370e-04
5.125000	2.194400e-04
5.130000	2.174620e-04
5.135000	2.155020e-04
5.140000	2.135610e-04
5.145000	2.116380e-04
5.150000	2.097330e-04
5.155000	2.078460e-04
5.160000	2.059760e-04
5.165000	2.041240e-04
5.170000	2.022900e-04
5.175000	2.004720e-04
5.180000	1.986720e-04
5.185000	1.968880e-04
5.190000	1.951210e-04
5.195000	1.933710e-04
5.200000	1.916370e-04
5.205000	1.899190e-04
5.210000	1.882170e-04
5.215000	1.865310e-04
5.220000	1.848610e-04
5.225000	1.832060e-04
5.230000	1.815670e-04
5.235000	1.799430e-04
5.240000	1.783340e-04
5.245000	1.767400e-04
5.250000	1.751610e-04
5.255000	1.735970e-04
5.260000	1.720470e-04
5.265000	1.705110e-04
5.270000	1.689900e-04
5.275000	1.674830e-04
5.280000	1.659900e-04
5.285000	1.645110e-04
5.290000	1.630450e-04
5.295000	1.615930e-04
5.300000	1.601540e-04
5.305000	1.587290e-04
5.310000	1.573170e-04
5.315000	1.559180e-04
5.320000	1.545320e-04
5.325000	1.531580e-04
5.330000	1.517980e-04
5.335000	1.504500e-04
5.340000	1.491140e-04
5.345000	1.477910e-04
5.350000	1.464800e-04
5.355000	1.451810e-04
5.360000	1.438940e-04
5.365000	1.426180e-04
5.370000	1.413550e-04
5.375000	1.401030e-04
5.380000	1.388630e-04
5.385000	1.376340e-04
5.390000	1.364160e-04
5.395000	1.352090e-04
5.400000	1.340140e-04
5.405000	1.328300e-04
5.410000	1.316560e-04
5.415000	1.304930e-04
5.420000	1.293410e-04
5.425000	1.281990e-04
5.430000	1.270680e-04
5.435000	1.259470e-04
5.440000	1.248370e-04
5.445000	1.237360e-04
5.450000	1.226460e-04
5.455000	1.215660e-04
5.460000	1.204950e-04
5.465000	1.194350e-04
5.470000	1.183830e-04
5.475000	1.173420e-04
5.480000	1.163100e-04
5.485000	1.152880e-04
5.490000	1.142740e-04
5.495000	1.132700e-04
5.500000	1.122750e-04
5.505000	1.112900e-04
5.510000	1.103130e-04
5.515000	1.093450e-04
5.520000	1.083860e-04
5.525000	1.074350e-04
5.530000	1.064930e-04
5.535000	1.055600e-04
5.540000	1.046350e-04
5.545000	1.037190e-04
5.550000	1.028110e-04
5.555000	1.019110e-04
5.560000	1.010200e-04
5.565000	1.001360e-04
5.570000	9.926030e-05
5.575000	9.839260e-05
5.580000	9.753280e-05
5.585000	9.668080e-05
5.590000	9.583650e-05
5.595000	9.499980e-05
5.600000	9.417060e-05
5.605000	9.334900e-05
5.610000	9.253480e-05
5.615000	9.172790e-05
5.620000	9.092830e-05
5.625000	9.013590e-05
5.630000	8.935070e-05
5.635000	8.857250e-05
5.640000	8.780130e-05
5.645000	8.703710e-05
5.650000	8.627980e-05
5.655000	8.552930e-05
5.660000	8.478550e-05
5.665000	8.404850e-05
5.670000	8.331800e-05
5.675000	8.259420e-05
5.680000	8.187680e-05
5.685000	8.116590e-05
5.690000	8.046130e-05
5.695000	7.976310e-05
5.700000	7.907110e-05
5.705000	7.838540e-05
5.710000	7.770570e-05
5.715000	7.703220e-05
5.720000	7.636470e-05
5.725000	7.570320e-05
5.730000	7.504760e-05
5.735000	7.439790e-05
5.740000	7.375400e-05
5.745000	7.311590e-05
5.750000	7.248340e-05
5.755000	7.185660e-05
5.760000	7.123540e-05
5.765000	7.061980e-05
5.770000	7.000960e-05
5.775000	6.940490e-05
5.780000	6.880560e-05
5.785000	6.821160e-05
5.790000	6.762300e-05
5.795000	6.703950e-05
5.800000	6.646130e-05
5.805000	6.588820e-05
5.810000	6.532030e-05
5.815000	6.475730e-05
5.820000	6.419940e-05
5.825000	6.364650e-05
5.830000	6.309840e-05
5.835000	6.255530e-05
5.840000	6.201690e-05
5.845000	6.148340e-05
5.850000	6.095460e-05
5.855000	6.043040e-05
5.860000	5.991090e-05
5.865000	5.939610e-05
5.870000	5.888580e-05
5.875000	5.838000e-05
5.880000	5.787870e-05
5.885000	5.738180e-05
5.890000	5.688940e-05
5.895000	5.640130e-05
5.900000	5.591750e-05
5.905000	5.543800e-05
5.910000	5.496270e-05
5.915000	5.449170e-05
5.920000	5.402480e-05
5.925000	5.356200e-05
5.930000	5.310330e-05
5.935000	5.264870e-05
5.940000	5.219810e-05
5.945000	5.175140e-05
5.950000	5.130870e-05
5.955000	5.086990e-05
5.960000	5.043500e-05
5.965000	5.000390e-05
5.970000	4.957660e-05
5.975000	4.915310e-05
5.980000	4.873330e-05
5.985000	4.831710e-05
5.990000	4.790470e-05
5.995000	4.749590e-05
6.000000	4.709060e-05
0.000000	0.000000e+00


==> anc/Fig5_SCS_lq_T194.txt <==
# omega(GeV)	rho(GeV^-1)
-1.000000	-3.726130e-03
-0.995000	-3.787770e-03
-0.990000	-3.851210e-03
-0.985000	-3.916490e-03
-0.980000	-3.983690e-03
-0.975000	-4.052830e-03
-0.970000	-4.123960e-03
-0.965000	-4.197110e-03
-0.960000	-4.272320e-03
-0.955000	-4.349600e-03
-0.950000	-4.428940e-03
-0.945000	-4.308050e-03
-0.940000	-4.186880e-03
-0.935000	-4.065440e-03
-0.930000	-3.943770e-03
-0.925000	-3.821920e-03
-0.920000	-3.699900e-03
-0.915000	-3.577770e-03
-0.910000	-3.455560e-03
-0.905000	-3.333310e-03
-0.900000	-3.211060e-03
-0.895000	-3.112660e-03
-0.890000	-3.009410e-03
-0.885000	-2.901220e-03
-0.880000	-2.788010e-03
-0.875000	-2.669670e-03
-0.870000	-2.546130e-03
-0.865000	-2.417290e-03
-0.860000	-2.283060e-03
-0.855000	-2.143360e-03
-0.850000	-1.998090e-03
-0.845000	-1.767900e-03
-0.840000	-1.548520e-03
-0.835000	-1.340230e-03
-0.830000	-1.143350e-03
-0.825000	-9.582130e-04
-0.820000	-7.851340e-04
-0.815000	-6.244490e-04
-0.810000	-4.765000e-04
-0.805000	-3.416320e-04
-0.800000	-2.202010e-04
-0.795000	-2.049020e-04
-0.790000	-1.846510e-04
-0.785000	-1.593240e-04
-0.780000	-1.287930e-04
-0.775000	-9.292620e-05
-0.770000	-5.158600e-05
-0.765000	-4.631260e-06
-0.760000	4.808400e-05
-0.755000	1.067110e-04
-0.750000	1.714060e-04
-0.745000	2.892790e-04
-0.740000	4.039110e-04
-0.735000	5.151930e-04
-0.730000	6.230110e-04
-0.725000	7.272500e-04
-0.720000	8.277900e-04
-0.715000	9.245100e-04
-0.710000	1.017290e-03
-0.705000	1.105990e-03
-0.700000	1.190490e-03
-0.695000	1.234790e-03
-0.690000	1.281960e-03
-0.685000	1.332100e-03
-0.680000	1.385270e-03
-0.675000	1.441550e-03
-0.670000	1.501040e-03
-0.665000	1.563830e-03
-0.660000	1.629990e-03
-0.655000	1.699630e-03
-0.650000	1.772850e-03
-0.645000	1.872400e-03
-0.640000	1.971120e-03
-0.635000	2.068970e-03
-0.630000	2.165890e-03
-0.625000	2.261830e-03
-0.620000	2.356760e-03
-0.615000	2.450600e-03
-0.610000	2.543320e-03
-0.605000	2.634840e-03
-0.600000	2.725130e-03
-0.595000	2.822620e-03
-0.590000	2.916980e-03
-0.585000	3.008110e-03
-0.580000	3.095900e-03
-0.575000	3.180240e-03
-0.570000	3.261010e-03
-0.565000	3.338080e-03
-0.560000	3.411340e-03
-0.555000	3.480640e-03
-0.550000	3.545860e-03
-0.545000	3.565520e-03
-0.540000	3.589170e-03
-0.535000	3.616930e-03
-0.530000	3.648940e-03
-0.525000	3.685340e-03
-0.520000	3.726270e-03
-0.515000	3.771900e-03
-0.510000	3.822370e-03
-0.505000	3.877860e-03
-0.500000	3.938530e-03
-0.495000	4.021930e-03
-0.490000	4.107400e-03
-0.485000	4.195010e-03
-0.480000	4.284830e-03
-0.475000	4.376910e-03
-0.470000	4.471320e-03
-0.465000	4.568130e-03
-0.460000	4.667410e-03
-0.455000	4.769240e-03
-0.450000	4.873690e-03
-0.445000	4.963860e-03
-0.440000	5.060190e-03
-0.435000	5.162890e-03
-0.430000	5.272210e-03
-0.425000	5.388380e-03
-0.420000	5.511670e-03
-0.415000	5.642320e-03
-0.410000	5.780630e-03
-0.405000	5.926880e-03
-0.400000	6.081370e-03
-0.395000	6.258940e-03
-0.390000	6.442550e-03
-0.385000	6.632410e-03
-0.380000	6.828730e-03
-0.375000	7.031760e-03
-0.370000	7.241710e-03
-0.365000	7.458850e-03
-0.360000	7.683430e-03
-0.355000	7.915710e-03
-0.350000	8.155990e-03
-0.345000	8.393780e-03
-0.340000	8.642230e-03
-0.335000	8.901760e-03
-0.330000	9.172810e-03
-0.325000	9.455860e-03
-0.320000	9.751380e-03
-0.315000	1.005990e-02
-0.310000	1.038200e-02
-0.305000	1.071810e-02
-0.300000	1.106900e-02
-0.295000	1.143560e-02
-0.290000	1.181810e-02
-0.285000	1.221720e-02
-0.280000	1.263350e-02
-0.275000	1.306790e-02
-0.270000	1.352100e-02
-0.265000	1.399380e-02
-0.260000	1.448710e-02
-0.255000	1.500180e-02
-0.250000	1.553890e-02
-0.245000	1.608410e-02
-0.240000	1.665660e-02
-0.235000	1.725780e-02
-0.230000	1.788900e-02
-0.225000	1.855180e-02
-0.220000	1.924770e-02
-0.215000	1.997830e-02
-0.210000	2.074530e-02
-0.205000	2.155060e-02
-0.200000	2.239620e-02
-0.195000	2.326190e-02
-0.190000	2.417620e-02
-0.185000	2.514160e-02
-0.180000	2.616100e-02
-0.175000	2.723720e-02
-0.170000	2.837350e-02
-0.165000	2.957320e-02
-0.160000	3.083980e-02
-0.155000	3.217720e-02
-0.150000	3.358940e-02
-0.145000	3.504610e-02
-0.140000	3.659280e-02
-0.135000	3.823500e-02
-0.130000	3.997860e-02
-0.125000	4.182970e-02
-0.120000	4.379500e-02
-0.115000	4.588190e-02
-0.110000	4.809780e-02
-0.105000	5.045130e-02
-0.100000	5.295100e-02
-0.095000	5.555700e-02
-0.090000	5.833820e-02
-0.085000	6.130630e-02
-0.080000	6.447430e-02
-0.075000	6.785580e-02
-0.070000	7.146570e-02
-0.065000	7.532020e-02
-0.060000	7.943650e-02
-0.055000	8.383350e-02
-0.050000	8.853150e-02
-0.045000	9.345840e-02
-0.040000	9.874820e-02
-0.035000	1.044290e-01
-0.030000	1.105290e-01
-0.025000	1.170830e-01
-0.020000	1.241240e-01
-0.015000	1.316920e-01
-0.010000	1.398280e-01
-0.005000	1.485760e-01
0.000000	1.579870e-01
0.005000	1.679450e-01
0.010000	1.787110e-01
0.015000	1.903520e-01
0.020000	2.029370e-01
0.025000	2.165430e-01
0.030000	2.312500e-01
0.035000	2.471450e-01
0.040000	2.643230e-01
0.045000	2.828820e-01
0.050000	3.029290e-01
0.055000	3.249850e-01
0.060000	3.487150e-01
0.065000	3.742290e-01
0.070000	4.016380e-01
0.075000	4.310520e-01
0.080000	4.625790e-01
0.085000	4.963240e-01
0.090000	5.323840e-01
0.095000	5.708440e-01
0.100000	6.117750e-01
0.105000	6.559840e-01
0.110000	7.026440e-01
0.115000	7.517140e-01
0.120000	8.031100e-01
0.125000	8.566990e-01
0.130000	9.122930e-01
0.135000	9.696410e-01
0.140000	1.028430e+00
0.145000	1.088280e+00
0.150000	1.148750e+00
0.155000	1.209770e+00
0.160000	1.270130e+00
0.165000	1.329250e+00
0.170000	1.386530e+00
0.175000	1.441370e+00
0.180000	1.493200e+00
0.185000	1.541480e+00
0.190000	1.585730e+00
0.195000	1.625550e+00
0.200000	1.660620e+00
0.205000	1.690790e+00
0.210000	1.715740e+00
0.215000	1.735490e+00
0.220000	1.750130e+00
0.225000	1.759850e+00
0.230000	1.764900e+00
0.235000	1.765590e+00
0.240000	1.762260e+00
0.245000	1.755290e+00
0.250000	1.745060e+00
0.255000	1.730570e+00
0.260000	1.713890e+00
0.265000	1.695410e+00
0.270000	1.675460e+00
0.275000	1.654360e+00
0.280000	1.632390e+00
0.285000	1.609780e+00
0.290000	1.586750e+00
0.295000	1.563490e+00
0.300000	1.540160e+00
0.305000	1.516240e+00
0.310000	1.492710e+00
0.315000	1.469640e+00
0.320000	1.447070e+00
0.325000	1.425030e+00
0.330000	1.403570e+00
0.335000	1.382680e+00
0.340000	1.362400e+00
0.345000	1.342710e+00
0.350000	1.323640e+00
0.355000	1.305190e+00
0.360000	1.287350e+00
0.365000	1.270110e+00
0.370000	1.253450e+00
0.375000	1.237360e+00
0.380000	1.221820e+00
0.385000	1.206820e+00
0.390000	1.192340e+00
0.395000	1.178370e+00
0.400000	1.164890e+00
0.405000	1.151960e+00
0.410000	1.139480e+00
0.415000	1.127430e+00
0.420000	1.115800e+00
0.425000	1.104570e+00
0.430000	1.093730e+00
0.435000	1.083260e+00
0.440000	1.073150e+00
0.445000	1.063390e+00
0.450000	1.053960e+00
0.455000	1.044980e+00
0.460000	1.036280e+00
0.465000	1.027860e+00
0.470000	1.019700e+00
0.475000	1.011800e+00
0.480000	1.004150e+00
0.485000	9.967370e-01
0.490000	9.895520e-01
0.495000	9.825890e-01
0.500000	9.758400e-01
0.505000	9.695000e-01
0.510000	9.633140e-01
0.515000	9.572740e-01
0.520000	9.513740e-01
0.525000	9.456100e-01
0.530000	9.399740e-01
0.535000	9.344620e-01
0.540000	9.290670e-01
0.545000	9.237840e-01
0.550000	9.186090e-01
0.555000	9.136680e-01
0.560000	9.087930e-01
0.565000	9.039790e-01
0.570000	8.992220e-01
0.575000	8.945180e-01
0.580000	8.898650e-01
0.585000	8.852580e-01
0.590000	8.806940e-01
0.595000	8.761680e-01
0.600000	8.716780e-01
0.605000	8.673370e-01
0.610000	8.630000e-01
0.615000	8.586620e-01
0.620000	8.543200e-01
0.625000	8.499700e-01
0.630000	8.456070e-01
0.635000	8.412280e-01
0.640000	8.368290e-01
0.645000	8.324060e-01
0.650000	8.279550e-01
0.655000	8.236680e-01
0.660000	8.192970e-01
0.665000	8.148380e-01
0.670000	8.102910e-01
0.675000	8.056520e-01
0.680000	8.009190e-01
0.685000	7.960920e-01
0.690000	7.911680e-01
0.695000	7.861450e-01
0.700000	7.810220e-01
0.705000	7.757500e-01
0.710000	7.703840e-01
0.715000	7.649240e-01
0.720000	7.593680e-01
0.725000	7.537170e-01
0.730000	7.479710e-01
0.735000	7.421280e-01
0.740000	7.361890e-01
0.745000	7.301550e-01
0.750000	7.240240e-01
0.755000	7.178770e-01
0.760000	7.116150e-01
0.765000	7.052400e-01
0.770000	6.987540e-01
0.775000	6.921580e-01
0.780000	6.854550e-01
0.785000	6.786460e-01
0.790000	6.717340e-01
0.795000	6.647220e-01
0.800000	6.576120e-01
0.805000	6.503680e-01
0.810000	6.430390e-01
0.815000	6.356290e-01
0.820000	6.281430e-01
0.825000	6.205830e-01
0.830000	6.129550e-01
0.835000	6.052640e-01
0.840000	5.975130e-01
0.845000	5.897070e-01
0.850000	5.818510e-01
0.855000	5.739490e-01
0.860000	5.660050e-01
0.865000	5.580240e-01
0.870000	5.500120e-01
0.875000	5.419740e-01
0.880000	5.339160e-01
0.885000	5.258430e-01
0.890000	5.177590e-01
0.895000	5.096710e-01
0.900000	5.015830e-01
0.905000	4.934550e-01
0.910000	4.853480e-01
0.915000	4.772660e-01
0.920000	4.692140e-01
0.925000	4.611970e-01
0.930000	4.532180e-01
0.935000	4.452820e-01
0.940000	4.373930e-01
0.945000	4.295550e-01
0.950000	4.217720e-01
0.955000	4.140260e-01
0.960000	4.063460e-01
0.965000	3.987350e-01
0.970000	3.911970e-01
0.975000	3.837320e-01
0.980000	3.763460e-01
0.985000	3.690390e-01
0.990000	3.618150e-01
0.995000	3.546740e-01
1.000000	3.476200e-01
1.005000	3.406300e-01
1.010000	3.337350e-01
1.015000	3.269370e-01
1.020000	3.202360e-01
1.025000	3.136340e-01
1.030000	3.071310e-01
1.035000	3.007280e-01
1.040000	2.944250e-01
1.045000	2.882230e-01
1.050000	2.821210e-01
1.055000	2.760980e-01
1.060000	2.701820e-01
1.065000	2.643710e-01
1.070000	2.586650e-01
1.075000	2.530630e-01
1.080000	2.475650e-01
1.090000	2.368760e-01
1.095000	2.316830e-01
1.100000	2.265910e-01
1.105000	2.215910e-01
1.110000	2.166910e-01
1.115000	2.118900e-01
1.120000	2.071860e-01
1.125000	2.025780e-01
1.130000	1.980640e-01
1.135000	1.936450e-01
1.140000	1.893170e-01
1.145000	1.850800e-01
1.150000	1.809330e-01
1.155000	1.768470e-01
1.160000	1.728540e-01
1.165000	1.689540e-01
1.170000	1.651430e-01
1.175000	1.614210e-01
1.180000	1.577840e-01
1.185000	1.542320e-01
1.190000	1.507630e-01
1.195000	1.473740e-01
1.200000	1.440640e-01
1.205000	1.408460e-01
1.210000	1.376990e-01
1.215000	1.346220e-01
1.220000	1.316130e-01
1.225000	1.286730e-01
1.230000	1.257970e-01
1.235000	1.229870e-01
1.240000	1.202400e-01
1.245000	1.175540e-01
1.250000	1.149290e-01
1.255000	1.123670e-01
1.260000	1.098620e-01
1.265000	1.074130e-01
1.270000	1.050180e-01
1.275000	1.026770e-01
1.280000	1.003890e-01
1.285000	9.815150e-02
1.290000	9.596480e-02
1.295000	9.382750e-02
1.300000	9.173840e-02
1.305000	8.967910e-02
1.310000	8.767100e-02
1.315000	8.571260e-02
1.320000	8.380270e-02
1.325000	8.193990e-02
1.330000	8.012290e-02
1.335000	7.835050e-02
1.340000	7.662160e-02
1.345000	7.493490e-02
1.350000	7.328940e-02
1.355000	7.169020e-02
1.360000	7.012840e-02
1.365000	6.860280e-02
1.370000	6.711270e-02
1.375000	6.565720e-02
1.380000	6.423540e-02
1.385000	6.284650e-02
1.390000	6.148980e-02
1.395000	6.016440e-02
1.400000	5.886960e-02
1.405000	5.760210e-02
1.410000	5.636440e-02
1.415000	5.515570e-02
1.420000	5.397540e-02
1.425000	5.282270e-02
1.430000	5.169700e-02
1.435000	5.059750e-02
1.440000	4.952360e-02
1.445000	4.847470e-02
1.450000	4.745020e-02
1.455000	4.645090e-02
1.460000	4.547450e-02
1.465000	4.452030e-02
1.470000	4.358790e-02
1.475000	4.267670e-02
1.480000	4.178610e-02
1.485000	4.091570e-02
1.490000	4.006500e-02
1.495000	3.923350e-02
1.500000	3.842070e-02
1.505000	3.762750e-02
1.510000	3.685190e-02
1.515000	3.609330e-02
1.520000	3.535140e-02
1.525000	3.462590e-02
1.530000	3.391630e-02
1.535000	3.322220e-02
1.540000	3.254340e-02
1.545000	3.187940e-02
1.550000	3.122990e-02
1.555000	3.059250e-02
1.560000	2.996950e-02
1.565000	2.936050e-02
1.570000	2.876520e-02
1.575000	2.818330e-02
1.580000	2.761440e-02
1.585000	2.705820e-02
1.590000	2.651450e-02
1.595000	2.598300e-02
1.600000	2.546320e-02
1.605000	2.495780e-02
1.610000	2.446300e-02
1.615000	2.397860e-02
1.620000	2.350440e-02
1.625000	2.304010e-02
1.630000	2.258560e-02
1.635000	2.214060e-02
1.640000	2.170490e-02
1.645000	2.127830e-02
1.650000	2.086060e-02
1.655000	2.045170e-02
1.660000	2.005130e-02
1.665000	1.965930e-02
1.670000	1.927530e-02
1.675000	1.889920e-02
1.680000	1.853100e-02
1.685000	1.817030e-02
1.690000	1.781700e-02
1.695000	1.747100e-02
1.700000	1.713220e-02
1.705000	1.680100e-02
1.710000	1.647650e-02
1.715000	1.615850e-02
1.720000	1.584680e-02
1.725000	1.554130e-02
1.730000	1.524200e-02
1.735000	1.494860e-02
1.740000	1.466100e-02
1.745000	1.437910e-02
1.750000	1.410290e-02
1.755000	1.383060e-02
1.760000	1.356400e-02
1.765000	1.330300e-02
1.770000	1.304750e-02
1.775000	1.279740e-02
1.780000	1.255250e-02
1.785000	1.231290e-02
1.790000	1.207830e-02
1.795000	1.184860e-02
1.800000	1.162380e-02
1.805000	1.140300e-02
1.810000	1.118700e-02
1.815000	1.097580e-02
1.820000	1.076930e-02
1.825000	1.056730e-02
1.830000	1.036970e-02
1.835000	1.017660e-02
1.840000	9.987670e-03
1.845000	9.802940e-03
1.850000	9.622320e-03
1.855000	9.450120e-03
1.860000	9.280800e-03
1.865000	9.114290e-03
1.870000	8.950560e-03
1.875000	8.789540e-03
1.880000	8.631180e-03
1.885000	8.475440e-03
1.890000	8.322270e-03
1.895000	8.171630e-03
1.900000	8.023450e-03
1.905000	7.875200e-03
1.910000	7.729930e-03
1.915000	7.587590e-03
1.920000	7.448100e-03
1.925000	7.311430e-03
1.930000	7.177520e-03
1.935000	7.046310e-03
1.940000	6.917760e-03
1.945000	6.791800e-03
1.950000	6.668410e-03
1.955000	6.548540e-03
1.960000	6.430890e-03
1.965000	6.315420e-03
1.970000	6.202080e-03
1.975000	6.090840e-03
1.980000	5.981650e-03
1.985000	5.874480e-03
1.990000	5.769300e-03
1.995000	5.666060e-03
2.000000	5.564730e-03
2.005000	5.464110e-03
2.010000	5.365610e-03
2.015000	5.269190e-03
2.020000	5.174820e-03
2.025000	5.082440e-03
2.030000	4.992040e-03
2.035000	4.903560e-03
2.040000	4.816980e-03
2.045000	4.732260e-03
2.050000	4.649370e-03
2.055000	4.570390e-03
2.060000	4.492670e-03
2.065000	4.416190e-03
2.070000	4.340940e-03
2.075000	4.266900e-03
2.080000	4.194030e-03
2.085000	4.122330e-03
2.090000	4.051770e-03
2.095000	3.982330e-03
2.100000	3.913990e-03
2.105000	3.846540e-03
2.110000	3.780210e-03
2.115000	3.714960e-03
2.120000	3.650800e-03
2.125000	3.587690e-03
2.130000	3.525630e-03
2.135000	3.464600e-03
2.140000	3.404570e-03
2.145000	3.345540e-03
2.150000	3.287490e-03
2.155000	3.229470e-03
2.160000	3.172630e-03
2.165000	3.116920e-03
2.170000	3.062340e-03
2.175000	3.008860e-03
2.180000	2.956470e-03
2.185000	2.905150e-03
2.190000	2.854880e-03
2.195000	2.805640e-03
2.200000	2.757410e-03
2.205000	2.711270e-03
2.210000	2.665860e-03
2.215000	2.621170e-03
2.220000	2.577180e-03
2.225000	2.533880e-03
2.230000	2.491270e-03
2.235000	2.449330e-03
2.240000	2.408040e-03
2.245000	2.367410e-03
2.250000	2.327430e-03
2.255000	2.288260e-03
2.260000	2.249670e-03
2.265000	2.211650e-03
2.270000	2.174190e-03
2.275000	2.137270e-03
2.280000	2.100910e-03
2.285000	2.065070e-03
2.290000	2.029770e-03
2.295000	1.994980e-03
2.300000	1.960710e-03
2.305000	1.925950e-03
2.310000	1.891920e-03
2.315000	1.858600e-03
2.320000	1.825990e-03
2.325000	1.794080e-03
2.330000	1.762850e-03
2.335000	1.732290e-03
2.340000	1.702400e-03
2.345000	1.673160e-03
2.350000	1.644560e-03
2.355000	1.617300e-03
2.360000	1.590510e-03
2.365000	1.564160e-03
2.370000	1.538260e-03
2.375000	1.512790e-03
2.380000	1.487760e-03
2.385000	1.463150e-03
2.390000	1.438950e-03
2.395000	1.415170e-03
2.400000	1.391790e-03
2.405000	1.368880e-03
2.410000	1.346330e-03
2.415000	1.324170e-03
2.420000	1.302370e-03
2.425000	1.280930e-03
2.430000	1.259850e-03
2.435000	1.239130e-03
2.440000	1.218750e-03
2.445000	1.198720e-03
2.450000	1.179020e-03
2.455000	1.160100e-03
2.460000	1.141400e-03
2.465000	1.122930e-03
2.470000	1.104690e-03
2.475000	1.086670e-03
2.480000	1.068870e-03
2.485000	1.051280e-03
2.490000	1.033910e-03
2.495000	1.016740e-03
2.500000	9.997840e-04
2.505000	9.823010e-04
2.510000	9.651900e-04
2.515000	9.484450e-04
2.520000	9.320590e-04
2.525000	9.160300e-04
2.530000	9.003500e-04
2.535000	8.850150e-04
2.540000	8.700210e-04
2.545000	8.553620e-04
2.550000	8.410340e-04
2.555000	8.274740e-04
2.560000	8.141330e-04
2.565000	8.010080e-04
2.570000	7.880950e-04
2.575000	7.753930e-04
2.580000	7.628980e-04
2.585000	7.506080e-04
2.590000	7.385200e-04
2.595000	7.266310e-04
2.600000	7.149390e-04
2.605000	7.034610e-04
2.610000	6.921710e-04
2.615000	6.810660e-04
2.620000	6.701430e-04
2.625000	6.593990e-04
2.630000	6.488330e-04
2.635000	6.384420e-04
2.640000	6.282240e-04
2.645000	6.181760e-04
2.650000	6.082960e-04
2.655000	5.986330e-04
2.660000	5.891210e-04
2.665000	5.797590e-04
2.670000	5.705440e-04
2.675000	5.614750e-04
2.680000	5.525510e-04
2.685000	5.437690e-04
2.690000	5.351280e-04
2.695000	5.266260e-04
2.700000	5.182620e-04
2.705000	5.100270e-04
2.710000	5.019280e-04
2.715000	4.939650e-04
2.720000	4.861340e-04
2.725000	4.784350e-04
2.730000	4.708660e-04
2.735000	4.634250e-04
2.740000	4.561100e-04
2.745000	4.489190e-04
2.750000	4.418510e-04
2.755000	4.381880e-04
2.760000	4.338880e-04
2.765000	4.289580e-04
2.770000	4.234080e-04
2.775000	4.172460e-04
2.780000	4.104820e-04
2.785000	4.031240e-04
2.790000	3.951800e-04
2.795000	3.866600e-04
2.800000	3.775710e-04
2.805000	3.614330e-04
2.810000	3.462380e-04
2.815000	3.319730e-04
2.820000	3.186280e-04
2.825000	3.061880e-04
2.830000	2.946440e-04
2.835000	2.839820e-04
2.840000	2.741910e-04
2.845000	2.652610e-04
2.850000	2.571780e-04
2.855000	2.532540e-04
2.860000	2.493920e-04
2.865000	2.455900e-04
2.870000	2.418480e-04
2.875000	2.381650e-04
2.880000	2.345410e-04
2.885000	2.309750e-04
2.890000	2.274650e-04
2.895000	2.240120e-04
2.900000	2.206140e-04
2.905000	2.172870e-04
2.910000	2.140100e-04
2.915000	2.107840e-04
2.920000	2.076060e-04
2.925000	2.044780e-04
2.930000	2.013980e-04
2.935000	1.983660e-04
2.940000	1.953810e-04
2.945000	1.924420e-04
2.950000	1.895500e-04
2.955000	1.867080e-04
2.960000	1.839100e-04
2.965000	1.811550e-04
2.970000	1.784440e-04
2.975000	1.757750e-04
2.980000	1.731490e-04
2.985000	1.705630e-04
2.990000	1.680200e-04
2.995000	1.655160e-04
3.000000	1.630530e-04
3.005000	1.606460e-04
3.010000	1.582740e-04
3.015000	1.559370e-04
3.020000	1.536350e-04
3.025000	1.513690e-04
3.030000	1.491360e-04
3.035000	1.469370e-04
3.040000	1.447720e-04
3.045000	1.426400e-04
3.050000	1.405410e-04
3.055000	1.381670e-04
3.060000	1.358960e-04
3.065000	1.337270e-04
3.070000	1.316580e-04
3.075000	1.296880e-04
3.080000	1.278160e-04
3.085000	1.260400e-04
3.090000	1.243600e-04
3.095000	1.227750e-04
3.100000	1.212830e-04
3.105000	1.205200e-04
3.110000	1.197030e-04
3.115000	1.188310e-04
3.120000	1.179050e-04
3.125000	1.169260e-04
3.130000	1.158950e-04
3.135000	1.148130e-04
3.140000	1.136790e-04
3.145000	1.124940e-04
3.150000	1.112600e-04
3.155000	1.096580e-04
3.160000	1.080810e-04
3.165000	1.065280e-04
3.170000	1.049980e-04
3.175000	1.034930e-04
3.180000	1.020100e-04
3.185000	1.005500e-04
3.190000	9.911380e-05
3.195000	9.769970e-05
3.200000	9.630780e-05
3.205000	9.494580e-05
3.210000	9.360390e-05
3.215000	9.228180e-05
3.220000	9.097940e-05
3.225000	8.969650e-05
3.230000	8.843280e-05
3.235000	8.718820e-05
3.240000	8.596250e-05
3.245000	8.475550e-05
3.250000	8.356700e-05
3.255000	8.240190e-05
3.260000	8.125380e-05
3.265000	8.012250e-05
3.270000	7.900780e-05
3.275000	7.790970e-05
3.280000	7.682790e-05
3.285000	7.576240e-05
3.290000	7.471290e-05
3.295000	7.367930e-05
3.300000	7.266150e-05
3.305000	7.166410e-05
3.310000	7.068110e-05
3.315000	6.971250e-05
3.320000	6.875800e-05
3.325000	6.781750e-05
3.330000	6.689090e-05
3.335000	6.597790e-05
3.340000	6.507860e-05
3.345000	6.419260e-05
3.350000	6.332000e-05
3.355000	6.246260e-05
3.360000	6.161770e-05
3.365000	6.078520e-05
3.370000	5.996500e-05
3.375000	5.915690e-05
3.380000	5.836080e-05
3.385000	5.757670e-05
3.390000	5.680440e-05
3.395000	5.604380e-05
3.400000	5.529470e-05
3.405000	5.455910e-05
3.410000	5.383440e-05
3.415000	5.312060e-05
3.420000	5.241750e-05
3.425000	5.172500e-05
3.430000	5.104300e-05
3.435000	5.037150e-05
3.440000	4.971030e-05
3.445000	4.905930e-05
3.450000	4.841850e-05
3.455000	4.779100e-05
3.460000	4.717280e-05
3.465000	4.656360e-05
3.470000	4.596340e-05
3.475000	4.537220e-05
3.480000	4.478980e-05
3.485000	4.421610e-05
3.490000	4.365110e-05
3.495000	4.309470e-05
3.500000	4.254680e-05
3.505000	4.201380e-05
3.510000	4.148770e-05
3.515000	4.096840e-05
3.520000	4.045580e-05
3.525000	3.995000e-05
3.530000	3.945070e-05
3.535000	3.895800e-05
3.540000	3.847190e-05
3.545000	3.799220e-05
3.550000	3.751890e-05
3.555000	3.704980e-05
3.560000	3.658760e-05
3.565000	3.613200e-05
3.570000	3.568310e-05
3.575000	3.524070e-05
3.580000	3.480500e-05
3.585000	3.437570e-05
3.590000	3.395280e-05
3.595000	3.353620e-05
3.600000	3.312600e-05
3.605000	3.272380e-05
3.610000	3.232740e-05
3.615000	3.193670e-05
3.620000	3.155180e-05
3.625000	3.117240e-05
3.630000	3.079870e-05
3.635000	3.043040e-05
3.640000	3.006770e-05
3.645000	2.971040e-05
3.650000	2.935850e-05
3.655000	2.901490e-05
3.660000	2.867580e-05
3.665000	2.834140e-05
3.670000	2.801150e-05
3.675000	2.768620e-05
3.680000	2.736540e-05
3.685000	2.704900e-05
3.690000	2.673710e-05
3.695000	2.642950e-05
3.700000	2.612620e-05
3.705000	2.582870e-05
3.710000	2.553510e-05
3.715000	2.524540e-05
3.720000	2.495960e-05
3.725000	2.467770e-05
3.730000	2.439950e-05
3.735000	2.412510e-05
3.740000	2.385450e-05
3.745000	2.358760e-05
3.750000	2.332440e-05
3.755000	2.306450e-05
3.760000	2.280830e-05
3.765000	2.255570e-05
3.770000	2.230680e-05
3.775000	2.206150e-05
3.780000	2.181970e-05
3.785000	2.158150e-05
3.790000	2.134680e-05
3.795000	2.111550e-05
3.800000	2.088770e-05
3.805000	2.066720e-05
3.810000	2.044910e-05
3.815000	2.023360e-05
3.820000	2.002060e-05
3.825000	1.981000e-05
3.830000	1.960180e-05
3.835000	1.939600e-05
3.840000	1.919270e-05
3.845000	1.899170e-05
3.850000	1.879310e-05
3.855000	1.859440e-05
3.860000	1.839850e-05
3.865000	1.820550e-05
3.870000	1.801540e-05
3.875000	1.782800e-05
3.880000	1.764340e-05
3.885000	1.746150e-05
3.890000	1.728240e-05
3.895000	1.710600e-05
3.900000	1.693230e-05
3.905000	1.676290e-05
3.910000	1.659580e-05
3.915000	1.643090e-05
3.920000	1.626820e-05
3.925000	1.610780e-05
3.930000	1.594950e-05
3.935000	1.579340e-05
3.940000	1.563950e-05
3.945000	1.548770e-05
3.950000	1.533800e-05
3.955000	1.519190e-05
3.960000	1.504760e-05
3.965000	1.490500e-05
3.970000	1.476410e-05
3.975000	1.462490e-05
3.980000	1.448740e-05
3.985000	1.435160e-05
3.990000	1.421740e-05
3.995000	1.408480e-05
4.000000	1.395390e-05
4.005000	1.382530e-05
4.010000	1.369810e-05
4.015000	1.357240e-05
4.020000	1.344810e-05
4.025000	1.332520e-05
4.030000	1.320380e-05
4.035000	1.308370e-05
4.040000	1.296510e-05
4.045000	1.284780e-05
4.050000	1.273190e-05
4.055000	1.261720e-05
4.060000	1.250390e-05
4.065000	1.239200e-05
4.070000	1.228140e-05
4.075000	1.217220e-05
4.080000	1.206430e-05
4.085000	1.195780e-05
4.090000	1.185260e-05
4.095000	1.174870e-05
4.100000	1.164610e-05
4.105000	1.154470e-05
4.110000	1.144460e-05
4.115000	1.134570e-05
4.120000	1.124820e-05
4.125000	1.115200e-05
4.130000	1.105690e-05
4.135000	1.096320e-05
4.140000	1.087070e-05
4.145000	1.077940e-05
4.150000	1.068930e-05
4.155000	1.060250e-05
4.160000	1.051640e-05
4.165000	1.043100e-05
4.170000	1.034640e-05
4.175000	1.026250e-05
4.180000	1.017930e-05
4.185000	1.009690e-05
4.190000	1.001520e-05
4.195000	9.934160e-06
4.200000	9.853870e-06
4.205000	9.772400e-06
4.210000	9.692050e-06
4.215000	9.612820e-06
4.220000	9.534710e-06
4.225000	9.457690e-06
4.230000	9.381770e-06
4.235000	9.306930e-06
4.240000	9.233170e-06
4.245000	9.160490e-06
4.250000	9.088860e-06
4.255000	9.020310e-06
4.260000	8.952350e-06
4.265000	8.884970e-06
4.270000	8.818170e-06
4.275000	8.751940e-06
4.280000	8.686290e-06
4.285000	8.621200e-06
4.290000	8.556670e-06
4.295000	8.492700e-06
4.300000	8.429290e-06
4.305000	8.366070e-06
4.310000	8.303480e-06
4.315000	8.241510e-06
4.320000	8.180160e-06
4.325000	8.119440e-06
4.330000	8.059320e-06
4.335000	7.999810e-06
4.340000	7.940910e-06
4.345000	7.882600e-06
4.350000	7.824890e-06
4.355000	7.767790e-06
4.360000	7.711270e-06
4.365000	7.655330e-06
4.370000	7.599970e-06
4.375000	7.545180e-06
4.380000	7.490950e-06
4.385000	7.437290e-06
4.390000	7.384190e-06
4.395000	7.331640e-06
4.400000	7.279650e-06
4.405000	7.227780e-06
4.410000	7.176560e-06
4.415000	7.125970e-06
4.420000	7.076010e-06
4.425000	7.026680e-06
4.430000	6.977970e-06
4.435000	6.929870e-06
4.440000	6.882390e-06
4.445000	6.835520e-06
4.450000	6.789250e-06
4.455000	6.744870e-06
4.460000	6.700800e-06
4.465000	6.657020e-06
4.470000	6.613550e-06
4.475000	6.570370e-06
4.480000	6.527490e-06
4.485000	6.484900e-06
4.490000	6.442600e-06
4.495000	6.400590e-06
4.500000	6.358870e-06
4.505000	6.316770e-06
4.510000	6.275120e-06
4.515000	6.233890e-06
4.520000	6.193080e-06
4.525000	6.152710e-06
4.530000	6.112750e-06
4.535000	6.073220e-06
4.540000	6.034100e-06
4.545000	5.995390e-06
4.550000	5.957100e-06
4.555000	5.919810e-06
4.560000	5.882790e-06
4.565000	5.846040e-06
4.570000	5.809560e-06
4.575000	5.773340e-06
4.580000	5.737380e-06
4.585000	5.701680e-06
4.590000	5.666240e-06
4.595000	5.631060e-06
4.600000	5.596140e-06
4.605000	5.560620e-06
4.610000	5.525560e-06
4.615000	5.490930e-06
4.620000	5.456740e-06
4.625000	5.422980e-06
4.630000	5.389660e-06
4.635000	5.356760e-06
4.640000	5.324290e-06
4.645000	5.292250e-06
4.650000	5.260620e-06
4.655000	5.231160e-06
4.660000	5.201720e-06
4.665000	5.172290e-06
4.670000	5.142890e-06
4.675000	5.113500e-06
4.680000	5.084140e-06
4.685000	5.054790e-06
4.690000	5.025470e-06
4.695000	4.996160e-06
4.700000	4.966880e-06
4.705000	4.935880e-06
4.710000	4.905290e-06
4.715000	4.875120e-06
4.720000	4.845350e-06
4.725000	4.815990e-06
4.730000	4.787030e-06
4.735000	4.758470e-06
4.740000	4.730310e-06
4.745000	4.702550e-06
4.750000	4.675170e-06
4.755000	4.649310e-06
4.760000	4.623580e-06
4.765000	4.597980e-06
4.770000	4.572520e-06
4.775000	4.547190e-06
4.780000	4.521980e-06
4.785000	4.496910e-06
4.790000	4.471970e-06
4.795000	4.447160e-06
4.800000	4.422470e-06
4.805000	4.397370e-06
4.810000	4.372520e-06
4.815000	4.347920e-06
4.820000	4.323560e-06
4.825000	4.299450e-06
4.830000	4.275580e-06
4.835000	4.251950e-06
4.840000	4.228560e-06
4.845000	4.205410e-06
4.850000	4.182500e-06
4.855000	4.160300e-06
4.860000	4.138220e-06
4.865000	4.116270e-06
4.870000	4.094450e-06
4.875000	4.072750e-06
4.880000	4.051170e-06
4.885000	4.029720e-06
4.890000	4.008390e-06
4.895000	3.987190e-06
4.900000	3.966100e-06
4.905000	3.944910e-06
4.910000	3.923880e-06
4.915000	3.903030e-06
4.920000	3.882350e-06
4.925000	3.861840e-06
4.930000	3.841500e-06
4.935000	3.821330e-06
4.940000	3.801330e-06
4.945000	3.781490e-06
4.950000	3.761820e-06
4.955000	3.741850e-06
4.960000	3.721960e-06
4.965000	3.702150e-06
4.970000	3.682420e-06
4.975000	3.662770e-06
4.980000	3.643200e-06
4.985000	3.623700e-06
4.990000	3.604290e-06
4.995000	3.584960e-06
5.000000	3.565700e-06
5.005000	3.289390e-06
5.010000	3.014010e-06
5.015000	2.761690e-06
5.020000	2.530500e-06
5.025000	2.318670e-06
5.030000	2.124580e-06
5.035000	1.946740e-06
5.040000	1.783800e-06
5.045000	1.634490e-06
5.050000	1.497690e-06
5.055000	1.372340e-06
5.060000	1.257490e-06
5.065000	1.152250e-06
5.070000	1.055820e-06
5.075000	9.674630e-07
5.080000	8.865030e-07
5.085000	8.123210e-07
5.090000	7.443480e-07
5.095000	6.820640e-07
5.100000	6.249940e-07
5.105000	5.727010e-07
5.110000	5.247840e-07
5.115000	4.808780e-07
5.120000	4.406470e-07
5.125000	4.037820e-07
5.130000	3.700020e-07
5.135000	3.390500e-07
5.140000	3.106870e-07
5.145000	2.846980e-07
5.150000	2.608830e-07
5.155000	2.390610e-07
5.160000	2.190650e-07
5.165000	2.007420e-07
5.170000	1.839530e-07
5.175000	1.685670e-07
5.180000	1.544690e-07
5.185000	1.415510e-07
5.190000	1.297130e-07
5.195000	1.188650e-07
5.200000	1.089250e-07
5.205000	9.981670e-08
5.210000	9.147000e-08
5.215000	8.382140e-08
5.220000	7.681260e-08
5.225000	7.039010e-08
5.230000	6.450470e-08
5.235000	5.911150e-08
5.240000	5.416940e-08
5.245000	4.964060e-08
5.250000	4.549050e-08
5.255000	4.168750e-08
5.260000	3.820250e-08
5.265000	3.500900e-08
5.270000	3.208250e-08
5.275000	2.940070e-08
5.280000	2.694310e-08
5.285000	2.469100e-08
5.290000	2.262720e-08
5.295000	2.073600e-08
5.300000	1.900290e-08
5.305000	1.741470e-08
5.310000	1.595920e-08
5.315000	1.462550e-08
5.320000	1.340320e-08
5.325000	1.228310e-08
5.330000	1.125660e-08
5.335000	1.031600e-08
5.340000	9.453940e-09
5.345000	8.663970e-09
5.350000	7.940020e-09
5.355000	7.276580e-09
5.360000	6.668590e-09
5.365000	6.111420e-09
5.370000	5.600810e-09
5.375000	5.132880e-09
5.380000	4.704050e-09
5.385000	4.311050e-09
5.390000	3.950900e-09
5.395000	3.620840e-09
5.400000	3.318370e-09
5.405000	3.041170e-09
5.410000	2.787130e-09
5.415000	2.554320e-09
5.420000	2.340960e-09
5.425000	2.145420e-09
5.430000	1.966230e-09
5.435000	1.802000e-09
5.440000	1.651500e-09
5.445000	1.513570e-09
5.450000	1.387160e-09
5.455000	1.271310e-09
5.460000	1.165140e-09
5.465000	1.067840e-09
5.470000	9.786640e-10
5.475000	8.969390e-10
5.480000	8.220410e-10
5.485000	7.533980e-10
5.490000	6.904890e-10
5.495000	6.328340e-10
5.500000	5.799940e-10
5.505000	5.315680e-10
5.510000	4.871860e-10
5.515000	4.465100e-10
5.520000	4.092310e-10
5.525000	3.750660e-10
5.530000	3.437540e-10
5.535000	3.150560e-10
5.540000	2.887550e-10
5.545000	2.646500e-10
5.550000	2.425570e-10
5.555000	2.223100e-10
5.560000	2.037530e-10
5.565000	1.867450e-10
5.570000	1.711580e-10
5.575000	1.568720e-10
5.580000	1.437780e-10
5.585000	1.317780e-10
5.590000	1.207800e-10
5.595000	1.106990e-10
5.600000	1.014610e-10
5.605000	9.299300e-11
5.610000	8.523240e-11
5.615000	7.811950e-11
5.620000	7.160040e-11
5.625000	6.562540e-11
5.630000	6.014920e-11
5.635000	5.513000e-11
5.640000	5.052980e-11
5.645000	4.631350e-11
5.650000	4.244920e-11
5.655000	3.890730e-11
5.660000	3.566100e-11
5.665000	3.268570e-11
5.670000	2.995870e-11
5.675000	2.745920e-11
5.680000	2.516830e-11
5.685000	2.306860e-11
5.690000	2.114410e-11
5.695000	1.938020e-11
5.700000	1.776350e-11
5.705000	1.628170e-11
5.710000	1.492350e-11
5.715000	1.367860e-11
5.720000	1.253770e-11
5.725000	1.149190e-11
5.730000	1.053330e-11
5.735000	9.654750e-12
5.740000	8.849470e-12
5.745000	8.111380e-12
5.750000	7.434870e-12
5.755000	6.814790e-12
5.760000	6.246430e-12
5.765000	5.725490e-12
5.770000	5.248010e-12
5.775000	4.810350e-12
5.780000	4.409200e-12
5.785000	4.041510e-12
5.790000	3.704500e-12
5.795000	3.395590e-12
5.800000	3.112440e-12
5.805000	2.852910e-12
5.810000	2.615030e-12
5.815000	2.396990e-12
5.820000	2.197130e-12
5.825000	2.013940e-12
5.830000	1.846020e-12
5.835000	1.692110e-12
5.840000	1.551040e-12
5.845000	1.421730e-12
5.850000	1.303200e-12
5.855000	1.194560e-12
5.860000	1.094970e-12
5.865000	1.003690e-12
5.870000	9.200210e-13
5.875000	8.433280e-13
5.880000	7.730290e-13
5.885000	7.085910e-13
5.890000	6.495270e-13
5.895000	5.953860e-13
5.900000	5.457590e-13
5.905000	5.002700e-13
5.910000	4.585730e-13
5.915000	4.203520e-13
5.920000	3.853180e-13
5.925000	3.532040e-13
5.930000	3.237670e-13
5.935000	2.967840e-13
5.940000	2.720510e-13
5.945000	2.493790e-13
5.950000	2.285960e-13
5.955000	2.095470e-13
5.960000	1.920850e-13
5.965000	1.760780e-13
5.970000	1.614060e-13
5.975000	1.479560e-13
5.980000	1.356270e-13
5.985000	1.243260e-13
5.990000	1.139670e-13
5.995000	1.044710e-13
6.000000	9.576670e-14


==> anc/Fig5_SCS_lq_T258.txt <==
# omega(GeV)	rho(GeV^-1)
-1.000000	-9.042190e-04
-0.995000	-8.607990e-04
-0.990000	-8.159550e-04
-0.985000	-7.696360e-04
-0.980000	-7.217890e-04
-0.975000	-6.723600e-04
-0.970000	-6.212910e-04
-0.965000	-5.685250e-04
-0.960000	-5.139980e-04
-0.955000	-4.576460e-04
-0.950000	-3.994030e-04
-0.945000	-3.403090e-04
-0.940000	-2.809780e-04
-0.935000	-2.214150e-04
-0.930000	-1.616220e-04
-0.925000	-1.016040e-04
-0.920000	-4.136470e-05
-0.915000	1.909170e-05
-0.910000	7.976090e-05
-0.905000	1.406380e-04
-0.900000	2.017190e-04
-0.895000	2.628770e-04
-0.890000	3.242470e-04
-0.885000	3.858270e-04
-0.880000	4.476150e-04
-0.875000	5.096080e-04
-0.870000	5.718040e-04
-0.865000	6.342000e-04
-0.860000	6.967950e-04
-0.855000	7.595840e-04
-0.850000	8.225660e-04
-0.845000	8.825710e-04
-0.840000	9.434180e-04
-0.835000	1.005120e-03
-0.830000	1.067690e-03
-0.825000	1.131140e-03
-0.820000	1.195500e-03
-0.815000	1.260760e-03
-0.810000	1.326960e-03
-0.805000	1.394100e-03
-0.800000	1.462200e-03
-0.795000	1.540820e-03
-0.790000	1.618470e-03
-0.785000	1.695100e-03
-0.780000	1.770680e-03
-0.775000	1.845180e-03
-0.770000	1.918550e-03
-0.765000	1.990740e-03
-0.760000	2.061730e-03
-0.755000	2.131460e-03
-0.750000	2.199880e-03
-0.745000	2.251140e-03
-0.740000	2.304230e-03
-0.735000	2.359220e-03
-0.730000	2.416150e-03
-0.725000	2.475070e-03
-0.720000	2.536030e-03
-0.715000	2.599090e-03
-0.710000	2.664300e-03
-0.705000	2.731720e-03
-0.700000	2.801400e-03
-0.695000	2.882050e-03
-0.690000	2.963330e-03
-0.685000	3.045270e-03
-0.680000	3.127850e-03
-0.675000	3.211090e-03
-0.670000	3.294990e-03
-0.665000	3.379560e-03
-0.660000	3.464800e-03
-0.655000	3.550720e-03
-0.650000	3.637330e-03
-0.645000	3.728950e-03
-0.640000	3.820380e-03
-0.635000	3.911590e-03
-0.630000	4.002570e-03
-0.625000	4.093290e-03
-0.620000	4.183730e-03
-0.615000	4.273880e-03
-0.610000	4.363700e-03
-0.605000	4.453170e-03
-0.600000	4.542270e-03
-0.595000	4.615280e-03
-0.590000	4.691020e-03
-0.585000	4.769590e-03
-0.580000	4.851070e-03
-0.575000	4.935550e-03
-0.570000	5.023120e-03
-0.565000	5.113880e-03
-0.560000	5.207920e-03
-0.555000	5.305360e-03
-0.550000	5.406280e-03
-0.545000	5.511710e-03
-0.540000	5.620690e-03
-0.535000	5.733320e-03
-0.530000	5.849710e-03
-0.525000	5.969990e-03
-0.520000	6.094270e-03
-0.515000	6.222680e-03
-0.510000	6.355360e-03
-0.505000	6.492430e-03
-0.500000	6.634030e-03
-0.495000	6.786630e-03
-0.490000	6.942800e-03
-0.485000	7.102660e-03
-0.480000	7.266300e-03
-0.475000	7.433860e-03
-0.470000	7.605450e-03
-0.465000	7.781180e-03
-0.460000	7.961210e-03
-0.455000	8.145650e-03
-0.450000	8.334640e-03
-0.445000	8.514130e-03
-0.440000	8.701260e-03
-0.435000	8.896320e-03
-0.430000	9.099590e-03
-0.425000	9.311400e-03
-0.420000	9.532060e-03
-0.415000	9.761900e-03
-0.410000	1.000130e-02
-0.405000	1.025060e-02
-0.400000	1.051010e-02
-0.395000	1.078290e-02
-0.390000	1.106640e-02
-0.385000	1.136080e-02
-0.380000	1.166670e-02
-0.375000	1.198450e-02
-0.370000	1.231470e-02
-0.365000	1.265770e-02
-0.360000	1.301410e-02
-0.355000	1.338430e-02
-0.350000	1.376900e-02
-0.345000	1.418020e-02
-0.340000	1.460480e-02
-0.335000	1.504340e-02
-0.330000	1.549650e-02
-0.325000	1.596470e-02
-0.320000	1.644850e-02
-0.315000	1.694870e-02
-0.310000	1.746580e-02
-0.305000	1.800050e-02
-0.300000	1.855360e-02
-0.295000	1.912010e-02
-0.290000	1.970750e-02
-0.285000	2.031660e-02
-0.280000	2.094850e-02
-0.275000	2.160420e-02
-0.270000	2.228480e-02
-0.265000	2.299150e-02
-0.260000	2.372560e-02
-0.255000	2.448830e-02
-0.250000	2.528100e-02
-0.245000	2.606220e-02
-0.240000	2.688460e-02
-0.235000	2.775020e-02
-0.230000	2.866130e-02
-0.225000	2.962050e-02
-0.220000	3.063020e-02
-0.215000	3.169330e-02
-0.210000	3.281270e-02
-0.205000	3.399160e-02
-0.200000	3.523330e-02
-0.195000	3.651510e-02
-0.190000	3.787180e-02
-0.185000	3.930790e-02
-0.180000	4.082810e-02
-0.175000	4.243750e-02
-0.170000	4.414160e-02
-0.165000	4.594630e-02
-0.160000	4.785770e-02
-0.155000	4.988260e-02
-0.150000	5.202830e-02
-0.145000	5.429260e-02
-0.140000	5.669560e-02
-0.135000	5.924640e-02
-0.130000	6.195510e-02
-0.125000	6.483210e-02
-0.120000	6.788920e-02
-0.115000	7.113860e-02
-0.110000	7.459400e-02
-0.105000	7.827000e-02
-0.100000	8.218230e-02
-0.095000	8.628270e-02
-0.090000	9.066610e-02
-0.085000	9.535390e-02
-0.080000	1.003700e-01
-0.075000	1.057390e-01
-0.070000	1.114890e-01
-0.065000	1.176510e-01
-0.060000	1.242570e-01
-0.055000	1.313450e-01
-0.050000	1.389540e-01
-0.045000	1.469400e-01
-0.040000	1.555700e-01
-0.035000	1.649010e-01
-0.030000	1.749930e-01
-0.025000	1.859160e-01
-0.020000	1.977420e-01
-0.015000	2.105560e-01
-0.010000	2.244460e-01
-0.005000	2.395140e-01
0.000000	2.558670e-01
0.005000	2.736140e-01
0.010000	2.929180e-01
0.015000	3.139240e-01
0.020000	3.367870e-01
0.025000	3.616770e-01
0.030000	3.887800e-01
0.035000	4.182940e-01
0.040000	4.504330e-01
0.045000	4.854260e-01
0.050000	5.235140e-01
0.055000	5.654730e-01
0.060000	6.110160e-01
0.065000	6.603860e-01
0.070000	7.138170e-01
0.075000	7.715280e-01
0.080000	8.337090e-01
0.085000	9.005050e-01
0.090000	9.720020e-01
0.095000	1.048200e+00
0.100000	1.129000e+00
0.105000	1.215580e+00
0.110000	1.305900e+00
0.115000	1.399330e+00
0.120000	1.495050e+00
0.125000	1.592020e+00
0.130000	1.689030e+00
0.135000	1.784680e+00
0.140000	1.877460e+00
0.145000	1.965770e+00
0.150000	2.048000e+00
0.155000	2.121940e+00
0.160000	2.186750e+00
0.165000	2.241480e+00
0.170000	2.285490e+00
0.175000	2.318460e+00
0.180000	2.340390e+00
0.185000	2.351620e+00
0.190000	2.352700e+00
0.195000	2.344430e+00
0.200000	2.327750e+00
0.205000	2.303020e+00
0.210000	2.272120e+00
0.215000	2.236130e+00
0.220000	2.196040e+00
0.225000	2.152800e+00
0.230000	2.107220e+00
0.235000	2.060060e+00
0.240000	2.011950e+00
0.245000	1.963420e+00
0.250000	1.914940e+00
0.255000	1.866010e+00
0.260000	1.818070e+00
0.265000	1.771320e+00
0.270000	1.725900e+00
0.275000	1.681890e+00
0.280000	1.639370e+00
0.285000	1.598370e+00
0.290000	1.558890e+00
0.295000	1.520950e+00
0.300000	1.484510e+00
0.305000	1.449600e+00
0.310000	1.416140e+00
0.315000	1.384090e+00
0.320000	1.353390e+00
0.325000	1.323970e+00
0.330000	1.295790e+00
0.335000	1.268780e+00
0.340000	1.242890e+00
0.345000	1.218080e+00
0.350000	1.194290e+00
0.355000	1.171600e+00
0.360000	1.149810e+00
0.365000	1.128860e+00
0.370000	1.108730e+00
0.375000	1.089370e+00
0.380000	1.070740e+00
0.385000	1.052820e+00
0.390000	1.035560e+00
0.395000	1.018950e+00
0.400000	1.002930e+00
0.405000	9.875810e-01
0.410000	9.727660e-01
0.415000	9.584630e-01
0.420000	9.446490e-01
0.425000	9.313010e-01
0.430000	9.183980e-01
0.435000	9.059190e-01
0.440000	8.938450e-01
0.445000	8.821590e-01
0.450000	8.708430e-01
0.455000	8.600360e-01
0.460000	8.495290e-01
0.465000	8.393090e-01
0.470000	8.293650e-01
0.475000	8.196860e-01
0.480000	8.102600e-01
0.485000	8.010770e-01
0.490000	7.921270e-01
0.495000	7.834020e-01
0.500000	7.748920e-01
0.505000	7.666980e-01
0.510000	7.586750e-01
0.515000	7.508180e-01
0.520000	7.431210e-01
0.525000	7.355770e-01
0.530000	7.281810e-01
0.535000	7.209270e-01
0.540000	7.138110e-01
0.545000	7.068260e-01
0.550000	6.999680e-01
0.555000	6.933120e-01
0.560000	6.867550e-01
0.565000	6.802910e-01
0.570000	6.739190e-01
0.575000	6.676350e-01
0.580000	6.614350e-01
0.585000	6.553170e-01
0.590000	6.492770e-01
0.595000	6.433130e-01
0.600000	6.374220e-01
0.605000	6.316390e-01
0.610000	6.259140e-01
0.615000	6.202450e-01
0.620000	6.146290e-01
0.625000	6.090650e-01
0.630000	6.035520e-01
0.635000	5.980860e-01
0.640000	5.926660e-01
0.645000	5.872910e-01
0.650000	5.819590e-01
0.655000	5.767550e-01
0.660000	5.715690e-01
0.665000	5.664000e-01
0.670000	5.612480e-01
0.675000	5.561120e-01
0.680000	5.509920e-01
0.685000	5.458860e-01
0.690000	5.407950e-01
0.695000	5.357170e-01
0.700000	5.306530e-01
0.705000	5.255880e-01
0.710000	5.205380e-01
0.715000	5.155020e-01
0.720000	5.104810e-01
0.725000	5.054740e-01
0.730000	5.004800e-01
0.735000	4.955010e-01
0.740000	4.905350e-01
0.745000	4.855820e-01
0.750000	4.806430e-01
0.755000	4.757230e-01
0.760000	4.708130e-01
0.765000	4.659160e-01
0.770000	4.610310e-01
0.775000	4.561570e-01
0.780000	4.512960e-01
0.785000	4.464480e-01
0.790000	4.416120e-01
0.795000	4.367900e-01
0.800000	4.319800e-01
0.805000	4.271970e-01
0.810000	4.224240e-01
0.815000	4.176620e-01
0.820000	4.129110e-01
0.825000	4.081720e-01
0.830000	4.034450e-01
0.835000	3.987320e-01
0.840000	3.940330e-01
0.845000	3.893480e-01
0.850000	3.846780e-01
0.855000	3.800110e-01
0.860000	3.753630e-01
0.865000	3.707340e-01
0.870000	3.661260e-01
0.875000	3.615380e-01
0.880000	3.569720e-01
0.885000	3.524280e-01
0.890000	3.479070e-01
0.895000	3.434090e-01
0.900000	3.389340e-01
0.905000	3.344780e-01
0.910000	3.300470e-01
0.915000	3.256430e-01
0.920000	3.212670e-01
0.925000	3.169180e-01
0.930000	3.125970e-01
0.935000	3.083060e-01
0.940000	3.040430e-01
0.945000	2.998110e-01
0.950000	2.956090e-01
0.955000	2.914250e-01
0.960000	2.872760e-01
0.965000	2.831600e-01
0.970000	2.790800e-01
0.975000	2.750340e-01
0.980000	2.710240e-01
0.985000	2.670490e-01
0.990000	2.631110e-01
0.995000	2.592090e-01
1.000000	2.553430e-01
1.005000	2.515000e-01
1.010000	2.476980e-01
1.015000	2.439360e-01
1.020000	2.402140e-01
1.025000	2.365330e-01
1.030000	2.328920e-01
1.035000	2.292910e-01
1.040000	2.257310e-01
1.045000	2.222110e-01
1.050000	2.187320e-01
1.055000	2.152840e-01
1.060000	2.118780e-01
1.065000	2.085150e-01
1.070000	2.051940e-01
1.075000	2.019150e-01
1.080000	1.986770e-01
1.090000	1.923260e-01
1.095000	1.892120e-01
1.100000	1.861400e-01
1.105000	1.831020e-01
1.110000	1.801070e-01
1.115000	1.771520e-01
1.120000	1.742390e-01
1.125000	1.713670e-01
1.130000	1.685350e-01
1.135000	1.657430e-01
1.140000	1.629910e-01
1.145000	1.602790e-01
1.150000	1.576050e-01
1.155000	1.549640e-01
1.160000	1.523620e-01
1.165000	1.498000e-01
1.170000	1.472780e-01
1.175000	1.447940e-01
1.180000	1.423480e-01
1.185000	1.399400e-01
1.190000	1.375690e-01
1.195000	1.352350e-01
1.200000	1.329370e-01
1.205000	1.306700e-01
1.210000	1.284390e-01
1.215000	1.262450e-01
1.220000	1.240860e-01
1.225000	1.219640e-01
1.230000	1.198760e-01
1.235000	1.178230e-01
1.240000	1.158040e-01
1.245000	1.138180e-01
1.250000	1.118650e-01
1.255000	1.099430e-01
1.260000	1.080530e-01
1.265000	1.061960e-01
1.270000	1.043690e-01
1.275000	1.025740e-01
1.280000	1.008090e-01
1.285000	9.907440e-02
1.290000	9.736900e-02
1.295000	9.569270e-02
1.300000	9.404500e-02
1.305000	9.242500e-02
1.310000	9.083270e-02
1.315000	8.926770e-02
1.320000	8.772950e-02
1.325000	8.621770e-02
1.330000	8.473190e-02
1.335000	8.327150e-02
1.340000	8.183630e-02
1.345000	8.042560e-02
1.350000	7.903920e-02
1.355000	7.767140e-02
1.360000	7.632840e-02
1.365000	7.500950e-02
1.370000	7.371450e-02
1.375000	7.244290e-02
1.380000	7.119430e-02
1.385000	6.996820e-02
1.390000	6.876420e-02
1.395000	6.758190e-02
1.400000	6.642100e-02
1.405000	6.528060e-02
1.410000	6.416090e-02
1.415000	6.306150e-02
1.420000	6.198190e-02
1.425000	6.092190e-02
1.430000	5.988100e-02
1.435000	5.885880e-02
1.440000	5.785510e-02
1.445000	5.686950e-02
1.450000	5.590160e-02
1.455000	5.495200e-02
1.460000	5.401930e-02
1.465000	5.310320e-02
1.470000	5.220330e-02
1.475000	5.131940e-02
1.480000	5.045110e-02
1.485000	4.959810e-02
1.490000	4.876030e-02
1.495000	4.793720e-02
1.500000	4.712860e-02
1.505000	4.633320e-02
1.510000	4.555200e-02
1.515000	4.478470e-02
1.520000	4.403120e-02
1.525000	4.329100e-02
1.530000	4.256400e-02
1.535000	4.184990e-02
1.540000	4.114850e-02
1.545000	4.045960e-02
1.550000	3.978280e-02
1.555000	3.911780e-02
1.560000	3.846460e-02
1.565000	3.782300e-02
1.570000	3.719280e-02
1.575000	3.657370e-02
1.580000	3.596560e-02
1.585000	3.536830e-02
1.590000	3.478150e-02
1.595000	3.420510e-02
1.600000	3.363880e-02
1.605000	3.308180e-02
1.610000	3.253480e-02
1.615000	3.199750e-02
1.620000	3.146990e-02
1.625000	3.095160e-02
1.630000	3.044260e-02
1.635000	2.994270e-02
1.640000	2.945160e-02
1.645000	2.896930e-02
1.650000	2.849560e-02
1.655000	2.803100e-02
1.660000	2.757440e-02
1.665000	2.712580e-02
1.670000	2.668490e-02
1.675000	2.625170e-02
1.680000	2.582600e-02
1.685000	2.540750e-02
1.690000	2.499630e-02
1.695000	2.459220e-02
1.700000	2.419500e-02
1.705000	2.380460e-02
1.710000	2.342090e-02
1.715000	2.304380e-02
1.720000	2.267310e-02
1.725000	2.230880e-02
1.730000	2.195070e-02
1.735000	2.159870e-02
1.740000	2.125280e-02
1.745000	2.091270e-02
1.750000	2.057850e-02
1.755000	2.025080e-02
1.760000	1.992850e-02
1.765000	1.961150e-02
1.770000	1.929970e-02
1.775000	1.899300e-02
1.780000	1.869120e-02
1.785000	1.839450e-02
1.790000	1.810250e-02
1.795000	1.781530e-02
1.800000	1.753270e-02
1.805000	1.725330e-02
1.810000	1.697870e-02
1.815000	1.670890e-02
1.820000	1.644380e-02
1.825000	1.618330e-02
1.830000	1.592730e-02
1.835000	1.567570e-02
1.840000	1.542850e-02
1.845000	1.518560e-02
1.850000	1.494690e-02
1.855000	1.471250e-02
1.860000	1.448220e-02
1.865000	1.425580e-02
1.870000	1.403340e-02
1.875000	1.381470e-02
1.880000	1.359980e-02
1.885000	1.338850e-02
1.890000	1.318090e-02
1.895000	1.297680e-02
1.900000	1.277620e-02
1.905000	1.257980e-02
1.910000	1.238650e-02
1.915000	1.219640e-02
1.920000	1.200940e-02
1.925000	1.182540e-02
1.930000	1.164440e-02
1.935000	1.146640e-02
1.940000	1.129120e-02
1.945000	1.111890e-02
1.950000	1.094940e-02
1.955000	1.078280e-02
1.960000	1.061890e-02
1.965000	1.045760e-02
1.970000	1.029880e-02
1.975000	1.014260e-02
1.980000	9.988930e-03
1.985000	9.837670e-03
1.990000	9.688830e-03
1.995000	9.542340e-03
2.000000	9.398190e-03
2.005000	9.256350e-03
2.010000	9.116750e-03
2.015000	8.979370e-03
2.020000	8.844170e-03
2.025000	8.711110e-03
2.030000	8.580170e-03
2.035000	8.451290e-03
2.040000	8.324460e-03
2.045000	8.199640e-03
2.050000	8.076790e-03
2.055000	7.956490e-03
2.060000	7.837970e-03
2.065000	7.721190e-03
2.070000	7.606140e-03
2.075000	7.492780e-03
2.080000	7.381080e-03
2.085000	7.271030e-03
2.090000	7.162600e-03
2.095000	7.055760e-03
2.100000	6.950490e-03
2.105000	6.845710e-03
2.110000	6.742700e-03
2.115000	6.641430e-03
2.120000	6.541860e-03
2.125000	6.443980e-03
2.130000	6.347750e-03
2.135000	6.253160e-03
2.140000	6.160170e-03
2.145000	6.068760e-03
2.150000	5.978910e-03
2.155000	5.891520e-03
2.160000	5.805420e-03
2.165000	5.720590e-03
2.170000	5.637010e-03
2.175000	5.554670e-03
2.180000	5.473540e-03
2.185000	5.393610e-03
2.190000	5.314850e-03
2.195000	5.237260e-03
2.200000	5.160810e-03
2.205000	5.085330e-03
2.210000	5.011000e-03
2.215000	4.937800e-03
2.220000	4.865720e-03
2.225000	4.794730e-03
2.230000	4.724830e-03
2.235000	4.655990e-03
2.240000	4.588210e-03
2.245000	4.521460e-03
2.250000	4.455730e-03
2.255000	4.391080e-03
2.260000	4.327390e-03
2.265000	4.264680e-03
2.270000	4.202900e-03
2.275000	4.142070e-03
2.280000	4.082150e-03
2.285000	4.023140e-03
2.290000	3.965020e-03
2.295000	3.907780e-03
2.300000	3.851420e-03
2.305000	3.796100e-03
2.310000	3.741580e-03
2.315000	3.687850e-03
2.320000	3.634900e-03
2.325000	3.582710e-03
2.330000	3.531270e-03
2.335000	3.480580e-03
2.340000	3.430630e-03
2.345000	3.381400e-03
2.350000	3.332880e-03
2.355000	3.285090e-03
2.360000	3.238000e-03
2.365000	3.191580e-03
2.370000	3.145830e-03
2.375000	3.100740e-03
2.380000	3.056300e-03
2.385000	3.012510e-03
2.390000	2.969350e-03
2.395000	2.926820e-03
2.400000	2.884900e-03
2.405000	2.843370e-03
2.410000	2.802500e-03
2.415000	2.762260e-03
2.420000	2.722660e-03
2.425000	2.683690e-03
2.430000	2.645330e-03
2.435000	2.607590e-03
2.440000	2.570440e-03
2.445000	2.533890e-03
2.450000	2.497920e-03
2.455000	2.462770e-03
2.460000	2.428130e-03
2.465000	2.394000e-03
2.470000	2.360370e-03
2.475000	2.327230e-03
2.480000	2.294580e-03
2.485000	2.262400e-03
2.490000	2.230700e-03
2.495000	2.199470e-03
2.500000	2.168700e-03
2.505000	2.138430e-03
2.510000	2.108590e-03
2.515000	2.079190e-03
2.520000	2.050220e-03
2.525000	2.021660e-03
2.530000	1.993530e-03
2.535000	1.965800e-03
2.540000	1.938480e-03
2.545000	1.911560e-03
2.550000	1.885030e-03
2.555000	1.859050e-03
2.560000	1.833410e-03
2.565000	1.808120e-03
2.570000	1.783180e-03
2.575000	1.758560e-03
2.580000	1.734290e-03
2.585000	1.710330e-03
2.590000	1.686710e-03
2.595000	1.663400e-03
2.600000	1.640410e-03
2.605000	1.617550e-03
2.610000	1.595050e-03
2.615000	1.572890e-03
2.620000	1.551070e-03
2.625000	1.529590e-03
2.630000	1.508440e-03
2.635000	1.487610e-03
2.640000	1.467120e-03
2.645000	1.446940e-03
2.650000	1.427080e-03
2.655000	1.407710e-03
2.660000	1.388610e-03
2.665000	1.369770e-03
2.670000	1.351190e-03
2.675000	1.332870e-03
2.680000	1.314810e-03
2.685000	1.296990e-03
2.690000	1.279430e-03
2.695000	1.262100e-03
2.700000	1.245020e-03
2.705000	1.228160e-03
2.710000	1.211530e-03
2.715000	1.195140e-03
2.720000	1.178980e-03
2.725000	1.163060e-03
2.730000	1.147370e-03
2.735000	1.131900e-03
2.740000	1.116660e-03
2.745000	1.101640e-03
2.750000	1.086830e-03
2.755000	1.072320e-03
2.760000	1.058010e-03
2.765000	1.043900e-03
2.770000	1.029980e-03
2.775000	1.016250e-03
2.780000	1.002710e-03
2.785000	9.893600e-04
2.790000	9.761960e-04
2.795000	9.632140e-04
2.800000	9.504130e-04
2.805000	9.377880e-04
2.810000	9.253400e-04
2.815000	9.130660e-04
2.820000	9.009650e-04
2.825000	8.890340e-04
2.830000	8.772710e-04
2.835000	8.656760e-04
2.840000	8.542450e-04
2.845000	8.429770e-04
2.850000	8.318690e-04
2.855000	8.210530e-04
2.860000	8.103640e-04
2.865000	7.998000e-04
2.870000	7.893610e-04
2.875000	7.790450e-04
2.880000	7.688510e-04
2.885000	7.587780e-04
2.890000	7.488230e-04
2.895000	7.389860e-04
2.900000	7.292660e-04
2.905000	7.194840e-04
2.910000	7.098570e-04
2.915000	7.003820e-04
2.920000	6.910600e-04
2.925000	6.818870e-04
2.930000	6.728620e-04
2.935000	6.639840e-04
2.940000	6.552500e-04
2.945000	6.466600e-04
2.950000	6.382120e-04
2.955000	6.300220e-04
2.960000	6.219430e-04
2.965000	6.139750e-04
2.970000	6.061150e-04
2.975000	5.983640e-04
2.980000	5.907190e-04
2.985000	5.831800e-04
2.990000	5.757450e-04
2.995000	5.684130e-04
3.000000	5.611830e-04
3.005000	5.540890e-04
3.010000	5.470860e-04
3.015000	5.401750e-04
3.020000	5.333540e-04
3.025000	5.266220e-04
3.030000	5.199780e-04
3.035000	5.134210e-04
3.040000	5.069510e-04
3.045000	5.005670e-04
3.050000	4.942670e-04
3.055000	4.880320e-04
3.060000	4.818830e-04
3.065000	4.758220e-04
3.070000	4.698450e-04
3.075000	4.639530e-04
3.080000	4.581450e-04
3.085000	4.524200e-04
3.090000	4.467770e-04
3.095000	4.412150e-04
3.100000	4.357330e-04
3.105000	4.303610e-04
3.110000	4.250620e-04
3.115000	4.198320e-04
3.120000	4.146730e-04
3.125000	4.095840e-04
3.130000	4.045630e-04
3.135000	3.996100e-04
3.140000	3.947240e-04
3.145000	3.899040e-04
3.150000	3.851510e-04
3.155000	3.804350e-04
3.160000	3.757910e-04
3.165000	3.712160e-04
3.170000	3.667100e-04
3.175000	3.622740e-04
3.180000	3.579050e-04
3.185000	3.536030e-04
3.190000	3.493670e-04
3.195000	3.451980e-04
3.200000	3.410940e-04
3.205000	3.371440e-04
3.210000	3.332370e-04
3.215000	3.293730e-04
3.220000	3.255530e-04
3.225000	3.217740e-04
3.230000	3.180370e-04
3.235000	3.143420e-04
3.240000	3.106870e-04
3.245000	3.070730e-04
3.250000	3.035000e-04
3.255000	2.999370e-04
3.260000	2.964210e-04
3.265000	2.929500e-04
3.270000	2.895240e-04
3.275000	2.861430e-04
3.280000	2.828060e-04
3.285000	2.795140e-04
3.290000	2.762640e-04
3.295000	2.730580e-04
3.300000	2.698950e-04
3.305000	2.667790e-04
3.310000	2.637040e-04
3.315000	2.606690e-04
3.320000	2.576740e-04
3.325000	2.547180e-04
3.330000	2.518020e-04
3.335000	2.489240e-04
3.340000	2.460840e-04
3.345000	2.432820e-04
3.350000	2.405180e-04
3.355000	2.380350e-04
3.360000	2.355320e-04
3.365000	2.330120e-04
3.370000	2.304730e-04
3.375000	2.279150e-04
3.380000	2.253410e-04
3.385000	2.227480e-04
3.390000	2.201380e-04
3.395000	2.175110e-04
3.400000	2.148670e-04
3.405000	2.117560e-04
3.410000	2.087310e-04
3.415000	2.057910e-04
3.420000	2.029370e-04
3.425000	2.001660e-04
3.430000	1.974790e-04
3.435000	1.948750e-04
3.440000	1.923520e-04
3.445000	1.899090e-04
3.450000	1.875470e-04
3.455000	1.854940e-04
3.460000	1.834660e-04
3.465000	1.814650e-04
3.470000	1.794890e-04
3.475000	1.775390e-04
3.480000	1.756130e-04
3.485000	1.737130e-04
3.490000	1.718380e-04
3.495000	1.699860e-04
3.500000	1.681600e-04
3.505000	1.663640e-04
3.510000	1.645910e-04
3.515000	1.628400e-04
3.520000	1.611100e-04
3.525000	1.594020e-04
3.530000	1.577150e-04
3.535000	1.560490e-04
3.540000	1.544050e-04
3.545000	1.527800e-04
3.550000	1.511770e-04
3.555000	1.495980e-04
3.560000	1.480390e-04
3.565000	1.464980e-04
3.570000	1.449760e-04
3.575000	1.434740e-04
3.580000	1.419890e-04
3.585000	1.405230e-04
3.590000	1.390750e-04
3.595000	1.376460e-04
3.600000	1.362340e-04
3.605000	1.355650e-04
3.610000	1.347490e-04
3.615000	1.337860e-04
3.620000	1.326780e-04
3.625000	1.314270e-04
3.630000	1.300340e-04
3.635000	1.284990e-04
3.640000	1.268260e-04
3.645000	1.250140e-04
3.650000	1.230660e-04
3.655000	1.195440e-04
3.660000	1.162150e-04
3.665000	1.130790e-04
3.670000	1.101340e-04
3.675000	1.073770e-04
3.680000	1.048080e-04
3.685000	1.024240e-04
3.690000	1.002230e-04
3.695000	9.820450e-05
3.700000	9.636620e-05
3.705000	9.543470e-05
3.710000	9.451410e-05
3.715000	9.360430e-05
3.720000	9.270520e-05
3.725000	9.181670e-05
3.730000	9.093880e-05
3.735000	9.007130e-05
3.740000	8.921420e-05
3.745000	8.836730e-05
3.750000	8.753060e-05
3.755000	8.670510e-05
3.760000	8.588940e-05
3.765000	8.508330e-05
3.770000	8.428680e-05
3.775000	8.349980e-05
3.780000	8.272230e-05
3.785000	8.195410e-05
3.790000	8.119520e-05
3.795000	8.044550e-05
3.800000	7.970490e-05
3.805000	7.897780e-05
3.810000	7.825870e-05
3.815000	7.754740e-05
3.820000	7.684410e-05
3.825000	7.614850e-05
3.830000	7.546070e-05
3.835000	7.478050e-05
3.840000	7.410790e-05
3.845000	7.344290e-05
3.850000	7.278530e-05
3.855000	7.213680e-05
3.860000	7.149540e-05
3.865000	7.086070e-05
3.870000	7.023300e-05
3.875000	6.961200e-05
3.880000	6.899780e-05
3.885000	6.839030e-05
3.890000	6.778940e-05
3.895000	6.719520e-05
3.900000	6.660750e-05
3.905000	6.590760e-05
3.910000	6.524120e-05
3.915000	6.460800e-05
3.920000	6.400780e-05
3.925000	6.344010e-05
3.930000	6.290490e-05
3.935000	6.240160e-05
3.940000	6.193020e-05
3.945000	6.149020e-05
3.950000	6.108150e-05
3.955000	6.094140e-05
3.960000	6.077800e-05
3.965000	6.059130e-05
3.970000	6.038180e-05
3.975000	6.014940e-05
3.980000	5.989460e-05
3.985000	5.961730e-05
3.990000	5.931800e-05
3.995000	5.899660e-05
4.000000	5.865360e-05
4.005000	5.817290e-05
4.010000	5.769730e-05
4.015000	5.722660e-05
4.020000	5.676080e-05
4.025000	5.629990e-05
4.030000	5.584390e-05
4.035000	5.539260e-05
4.040000	5.494610e-05
4.045000	5.450430e-05
4.050000	5.406720e-05
4.055000	5.363330e-05
4.060000	5.320440e-05
4.065000	5.278040e-05
4.070000	5.236120e-05
4.075000	5.194700e-05
4.080000	5.153750e-05
4.085000	5.113290e-05
4.090000	5.073290e-05
4.095000	5.033770e-05
4.100000	4.994720e-05
4.105000	4.956660e-05
4.110000	4.918940e-05
4.115000	4.881560e-05
4.120000	4.844510e-05
4.125000	4.807800e-05
4.130000	4.771410e-05
4.135000	4.735350e-05
4.140000	4.699620e-05
4.145000	4.664210e-05
4.150000	4.629120e-05
4.155000	4.594250e-05
4.160000	4.559710e-05
4.165000	4.525510e-05
4.170000	4.491650e-05
4.175000	4.458120e-05
4.180000	4.424920e-05
4.185000	4.392050e-05
4.190000	4.359500e-05
4.195000	4.327280e-05
4.200000	4.295380e-05
4.205000	4.263830e-05
4.210000	4.232590e-05
4.215000	4.201660e-05
4.220000	4.171030e-05
4.225000	4.140700e-05
4.230000	4.110680e-05
4.235000	4.080950e-05
4.240000	4.051510e-05
4.245000	4.022370e-05
4.250000	3.993520e-05
4.255000	3.965080e-05
4.260000	3.936900e-05
4.265000	3.908980e-05
4.270000	3.881310e-05
4.275000	3.853900e-05
4.280000	3.826740e-05
4.285000	3.799840e-05
4.290000	3.773180e-05
4.295000	3.746770e-05
4.300000	3.720610e-05
4.305000	3.694780e-05
4.310000	3.669170e-05
4.315000	3.643790e-05
4.320000	3.618620e-05
4.325000	3.593670e-05
4.330000	3.568950e-05
4.335000	3.544430e-05
4.340000	3.520130e-05
4.345000	3.496050e-05
4.350000	3.472170e-05
4.355000	3.448430e-05
4.360000	3.424920e-05
4.365000	3.401630e-05
4.370000	3.378560e-05
4.375000	3.355720e-05
4.380000	3.333090e-05
4.385000	3.310690e-05
4.390000	3.288500e-05
4.395000	3.266530e-05
4.400000	3.244770e-05
4.405000	3.223280e-05
4.410000	3.201990e-05
4.415000	3.180890e-05
4.420000	3.160000e-05
4.425000	3.139300e-05
4.430000	3.118790e-05
4.435000	3.098480e-05
4.440000	3.078360e-05
4.445000	3.058440e-05
4.450000	3.038700e-05
4.455000	3.019320e-05
4.460000	3.000100e-05
4.465000	2.981020e-05
4.470000	2.962080e-05
4.475000	2.943300e-05
4.480000	2.924650e-05
4.485000	2.906150e-05
4.490000	2.887790e-05
4.495000	2.869570e-05
4.500000	2.851500e-05
4.505000	2.833490e-05
4.510000	2.815640e-05
4.515000	2.797950e-05
4.520000	2.780400e-05
4.525000	2.763010e-05
4.530000	2.745760e-05
4.535000	2.728670e-05
4.540000	2.711720e-05
4.545000	2.694920e-05
4.550000	2.678270e-05
4.555000	2.661800e-05
4.560000	2.645460e-05
4.565000	2.629260e-05
4.570000	2.613190e-05
4.575000	2.597260e-05
4.580000	2.581460e-05
4.585000	2.565800e-05
4.590000	2.550260e-05
4.595000	2.534860e-05
4.600000	2.519580e-05
4.605000	2.504460e-05
4.610000	2.489460e-05
4.615000	2.474580e-05
4.620000	2.459830e-05
4.625000	2.445190e-05
4.630000	2.430680e-05
4.635000	2.416280e-05
4.640000	2.402000e-05
4.645000	2.387840e-05
4.650000	2.373790e-05
4.655000	2.359900e-05
4.660000	2.346120e-05
4.665000	2.332440e-05
4.670000	2.318870e-05
4.675000	2.305400e-05
4.680000	2.292030e-05
4.685000	2.278770e-05
4.690000	2.265610e-05
4.695000	2.252550e-05
4.700000	2.239590e-05
4.705000	2.226740e-05
4.710000	2.213990e-05
4.715000	2.201330e-05
4.720000	2.188770e-05
4.725000	2.176310e-05
4.730000	2.163940e-05
4.735000	2.151660e-05
4.740000	2.139480e-05
4.745000	2.127390e-05
4.750000	2.115390e-05
4.755000	2.103490e-05
4.760000	2.091690e-05
4.765000	2.079970e-05
4.770000	2.068340e-05
4.775000	2.056790e-05
4.780000	2.045340e-05
4.785000	2.033970e-05
4.790000	2.022680e-05
4.795000	2.011480e-05
4.800000	2.000370e-05
4.805000	1.989370e-05
4.810000	1.978450e-05
4.815000	1.967610e-05
4.820000	1.956840e-05
4.825000	1.946150e-05
4.830000	1.935530e-05
4.835000	1.924990e-05
4.840000	1.914520e-05
4.845000	1.904120e-05
4.850000	1.893800e-05
4.855000	1.883530e-05
4.860000	1.873330e-05
4.865000	1.863210e-05
4.870000	1.853170e-05
4.875000	1.843200e-05
4.880000	1.833310e-05
4.885000	1.823490e-05
4.890000	1.813750e-05
4.895000	1.804080e-05
4.900000	1.794490e-05
4.905000	1.785010e-05
4.910000	1.775600e-05
4.915000	1.766240e-05
4.920000	1.756950e-05
4.925000	1.747720e-05
4.930000	1.738550e-05
4.935000	1.729440e-05
4.940000	1.720390e-05
4.945000	1.711400e-05
4.950000	1.702460e-05
4.955000	1.693460e-05
4.960000	1.684500e-05
4.965000	1.675570e-05
4.970000	1.666680e-05
4.975000	1.657820e-05
4.980000	1.649000e-05
4.985000	1.640220e-05
4.990000	1.631470e-05
4.995000	1.622750e-05
5.000000	1.614070e-05
5.005000	1.558530e-05
5.010000	1.501410e-05
5.015000	1.446390e-05
5.020000	1.393380e-05
5.025000	1.342320e-05
5.030000	1.293140e-05
5.035000	1.245760e-05
5.040000	1.200120e-05
5.045000	1.156160e-05
5.050000	1.113810e-05
5.055000	1.073010e-05
5.060000	1.033710e-05
5.065000	9.958540e-06
5.070000	9.593860e-06
5.075000	9.242550e-06
5.080000	8.904140e-06
5.085000	8.578130e-06
5.090000	8.264090e-06
5.095000	7.961560e-06
5.100000	7.670120e-06
5.105000	7.389380e-06
5.110000	7.118920e-06
5.115000	6.858390e-06
5.120000	6.607400e-06
5.125000	6.365620e-06
5.130000	6.132700e-06
5.135000	5.908320e-06
5.140000	5.692160e-06
5.145000	5.483920e-06
5.150000	5.283320e-06
5.155000	5.090060e-06
5.160000	4.903890e-06
5.165000	4.724540e-06
5.170000	4.551760e-06
5.175000	4.385310e-06
5.180000	4.224960e-06
5.185000	4.070480e-06
5.190000	3.921650e-06
5.195000	3.778280e-06
5.200000	3.640160e-06
5.205000	3.507100e-06
5.210000	3.378910e-06
5.215000	3.255410e-06
5.220000	3.136430e-06
5.225000	3.021810e-06
5.230000	2.911390e-06
5.235000	2.805010e-06
5.240000	2.702520e-06
5.245000	2.603780e-06
5.250000	2.508650e-06
5.255000	2.417010e-06
5.260000	2.328720e-06
5.265000	2.243660e-06
5.270000	2.161710e-06
5.275000	2.082760e-06
5.280000	2.006700e-06
5.285000	1.933420e-06
5.290000	1.862820e-06
5.295000	1.794810e-06
5.300000	1.729280e-06
5.305000	1.666140e-06
5.310000	1.605320e-06
5.315000	1.546720e-06
5.320000	1.490260e-06
5.325000	1.435870e-06
5.330000	1.383460e-06
5.335000	1.332970e-06
5.340000	1.284330e-06
5.345000	1.237460e-06
5.350000	1.192310e-06
5.355000	1.148810e-06
5.360000	1.106890e-06
5.365000	1.066510e-06
5.370000	1.027610e-06
5.375000	9.901230e-07
5.380000	9.540080e-07
5.385000	9.192120e-07
5.390000	8.856870e-07
5.395000	8.533870e-07
5.400000	8.222670e-07
5.405000	7.922830e-07
5.410000	7.633950e-07
5.415000	7.355610e-07
5.420000	7.087440e-07
5.425000	6.829060e-07
5.430000	6.580110e-07
5.435000	6.340250e-07
5.440000	6.109150e-07
5.445000	5.886490e-07
5.450000	5.671950e-07
5.455000	5.465240e-07
5.460000	5.266080e-07
5.465000	5.074190e-07
5.470000	4.889300e-07
5.475000	4.711160e-07
5.480000	4.539510e-07
5.485000	4.374130e-07
5.490000	4.214790e-07
5.495000	4.061250e-07
5.500000	3.913320e-07
5.505000	3.770790e-07
5.510000	3.633450e-07
5.515000	3.501120e-07
5.520000	3.373620e-07
5.525000	3.250770e-07
5.530000	3.132400e-07
5.535000	3.018350e-07
5.540000	2.908450e-07
5.545000	2.802570e-07
5.550000	2.700540e-07
5.555000	2.602230e-07
5.560000	2.507510e-07
5.565000	2.416240e-07
5.570000	2.328290e-07
5.575000	2.243550e-07
5.580000	2.161900e-07
5.585000	2.083230e-07
5.590000	2.007420e-07
5.595000	1.934380e-07
5.600000	1.864000e-07
5.605000	1.796180e-07
5.610000	1.730830e-07
5.615000	1.667860e-07
5.620000	1.607190e-07
5.625000	1.548730e-07
5.630000	1.492390e-07
5.635000	1.438110e-07
5.640000	1.385810e-07
5.645000	1.335410e-07
5.650000	1.286850e-07
5.655000	1.240050e-07
5.660000	1.194960e-07
5.665000	1.151510e-07
5.670000	1.109640e-07
5.675000	1.069300e-07
5.680000	1.030430e-07
5.685000	9.929680e-08
5.690000	9.568720e-08
5.695000	9.220910e-08
5.700000	8.885750e-08
5.705000	8.562790e-08
5.710000	8.251590e-08
5.715000	7.951710e-08
5.720000	7.662750e-08
5.725000	7.384300e-08
5.730000	7.115980e-08
5.735000	6.857430e-08
5.740000	6.608280e-08
5.745000	6.368200e-08
5.750000	6.136850e-08
5.755000	5.913910e-08
5.760000	5.699090e-08
5.765000	5.492080e-08
5.770000	5.292600e-08
5.775000	5.100370e-08
5.780000	4.915130e-08
5.785000	4.736630e-08
5.790000	4.564630e-08
5.795000	4.398870e-08
5.800000	4.239140e-08
5.805000	4.085220e-08
5.810000	3.936900e-08
5.815000	3.793970e-08
5.820000	3.656230e-08
5.825000	3.523510e-08
5.830000	3.395600e-08
5.835000	3.272350e-08
5.840000	3.153570e-08
5.845000	3.039110e-08
5.850000	2.928810e-08
5.855000	2.822520e-08
5.860000	2.720090e-08
5.865000	2.621380e-08
5.870000	2.526260e-08
5.875000	2.434600e-08
5.880000	2.346260e-08
5.885000	2.261140e-08
5.890000	2.179110e-08
5.895000	2.100050e-08
5.900000	2.023870e-08
5.905000	1.950460e-08
5.910000	1.879710e-08
5.915000	1.811530e-08
5.920000	1.745830e-08
5.925000	1.682510e-08
5.930000	1.621490e-08
5.935000	1.562690e-08
5.940000	1.506020e-08
5.945000	1.451410e-08
5.950000	1.398790e-08
5.955000	1.348070e-08
5.960000	1.299200e-08
5.965000	1.252090e-08
5.970000	1.206700e-08
5.975000	1.162960e-08
5.980000	1.120800e-08
5.985000	1.080180e-08
5.990000	1.041020e-08
5.995000	1.003290e-08
6.000000	9.669310e-09


==> anc/Fig5_SCS_lq_T320.txt <==
# omega(GeV)	rho(GeV^-1)
-1.000000	7.828560e-04
-0.995000	8.065200e-04
-0.990000	8.305320e-04
-0.985000	8.549000e-04
-0.980000	8.796300e-04
-0.975000	9.047270e-04
-0.970000	9.301980e-04
-0.965000	9.560490e-04
-0.960000	9.822880e-04
-0.955000	1.008920e-03
-0.950000	1.035960e-03
-0.945000	1.065870e-03
-0.940000	1.095980e-03
-0.935000	1.126280e-03
-0.930000	1.156770e-03
-0.925000	1.187460e-03
-0.920000	1.218340e-03
-0.915000	1.249420e-03
-0.910000	1.280710e-03
-0.905000	1.312190e-03
-0.900000	1.343880e-03
-0.895000	1.373860e-03
-0.890000	1.404440e-03
-0.885000	1.435630e-03
-0.880000	1.467460e-03
-0.875000	1.499940e-03
-0.870000	1.533070e-03
-0.865000	1.566870e-03
-0.860000	1.601360e-03
-0.855000	1.636550e-03
-0.850000	1.672460e-03
-0.845000	1.707410e-03
-0.840000	1.743460e-03
-0.835000	1.780630e-03
-0.830000	1.818950e-03
-0.825000	1.858440e-03
-0.820000	1.899130e-03
-0.815000	1.941060e-03
-0.810000	1.984240e-03
-0.805000	2.028710e-03
-0.800000	2.074500e-03
-0.795000	2.125560e-03
-0.790000	2.177200e-03
-0.785000	2.229420e-03
-0.780000	2.282240e-03
-0.775000	2.335660e-03
-0.770000	2.389700e-03
-0.765000	2.444370e-03
-0.760000	2.499680e-03
-0.755000	2.555630e-03
-0.750000	2.612250e-03
-0.745000	2.669230e-03
-0.740000	2.726950e-03
-0.735000	2.785430e-03
-0.730000	2.844690e-03
-0.725000	2.904720e-03
-0.720000	2.965560e-03
-0.715000	3.027220e-03
-0.710000	3.089720e-03
-0.705000	3.153060e-03
-0.700000	3.217280e-03
-0.695000	3.277090e-03
-0.690000	3.338890e-03
-0.685000	3.402720e-03
-0.680000	3.468650e-03
-0.675000	3.536720e-03
-0.670000	3.607000e-03
-0.665000	3.679540e-03
-0.660000	3.754420e-03
-0.655000	3.831680e-03
-0.650000	3.911410e-03
-0.645000	4.000090e-03
-0.640000	4.090070e-03
-0.635000	4.181370e-03
-0.630000	4.274020e-03
-0.625000	4.368040e-03
-0.620000	4.463480e-03
-0.615000	4.560340e-03
-0.610000	4.658680e-03
-0.605000	4.758520e-03
-0.600000	4.859890e-03
-0.595000	4.958330e-03
-0.590000	5.059270e-03
-0.585000	5.162790e-03
-0.580000	5.268950e-03
-0.575000	5.377840e-03
-0.570000	5.489530e-03
-0.565000	5.604100e-03
-0.560000	5.721640e-03
-0.555000	5.842230e-03
-0.550000	5.965960e-03
-0.545000	6.089680e-03
-0.540000	6.217390e-03
-0.535000	6.349190e-03
-0.530000	6.485230e-03
-0.525000	6.625640e-03
-0.520000	6.770550e-03
-0.515000	6.920100e-03
-0.510000	7.074450e-03
-0.505000	7.233740e-03
-0.500000	7.398140e-03
-0.495000	7.570380e-03
-0.490000	7.747550e-03
-0.485000	7.929810e-03
-0.480000	8.117340e-03
-0.475000	8.310290e-03
-0.470000	8.508840e-03
-0.465000	8.713180e-03
-0.460000	8.923510e-03
-0.455000	9.140000e-03
-0.450000	9.362880e-03
-0.445000	9.587380e-03
-0.440000	9.819670e-03
-0.435000	1.006000e-02
-0.430000	1.030880e-02
-0.425000	1.056610e-02
-0.420000	1.083250e-02
-0.415000	1.110810e-02
-0.410000	1.139340e-02
-0.405000	1.168860e-02
-0.400000	1.199430e-02
-0.395000	1.231470e-02
-0.390000	1.264550e-02
-0.385000	1.298700e-02
-0.380000	1.333960e-02
-0.375000	1.370380e-02
-0.370000	1.408000e-02
-0.365000	1.446860e-02
-0.360000	1.487010e-02
-0.355000	1.528500e-02
-0.350000	1.571390e-02
-0.345000	1.614790e-02
-0.340000	1.659880e-02
-0.335000	1.706730e-02
-0.330000	1.755400e-02
-0.325000	1.805970e-02
-0.320000	1.858540e-02
-0.315000	1.913170e-02
-0.310000	1.969960e-02
-0.305000	2.029010e-02
-0.300000	2.090410e-02
-0.295000	2.154460e-02
-0.290000	2.221040e-02
-0.285000	2.290260e-02
-0.280000	2.362250e-02
-0.275000	2.437110e-02
-0.270000	2.515000e-02
-0.265000	2.596060e-02
-0.260000	2.680420e-02
-0.255000	2.768260e-02
-0.250000	2.859730e-02
-0.245000	2.952970e-02
-0.240000	3.050590e-02
-0.235000	3.152810e-02
-0.230000	3.259860e-02
-0.225000	3.372010e-02
-0.220000	3.489520e-02
-0.215000	3.612670e-02
-0.210000	3.741770e-02
-0.205000	3.877140e-02
-0.200000	4.019120e-02
-0.195000	4.167110e-02
-0.190000	4.322640e-02
-0.185000	4.486150e-02
-0.180000	4.658080e-02
-0.175000	4.838940e-02
-0.170000	5.029240e-02
-0.165000	5.229550e-02
-0.160000	5.440470e-02
-0.155000	5.662650e-02
-0.150000	5.896780e-02
-0.145000	6.139750e-02
-0.140000	6.396860e-02
-0.135000	6.669030e-02
-0.130000	6.957260e-02
-0.125000	7.262620e-02
-0.120000	7.586280e-02
-0.115000	7.929490e-02
-0.110000	8.293610e-02
-0.105000	8.680110e-02
-0.100000	9.090590e-02
-0.095000	9.519770e-02
-0.090000	9.977730e-02
-0.085000	1.046660e-01
-0.080000	1.098890e-01
-0.075000	1.154700e-01
-0.070000	1.214370e-01
-0.065000	1.278220e-01
-0.060000	1.346570e-01
-0.055000	1.419800e-01
-0.050000	1.498300e-01
-0.045000	1.581120e-01
-0.040000	1.670370e-01
-0.035000	1.766590e-01
-0.030000	1.870400e-01
-0.025000	1.982460e-01
-0.020000	2.103510e-01
-0.015000	2.234360e-01
-0.010000	2.375900e-01
-0.005000	2.529110e-01
0.000000	2.695080e-01
0.005000	2.874890e-01
0.010000	3.070110e-01
0.015000	3.282160e-01
0.020000	3.512600e-01
0.025000	3.763150e-01
0.030000	4.035680e-01
0.035000	4.332210e-01
0.040000	4.654930e-01
0.045000	5.006220e-01
0.050000	5.388630e-01
0.055000	5.809010e-01
0.060000	6.265930e-01
0.065000	6.762180e-01
0.070000	7.300540e-01
0.075000	7.883750e-01
0.080000	8.514390e-01
0.085000	9.194730e-01
0.090000	9.926630e-01
0.095000	1.071120e+00
0.100000	1.154880e+00
0.105000	1.245110e+00
0.110000	1.340090e+00
0.115000	1.439340e+00
0.120000	1.542180e+00
0.125000	1.647720e+00
0.130000	1.754790e+00
0.135000	1.862020e+00
0.140000	1.967810e+00
0.145000	2.070390e+00
0.150000	2.167900e+00
0.155000	2.258110e+00
0.160000	2.339310e+00
0.165000	2.410000e+00
0.170000	2.468980e+00
0.175000	2.515420e+00
0.180000	2.548890e+00
0.185000	2.569380e+00
0.190000	2.577250e+00
0.195000	2.573220e+00
0.200000	2.558250e+00
0.205000	2.532670e+00
0.210000	2.498850e+00
0.215000	2.458110e+00
0.220000	2.411740e+00
0.225000	2.360970e+00
0.230000	2.306900e+00
0.235000	2.250540e+00
0.240000	2.192740e+00
0.245000	2.134260e+00
0.250000	2.075710e+00
0.255000	2.016810e+00
0.260000	1.959040e+00
0.265000	1.902650e+00
0.270000	1.847870e+00
0.275000	1.794810e+00
0.280000	1.743590e+00
0.285000	1.694250e+00
0.290000	1.646820e+00
0.295000	1.601280e+00
0.300000	1.557630e+00
0.305000	1.515900e+00
0.310000	1.475970e+00
0.315000	1.437770e+00
0.320000	1.401230e+00
0.325000	1.366280e+00
0.330000	1.332850e+00
0.335000	1.300880e+00
0.340000	1.270290e+00
0.345000	1.241020e+00
0.350000	1.213000e+00
0.355000	1.186250e+00
0.360000	1.160620e+00
0.365000	1.136050e+00
0.370000	1.112480e+00
0.375000	1.089870e+00
0.380000	1.068170e+00
0.385000	1.047330e+00
0.390000	1.027300e+00
0.395000	1.008050e+00
0.400000	9.895470e-01
0.405000	9.719290e-01
0.410000	9.549350e-01
0.415000	9.385340e-01
0.420000	9.226970e-01
0.425000	9.073950e-01
0.430000	8.926030e-01
0.435000	8.782960e-01
0.440000	8.644510e-01
0.445000	8.510480e-01
0.450000	8.380640e-01
0.455000	8.256320e-01
0.460000	8.135420e-01
0.465000	8.017790e-01
0.470000	7.903300e-01
0.475000	7.791830e-01
0.480000	7.683260e-01
0.485000	7.577480e-01
0.490000	7.474380e-01
0.495000	7.373860e-01
0.500000	7.275810e-01
0.505000	7.180330e-01
0.510000	7.087110e-01
0.515000	6.996070e-01
0.520000	6.907110e-01
0.525000	6.820170e-01
0.530000	6.735160e-01
0.535000	6.652010e-01
0.540000	6.570660e-01
0.545000	6.491040e-01
0.550000	6.413090e-01
0.555000	6.337680e-01
0.560000	6.263590e-01
0.565000	6.190760e-01
0.570000	6.119160e-01
0.575000	6.048760e-01
0.580000	5.979500e-01
0.585000	5.911350e-01
0.590000	5.844290e-01
0.595000	5.778270e-01
0.600000	5.713260e-01
0.605000	5.649460e-01
0.610000	5.586550e-01
0.615000	5.524500e-01
0.620000	5.463300e-01
0.625000	5.402900e-01
0.630000	5.343300e-01
0.635000	5.284470e-01
0.640000	5.226380e-01
0.645000	5.169030e-01
0.650000	5.112380e-01
0.655000	5.056740e-01
0.660000	5.001690e-01
0.665000	4.947220e-01
0.670000	4.893310e-01
0.675000	4.839950e-01
0.680000	4.787130e-01
0.685000	4.734840e-01
0.690000	4.683060e-01
0.695000	4.631790e-01
0.700000	4.581020e-01
0.705000	4.530720e-01
0.710000	4.480900e-01
0.715000	4.431540e-01
0.720000	4.382640e-01
0.725000	4.334190e-01
0.730000	4.286190e-01
0.735000	4.238620e-01
0.740000	4.191470e-01
0.745000	4.144750e-01
0.750000	4.098430e-01
0.755000	4.052730e-01
0.760000	4.007370e-01
0.765000	3.962360e-01
0.770000	3.917680e-01
0.775000	3.873330e-01
0.780000	3.829310e-01
0.785000	3.785630e-01
0.790000	3.742270e-01
0.795000	3.699230e-01
0.800000	3.656510e-01
0.805000	3.614020e-01
0.810000	3.571870e-01
0.815000	3.530050e-01
0.820000	3.488560e-01
0.825000	3.447410e-01
0.830000	3.406580e-01
0.835000	3.366080e-01
0.840000	3.325900e-01
0.845000	3.286050e-01
0.850000	3.246510e-01
0.855000	3.207240e-01
0.860000	3.168300e-01
0.865000	3.129690e-01
0.870000	3.091400e-01
0.875000	3.053430e-01
0.880000	3.015790e-01
0.885000	2.978470e-01
0.890000	2.941470e-01
0.895000	2.904800e-01
0.900000	2.868440e-01
0.905000	2.832410e-01
0.910000	2.796690e-01
0.915000	2.761280e-01
0.920000	2.726170e-01
0.925000	2.691380e-01
0.930000	2.656890e-01
0.935000	2.622710e-01
0.940000	2.588840e-01
0.945000	2.555270e-01
0.950000	2.522000e-01
0.955000	2.488950e-01
0.960000	2.456220e-01
0.965000	2.423810e-01
0.970000	2.391720e-01
0.975000	2.359950e-01
0.980000	2.328500e-01
0.985000	2.297370e-01
0.990000	2.266550e-01
0.995000	2.236040e-01
1.000000	2.205850e-01
1.005000	2.175900e-01
1.010000	2.146270e-01
1.015000	2.116960e-01
1.020000	2.087980e-01
1.025000	2.059310e-01
1.030000	2.030960e-01
1.035000	2.002920e-01
1.040000	1.975190e-01
1.045000	1.947770e-01
1.050000	1.920660e-01
1.055000	1.893830e-01
1.060000	1.867300e-01
1.065000	1.841080e-01
1.070000	1.815170e-01
1.075000	1.789560e-01
1.080000	1.764240e-01
1.090000	1.714510e-01
1.095000	1.690080e-01
1.100000	1.665950e-01
1.105000	1.642020e-01
1.110000	1.618400e-01
1.115000	1.595080e-01
1.120000	1.572060e-01
1.125000	1.549340e-01
1.130000	1.526900e-01
1.135000	1.504760e-01
1.140000	1.482900e-01
1.145000	1.461330e-01
1.150000	1.440030e-01
1.155000	1.418990e-01
1.160000	1.398230e-01
1.165000	1.377750e-01
1.170000	1.357540e-01
1.175000	1.337590e-01
1.180000	1.317910e-01
1.185000	1.298490e-01
1.190000	1.279340e-01
1.195000	1.260440e-01
1.200000	1.241790e-01
1.205000	1.223350e-01
1.210000	1.205170e-01
1.215000	1.187240e-01
1.220000	1.169560e-01
1.225000	1.152130e-01
1.230000	1.134950e-01
1.235000	1.118010e-01
1.240000	1.101300e-01
1.245000	1.084840e-01
1.250000	1.068600e-01
1.255000	1.052570e-01
1.260000	1.036760e-01
1.265000	1.021190e-01
1.270000	1.005850e-01
1.275000	9.907250e-02
1.280000	9.758220e-02
1.285000	9.611360e-02
1.290000	9.466630e-02
1.295000	9.324010e-02
1.300000	9.183460e-02
1.305000	9.044740e-02
1.310000	8.908080e-02
1.315000	8.773470e-02
1.320000	8.640870e-02
1.325000	8.510240e-02
1.330000	8.381570e-02
1.335000	8.254810e-02
1.340000	8.129950e-02
1.345000	8.006950e-02
1.350000	7.885790e-02
1.355000	7.766330e-02
1.360000	7.648670e-02
1.365000	7.532800e-02
1.370000	7.418670e-02
1.375000	7.306270e-02
1.380000	7.195560e-02
1.385000	7.086530e-02
1.390000	6.979140e-02
1.395000	6.873370e-02
1.400000	6.769190e-02
1.405000	6.666190e-02
1.410000	6.564820e-02
1.415000	6.465080e-02
1.420000	6.366920e-02
1.425000	6.270340e-02
1.430000	6.175290e-02
1.435000	6.081750e-02
1.440000	5.989700e-02
1.445000	5.899110e-02
1.450000	5.809960e-02
1.455000	5.722410e-02
1.460000	5.636210e-02
1.465000	5.551340e-02
1.470000	5.467770e-02
1.475000	5.385480e-02
1.480000	5.304460e-02
1.485000	5.224680e-02
1.490000	5.146110e-02
1.495000	5.068750e-02
1.500000	4.992570e-02
1.505000	4.917490e-02
1.510000	4.843580e-02
1.515000	4.770790e-02
1.520000	4.699120e-02
1.525000	4.628550e-02
1.530000	4.559060e-02
1.535000	4.490640e-02
1.540000	4.423250e-02
1.545000	4.356900e-02
1.550000	4.291560e-02
1.555000	4.227090e-02
1.560000	4.163630e-02
1.565000	4.101160e-02
1.570000	4.039670e-02
1.575000	3.979130e-02
1.580000	3.919540e-02
1.585000	3.860870e-02
1.590000	3.803120e-02
1.595000	3.746260e-02
1.600000	3.690280e-02
1.605000	3.635160e-02
1.610000	3.580890e-02
1.615000	3.527460e-02
1.620000	3.474860e-02
1.625000	3.423070e-02
1.630000	3.372080e-02
1.635000	3.321880e-02
1.640000	3.272460e-02
1.645000	3.223790e-02
1.650000	3.175880e-02
1.655000	3.128640e-02
1.660000	3.082130e-02
1.665000	3.036360e-02
1.670000	2.991310e-02
1.675000	2.946950e-02
1.680000	2.903290e-02
1.685000	2.860320e-02
1.690000	2.818010e-02
1.695000	2.776350e-02
1.700000	2.735350e-02
1.705000	2.694980e-02
1.710000	2.655240e-02
1.715000	2.616110e-02
1.720000	2.577590e-02
1.725000	2.539670e-02
1.730000	2.502330e-02
1.735000	2.465560e-02
1.740000	2.429370e-02
1.745000	2.393730e-02
1.750000	2.358640e-02
1.755000	2.324070e-02
1.760000	2.290040e-02
1.765000	2.256530e-02
1.770000	2.223540e-02
1.775000	2.191060e-02
1.780000	2.159080e-02
1.785000	2.127600e-02
1.790000	2.096590e-02
1.795000	2.066070e-02
1.800000	2.036010e-02
1.805000	2.006420e-02
1.810000	1.977280e-02
1.815000	1.948590e-02
1.820000	1.920330e-02
1.825000	1.892510e-02
1.830000	1.865110e-02
1.835000	1.838120e-02
1.840000	1.811550e-02
1.845000	1.785380e-02
1.850000	1.759610e-02
1.855000	1.734190e-02
1.860000	1.709160e-02
1.865000	1.684520e-02
1.870000	1.660270e-02
1.875000	1.636380e-02
1.880000	1.612870e-02
1.885000	1.589720e-02
1.890000	1.566920e-02
1.895000	1.544470e-02
1.900000	1.522370e-02
1.905000	1.500660e-02
1.910000	1.479260e-02
1.915000	1.458190e-02
1.920000	1.437430e-02
1.925000	1.416980e-02
1.930000	1.396830e-02
1.935000	1.376980e-02
1.940000	1.357430e-02
1.945000	1.338160e-02
1.950000	1.319180e-02
1.955000	1.300480e-02
1.960000	1.282060e-02
1.965000	1.263910e-02
1.970000	1.246030e-02
1.975000	1.228410e-02
1.980000	1.211050e-02
1.985000	1.193950e-02
1.990000	1.177100e-02
1.995000	1.160490e-02
2.000000	1.144130e-02
2.005000	1.127990e-02
2.010000	1.112080e-02
2.015000	1.096420e-02
2.020000	1.080990e-02
2.025000	1.065790e-02
2.030000	1.050810e-02
2.035000	1.036060e-02
2.040000	1.021530e-02
2.045000	1.007220e-02
2.050000	9.931150e-03
2.055000	9.792100e-03
2.060000	9.655160e-03
2.065000	9.520290e-03
2.070000	9.387450e-03
2.075000	9.256630e-03
2.080000	9.127780e-03
2.085000	9.000880e-03
2.090000	8.875900e-03
2.095000	8.752810e-03
2.100000	8.631570e-03
2.105000	8.512600e-03
2.110000	8.395330e-03
2.115000	8.279740e-03
2.120000	8.165820e-03
2.125000	8.053520e-03
2.130000	7.942830e-03
2.135000	7.833730e-03
2.140000	7.726200e-03
2.145000	7.620200e-03
2.150000	7.515710e-03
2.155000	7.412630e-03
2.160000	7.311050e-03
2.165000	7.210940e-03
2.170000	7.112280e-03
2.175000	7.015050e-03
2.180000	6.919230e-03
2.185000	6.824800e-03
2.190000	6.731740e-03
2.195000	6.640030e-03
2.200000	6.549660e-03
2.205000	6.460670e-03
2.210000	6.372960e-03
2.215000	6.286510e-03
2.220000	6.201300e-03
2.225000	6.117310e-03
2.230000	6.034520e-03
2.235000	5.952920e-03
2.240000	5.872500e-03
2.245000	5.793230e-03
2.250000	5.715100e-03
2.255000	5.638290e-03
2.260000	5.562550e-03
2.265000	5.487850e-03
2.270000	5.414180e-03
2.275000	5.341530e-03
2.280000	5.269880e-03
2.285000	5.199210e-03
2.290000	5.129520e-03
2.295000	5.060800e-03
2.300000	4.993020e-03
2.305000	4.926100e-03
2.310000	4.860120e-03
2.315000	4.795070e-03
2.320000	4.730930e-03
2.325000	4.667700e-03
2.330000	4.605350e-03
2.335000	4.543880e-03
2.340000	4.483270e-03
2.345000	4.423520e-03
2.350000	4.364610e-03
2.355000	4.306300e-03
2.360000	4.248860e-03
2.365000	4.192290e-03
2.370000	4.136570e-03
2.375000	4.081680e-03
2.380000	4.027620e-03
2.385000	3.974380e-03
2.390000	3.921940e-03
2.395000	3.870300e-03
2.400000	3.819440e-03
2.405000	3.769720e-03
2.410000	3.720680e-03
2.415000	3.672300e-03
2.420000	3.624590e-03
2.425000	3.577520e-03
2.430000	3.531110e-03
2.435000	3.485320e-03
2.440000	3.440160e-03
2.445000	3.395620e-03
2.450000	3.351690e-03
2.455000	3.308450e-03
2.460000	3.265780e-03
2.465000	3.223680e-03
2.470000	3.182130e-03
2.475000	3.141150e-03
2.480000	3.100700e-03
2.485000	3.060800e-03
2.490000	3.021430e-03
2.495000	2.982590e-03
2.500000	2.944270e-03
2.505000	2.906430e-03
2.510000	2.869110e-03
2.515000	2.832300e-03
2.520000	2.795980e-03
2.525000	2.760150e-03
2.530000	2.724810e-03
2.535000	2.689960e-03
2.540000	2.655570e-03
2.545000	2.621660e-03
2.550000	2.588200e-03
2.555000	2.555180e-03
2.560000	2.522610e-03
2.565000	2.490490e-03
2.570000	2.458830e-03
2.575000	2.427600e-03
2.580000	2.396800e-03
2.585000	2.366440e-03
2.590000	2.336500e-03
2.595000	2.306980e-03
2.600000	2.277870e-03
2.605000	2.249250e-03
2.610000	2.221010e-03
2.615000	2.193160e-03
2.620000	2.165690e-03
2.625000	2.138580e-03
2.630000	2.111850e-03
2.635000	2.085480e-03
2.640000	2.059470e-03
2.645000	2.033810e-03
2.650000	2.008500e-03
2.655000	1.983570e-03
2.660000	1.958970e-03
2.665000	1.934710e-03
2.670000	1.910780e-03
2.675000	1.887170e-03
2.680000	1.863880e-03
2.685000	1.840910e-03
2.690000	1.818250e-03
2.695000	1.795900e-03
2.700000	1.773850e-03
2.705000	1.752210e-03
2.710000	1.730840e-03
2.715000	1.709740e-03
2.720000	1.688910e-03
2.725000	1.668340e-03
2.730000	1.648040e-03
2.735000	1.628000e-03
2.740000	1.608210e-03
2.745000	1.588680e-03
2.750000	1.569400e-03
2.755000	1.550320e-03
2.760000	1.531500e-03
2.765000	1.512940e-03
2.770000	1.494630e-03
2.775000	1.476570e-03
2.780000	1.458750e-03
2.785000	1.441180e-03
2.790000	1.423850e-03
2.795000	1.406760e-03
2.800000	1.389900e-03
2.805000	1.373360e-03
2.810000	1.357030e-03
2.815000	1.340900e-03
2.820000	1.324980e-03
2.825000	1.309270e-03
2.830000	1.293750e-03
2.835000	1.278440e-03
2.840000	1.263320e-03
2.845000	1.248400e-03
2.850000	1.233670e-03
2.855000	1.219380e-03
2.860000	1.205220e-03
2.865000	1.191190e-03
2.870000	1.177290e-03
2.875000	1.163520e-03
2.880000	1.149870e-03
2.885000	1.136340e-03
2.890000	1.122940e-03
2.895000	1.109660e-03
2.900000	1.096510e-03
2.905000	1.083010e-03
2.910000	1.069730e-03
2.915000	1.056680e-03
2.920000	1.043850e-03
2.925000	1.031230e-03
2.930000	1.018830e-03
2.935000	1.006640e-03
2.940000	9.946590e-04
2.945000	9.828870e-04
2.950000	9.713200e-04
2.955000	9.602190e-04
2.960000	9.492590e-04
2.965000	9.384370e-04
2.970000	9.277520e-04
2.975000	9.172030e-04
2.980000	9.067870e-04
2.985000	8.965050e-04
2.990000	8.863530e-04
2.995000	8.763320e-04
3.000000	8.664390e-04
3.005000	8.566860e-04
3.010000	8.470570e-04
3.015000	8.375480e-04
3.020000	8.281600e-04
3.025000	8.188910e-04
3.030000	8.097400e-04
3.035000	8.007050e-04
3.040000	7.917860e-04
3.045000	7.829810e-04
3.050000	7.742880e-04
3.055000	7.657290e-04
3.060000	7.572750e-04
3.065000	7.489260e-04
3.070000	7.406810e-04
3.075000	7.325390e-04
3.080000	7.244980e-04
3.085000	7.165580e-04
3.090000	7.087170e-04
3.095000	7.009750e-04
3.100000	6.933310e-04
3.105000	6.857960e-04
3.110000	6.783530e-04
3.115000	6.710020e-04
3.120000	6.637420e-04
3.125000	6.565730e-04
3.130000	6.494920e-04
3.135000	6.424990e-04
3.140000	6.355940e-04
3.145000	6.287760e-04
3.150000	6.220430e-04
3.155000	6.154100e-04
3.160000	6.088570e-04
3.165000	6.023840e-04
3.170000	5.959900e-04
3.175000	5.896740e-04
3.180000	5.834350e-04
3.185000	5.772730e-04
3.190000	5.711870e-04
3.195000	5.651760e-04
3.200000	5.592400e-04
3.205000	5.533890e-04
3.210000	5.476080e-04
3.215000	5.418970e-04
3.220000	5.362550e-04
3.225000	5.306810e-04
3.230000	5.251740e-04
3.235000	5.197350e-04
3.240000	5.143610e-04
3.245000	5.090540e-04
3.250000	5.038110e-04
3.255000	4.986440e-04
3.260000	4.935380e-04
3.265000	4.884920e-04
3.270000	4.835070e-04
3.275000	4.785810e-04
3.280000	4.737140e-04
3.285000	4.689060e-04
3.290000	4.641560e-04
3.295000	4.594630e-04
3.300000	4.548270e-04
3.305000	4.502570e-04
3.310000	4.457400e-04
3.315000	4.412770e-04
3.320000	4.368660e-04
3.325000	4.325080e-04
3.330000	4.282000e-04
3.335000	4.239440e-04
3.340000	4.197390e-04
3.345000	4.155840e-04
3.350000	4.114780e-04
3.355000	4.074260e-04
3.360000	4.034220e-04
3.365000	3.994660e-04
3.370000	3.955560e-04
3.375000	3.916920e-04
3.380000	3.878750e-04
3.385000	3.841030e-04
3.390000	3.803760e-04
3.395000	3.766930e-04
3.400000	3.730560e-04
3.405000	3.694760e-04
3.410000	3.659370e-04
3.415000	3.624380e-04
3.420000	3.589780e-04
3.425000	3.555570e-04
3.430000	3.521760e-04
3.435000	3.488320e-04
3.440000	3.455270e-04
3.445000	3.422600e-04
3.450000	3.390300e-04
3.455000	3.362140e-04
3.460000	3.333480e-04
3.465000	3.304340e-04
3.470000	3.274720e-04
3.475000	3.244620e-04
3.480000	3.214050e-04
3.485000	3.183010e-04
3.490000	3.151510e-04
3.495000	3.119550e-04
3.500000	3.087150e-04
3.505000	3.047030e-04
3.510000	3.008130e-04
3.515000	2.970440e-04
3.520000	2.933950e-04
3.525000	2.898640e-04
3.530000	2.864500e-04
3.535000	2.831520e-04
3.540000	2.799690e-04
3.545000	2.769000e-04
3.550000	2.739440e-04
3.555000	2.714810e-04
3.560000	2.690410e-04
3.565000	2.666250e-04
3.570000	2.642330e-04
3.575000	2.618640e-04
3.580000	2.595180e-04
3.585000	2.571950e-04
3.590000	2.548950e-04
3.595000	2.526180e-04
3.600000	2.503630e-04
3.605000	2.481080e-04
3.610000	2.458800e-04
3.615000	2.436780e-04
3.620000	2.415040e-04
3.625000	2.393560e-04
3.630000	2.372340e-04
3.635000	2.351390e-04
3.640000	2.330690e-04
3.645000	2.310250e-04
3.650000	2.290070e-04
3.655000	2.270300e-04
3.660000	2.250750e-04
3.665000	2.231410e-04
3.670000	2.212280e-04
3.675000	2.193350e-04
3.680000	2.174630e-04
3.685000	2.156110e-04
3.690000	2.137790e-04
3.695000	2.119670e-04
3.700000	2.101750e-04
3.705000	2.084090e-04
3.710000	2.066610e-04
3.715000	2.049310e-04
3.720000	2.032180e-04
3.725000	2.015230e-04
3.730000	1.998460e-04
3.735000	1.981860e-04
3.740000	1.965430e-04
3.745000	1.949170e-04
3.750000	1.933080e-04
3.755000	1.916520e-04
3.760000	1.900270e-04
3.765000	1.884330e-04
3.770000	1.868700e-04
3.775000	1.853370e-04
3.780000	1.838350e-04
3.785000	1.823620e-04
3.790000	1.809190e-04
3.795000	1.795050e-04
3.800000	1.781210e-04
3.805000	1.769020e-04
3.810000	1.756800e-04
3.815000	1.744560e-04
3.820000	1.732300e-04
3.825000	1.720010e-04
3.830000	1.707700e-04
3.835000	1.695370e-04
3.840000	1.683020e-04
3.845000	1.670640e-04
3.850000	1.658240e-04
3.855000	1.645160e-04
3.860000	1.632200e-04
3.865000	1.619380e-04
3.870000	1.606680e-04
3.875000	1.594110e-04
3.880000	1.581670e-04
3.885000	1.569350e-04
3.890000	1.557160e-04
3.895000	1.545080e-04
3.900000	1.533130e-04
3.905000	1.521330e-04
3.910000	1.509630e-04
3.915000	1.498050e-04
3.920000	1.486590e-04
3.925000	1.475240e-04
3.930000	1.464000e-04
3.935000	1.452870e-04
3.940000	1.441850e-04
3.945000	1.430930e-04
3.950000	1.420130e-04
3.955000	1.409450e-04
3.960000	1.398880e-04
3.965000	1.388410e-04
3.970000	1.378040e-04
3.975000	1.367770e-04
3.980000	1.357590e-04
3.985000	1.347520e-04
3.990000	1.337550e-04
3.995000	1.327670e-04
4.000000	1.317890e-04
4.005000	1.308230e-04
4.010000	1.298660e-04
4.015000	1.289180e-04
4.020000	1.279790e-04
4.025000	1.270480e-04
4.030000	1.261260e-04
4.035000	1.252130e-04
4.040000	1.243080e-04
4.045000	1.234110e-04
4.050000	1.225230e-04
4.055000	1.216430e-04
4.060000	1.207720e-04
4.065000	1.199080e-04
4.070000	1.190530e-04
4.075000	1.182060e-04
4.080000	1.173670e-04
4.085000	1.165360e-04
4.090000	1.157130e-04
4.095000	1.148980e-04
4.100000	1.140910e-04
4.105000	1.132870e-04
4.110000	1.124920e-04
4.115000	1.117050e-04
4.120000	1.109270e-04
4.125000	1.101580e-04
4.130000	1.093970e-04
4.135000	1.086450e-04
4.140000	1.079000e-04
4.145000	1.071640e-04
4.150000	1.064360e-04
4.155000	1.057320e-04
4.160000	1.050320e-04
4.165000	1.043370e-04
4.170000	1.036470e-04
4.175000	1.029600e-04
4.180000	1.022790e-04
4.185000	1.016010e-04
4.190000	1.009290e-04
4.195000	1.002600e-04
4.200000	9.959600e-05
4.205000	9.893100e-05
4.210000	9.827140e-05
4.215000	9.761730e-05
4.220000	9.696860e-05
4.225000	9.632530e-05
4.230000	9.568720e-05
4.235000	9.505450e-05
4.240000	9.442700e-05
4.245000	9.380470e-05
4.250000	9.318760e-05
4.255000	9.257390e-05
4.260000	9.196570e-05
4.265000	9.136300e-05
4.270000	9.076570e-05
4.275000	9.017380e-05
4.280000	8.958730e-05
4.285000	8.900610e-05
4.290000	8.843020e-05
4.295000	8.785950e-05
4.300000	8.729410e-05
4.305000	8.673690e-05
4.310000	8.618420e-05
4.315000	8.563590e-05
4.320000	8.509200e-05
4.325000	8.455240e-05
4.330000	8.401720e-05
4.335000	8.348620e-05
4.340000	8.295950e-05
4.345000	8.243700e-05
4.350000	8.191880e-05
4.355000	8.150980e-05
4.360000	8.108110e-05
4.365000	8.063280e-05
4.370000	8.016520e-05
4.375000	7.967840e-05
4.380000	7.917250e-05
4.385000	7.864770e-05
4.390000	7.810410e-05
4.395000	7.754190e-05
4.400000	7.696130e-05
4.405000	7.628820e-05
4.410000	7.561380e-05
4.415000	7.493800e-05
4.420000	7.426080e-05
4.425000	7.358230e-05
4.430000	7.290250e-05
4.435000	7.222140e-05
4.440000	7.153910e-05
4.445000	7.085540e-05
4.450000	7.017060e-05
4.455000	6.932130e-05
4.460000	6.850780e-05
4.465000	6.772990e-05
4.470000	6.698730e-05
4.475000	6.627970e-05
4.480000	6.560690e-05
4.485000	6.496860e-05
4.490000	6.436450e-05
4.495000	6.379450e-05
4.500000	6.325820e-05
4.505000	6.288980e-05
4.510000	6.252410e-05
4.515000	6.216130e-05
4.520000	6.180120e-05
4.525000	6.144380e-05
4.530000	6.108920e-05
4.535000	6.073730e-05
4.540000	6.038810e-05
4.545000	6.004150e-05
4.550000	5.969760e-05
4.555000	5.935690e-05
4.560000	5.901860e-05
4.565000	5.868290e-05
4.570000	5.834960e-05
4.575000	5.801880e-05
4.580000	5.769040e-05
4.585000	5.736440e-05
4.590000	5.704090e-05
4.595000	5.671970e-05
4.600000	5.640100e-05
4.605000	5.608430e-05
4.610000	5.577000e-05
4.615000	5.545810e-05
4.620000	5.514860e-05
4.625000	5.484150e-05
4.630000	5.453680e-05
4.635000	5.423440e-05
4.640000	5.393430e-05
4.645000	5.363660e-05
4.650000	5.334120e-05
4.655000	5.304950e-05
4.660000	5.275970e-05
4.665000	5.247190e-05
4.670000	5.218600e-05
4.675000	5.190210e-05
4.680000	5.162000e-05
4.685000	5.133980e-05
4.690000	5.106150e-05
4.695000	5.078510e-05
4.700000	5.051050e-05
4.705000	5.023730e-05
4.710000	4.996610e-05
4.715000	4.969670e-05
4.720000	4.942930e-05
4.725000	4.916380e-05
4.730000	4.890020e-05
4.735000	4.863850e-05
4.740000	4.837870e-05
4.745000	4.812070e-05
4.750000	4.786450e-05
4.755000	4.761160e-05
4.760000	4.736020e-05
4.765000	4.711030e-05
4.770000	4.686190e-05
4.775000	4.661500e-05
4.780000	4.636950e-05
4.785000	4.612550e-05
4.790000	4.588300e-05
4.795000	4.564190e-05
4.800000	4.540230e-05
4.805000	4.516220e-05
4.810000	4.492400e-05
4.815000	4.468760e-05
4.820000	4.445300e-05
4.825000	4.422030e-05
4.830000	4.398930e-05
4.835000	4.376010e-05
4.840000	4.353270e-05
4.845000	4.330710e-05
4.850000	4.308320e-05
4.855000	4.286300e-05
4.860000	4.264400e-05
4.865000	4.242630e-05
4.870000	4.221000e-05
4.875000	4.199490e-05
4.880000	4.178120e-05
4.885000	4.156870e-05
4.890000	4.135740e-05
4.895000	4.114750e-05
4.900000	4.093870e-05
4.905000	4.073010e-05
4.910000	4.052290e-05
4.915000	4.031730e-05
4.920000	4.011310e-05
4.925000	3.991040e-05
4.930000	3.970930e-05
4.935000	3.950960e-05
4.940000	3.931130e-05
4.945000	3.911450e-05
4.950000	3.891920e-05
4.955000	3.872170e-05
4.960000	3.852490e-05
4.965000	3.832890e-05
4.970000	3.813370e-05
4.975000	3.793930e-05
4.980000	3.774570e-05
4.985000	3.755280e-05
4.990000	3.736070e-05
4.995000	3.716940e-05
5.000000	3.697880e-05
5.005000	3.626870e-05
5.010000	3.549540e-05
5.015000	3.473860e-05
5.020000	3.399810e-05
5.025000	3.327350e-05
5.030000	3.256430e-05
5.035000	3.187040e-05
5.040000	3.119140e-05
5.045000	3.052690e-05
5.050000	2.987660e-05
5.055000	2.924020e-05
5.060000	2.861750e-05
5.065000	2.800810e-05
5.070000	2.741180e-05
5.075000	2.682830e-05
5.080000	2.625720e-05
5.085000	2.569830e-05
5.090000	2.515140e-05
5.095000	2.461620e-05
5.100000	2.409250e-05
5.105000	2.358000e-05
5.110000	2.307840e-05
5.115000	2.258750e-05
5.120000	2.210720e-05
5.125000	2.163710e-05
5.130000	2.117710e-05
5.135000	2.072690e-05
5.140000	2.028630e-05
5.145000	1.985510e-05
5.150000	1.943320e-05
5.155000	1.902020e-05
5.160000	1.861610e-05
5.165000	1.822060e-05
5.170000	1.783360e-05
5.175000	1.745480e-05
5.180000	1.708410e-05
5.185000	1.672140e-05
5.190000	1.636630e-05
5.195000	1.601890e-05
5.200000	1.567880e-05
5.205000	1.534600e-05
5.210000	1.502040e-05
5.215000	1.470160e-05
5.220000	1.438970e-05
5.225000	1.408440e-05
5.230000	1.378560e-05
5.235000	1.349320e-05
5.240000	1.320700e-05
5.245000	1.292700e-05
5.250000	1.265290e-05
5.255000	1.238460e-05
5.260000	1.212210e-05
5.265000	1.186510e-05
5.270000	1.161360e-05
5.275000	1.136750e-05
5.280000	1.112660e-05
5.285000	1.089090e-05
5.290000	1.066010e-05
5.295000	1.043430e-05
5.300000	1.021330e-05
5.305000	9.997000e-06
5.310000	9.785300e-06
5.315000	9.578100e-06
5.320000	9.375310e-06
5.325000	9.176840e-06
5.330000	8.982580e-06
5.335000	8.792460e-06
5.340000	8.606390e-06
5.345000	8.424270e-06
5.350000	8.246020e-06
5.355000	8.071560e-06
5.360000	7.900810e-06
5.365000	7.733690e-06
5.370000	7.570120e-06
5.375000	7.410030e-06
5.380000	7.253340e-06
5.385000	7.099980e-06
5.390000	6.949870e-06
5.395000	6.802960e-06
5.400000	6.659160e-06
5.405000	6.518420e-06
5.410000	6.380670e-06
5.415000	6.245840e-06
5.420000	6.113870e-06
5.425000	5.984710e-06
5.430000	5.858290e-06
5.435000	5.734550e-06
5.440000	5.613430e-06
5.445000	5.494890e-06
5.450000	5.378860e-06
5.455000	5.265290e-06
5.460000	5.154130e-06
5.465000	5.045330e-06
5.470000	4.938840e-06
5.475000	4.834600e-06
5.480000	4.732570e-06
5.485000	4.632710e-06
5.490000	4.534960e-06
5.495000	4.439290e-06
5.500000	4.345640e-06
5.505000	4.253980e-06
5.510000	4.164260e-06
5.515000	4.076440e-06
5.520000	3.990480e-06
5.525000	3.906340e-06
5.530000	3.823980e-06
5.535000	3.743370e-06
5.540000	3.664460e-06
5.545000	3.587230e-06
5.550000	3.511630e-06
5.555000	3.437630e-06
5.560000	3.365190e-06
5.565000	3.294290e-06
5.570000	3.224890e-06
5.575000	3.156960e-06
5.580000	3.090470e-06
5.585000	3.025380e-06
5.590000	2.961670e-06
5.595000	2.899300e-06
5.600000	2.838260e-06
5.605000	2.778500e-06
5.610000	2.720010e-06
5.615000	2.662760e-06
5.620000	2.606720e-06
5.625000	2.551860e-06
5.630000	2.498160e-06
5.635000	2.445590e-06
5.640000	2.394140e-06
5.645000	2.343770e-06
5.650000	2.294470e-06
5.655000	2.246210e-06
5.660000	2.198970e-06
5.665000	2.152720e-06
5.670000	2.107460e-06
5.675000	2.063140e-06
5.680000	2.019770e-06
5.685000	1.977310e-06
5.690000	1.935740e-06
5.695000	1.895060e-06
5.700000	1.855230e-06
5.705000	1.816240e-06
5.710000	1.778080e-06
5.715000	1.740720e-06
5.720000	1.704150e-06
5.725000	1.668350e-06
5.730000	1.633300e-06
5.735000	1.599000e-06
5.740000	1.565420e-06
5.745000	1.532540e-06
5.750000	1.500360e-06
5.755000	1.468860e-06
5.760000	1.438020e-06
5.765000	1.407840e-06
5.770000	1.378280e-06
5.775000	1.349360e-06
5.780000	1.321040e-06
5.785000	1.293310e-06
5.790000	1.266180e-06
5.795000	1.239610e-06
5.800000	1.213600e-06
5.805000	1.188140e-06
5.810000	1.163220e-06
5.815000	1.138820e-06
5.820000	1.114940e-06
5.825000	1.091560e-06
5.830000	1.068670e-06
5.835000	1.046260e-06
5.840000	1.024330e-06
5.845000	1.002850e-06
5.850000	9.818300e-07
5.855000	9.612500e-07
5.860000	9.411040e-07
5.865000	9.213810e-07
5.870000	9.020740e-07
5.875000	8.831720e-07
5.880000	8.646690e-07
5.885000	8.465540e-07
5.890000	8.288200e-07
5.895000	8.114600e-07
5.900000	7.944640e-07
5.905000	7.778250e-07
5.910000	7.615370e-07
5.915000	7.455910e-07
5.920000	7.299800e-07
5.925000	7.146970e-07
5.930000	6.997350e-07
5.935000	6.850880e-07
5.940000	6.707480e-07
5.945000	6.567100e-07
5.950000	6.429670e-07
5.955000	6.295120e-07
5.960000	6.163400e-07
5.965000	6.034450e-07
5.970000	5.908200e-07
5.975000	5.784610e-07
5.980000	5.663610e-07
5.985000	5.545150e-07
5.990000	5.429180e-07
5.995000	5.315640e-07
6.000000	5.204490e-07


==> anc/Fig5_SCS_lq_T400.txt <==
# omega(GeV)	rho(GeV^-1)
-1.000000	6.365150e-04
-0.995000	6.486180e-04
-0.990000	6.608870e-04
-0.985000	6.733250e-04
-0.980000	6.859350e-04
-0.975000	6.987190e-04
-0.970000	7.116810e-04
-0.965000	7.248240e-04
-0.960000	7.381500e-04
-0.955000	7.516620e-04
-0.950000	7.653650e-04
-0.945000	7.714130e-04
-0.940000	7.781750e-04
-0.935000	7.856660e-04
-0.930000	7.939040e-04
-0.925000	8.029060e-04
-0.920000	8.126900e-04
-0.915000	8.232740e-04
-0.910000	8.346780e-04
-0.905000	8.469190e-04
-0.900000	8.600190e-04
-0.895000	8.768290e-04
-0.890000	8.939500e-04
-0.885000	9.113890e-04
-0.880000	9.291530e-04
-0.875000	9.472470e-04
-0.870000	9.656790e-04
-0.865000	9.844550e-04
-0.860000	1.003580e-03
-0.855000	1.023070e-03
-0.850000	1.042920e-03
-0.845000	1.061210e-03
-0.840000	1.080290e-03
-0.835000	1.100160e-03
-0.830000	1.120860e-03
-0.825000	1.142380e-03
-0.820000	1.164770e-03
-0.815000	1.188030e-03
-0.810000	1.212200e-03
-0.805000	1.237280e-03
-0.800000	1.263310e-03
-0.795000	1.291890e-03
-0.790000	1.321140e-03
-0.785000	1.351060e-03
-0.780000	1.381680e-03
-0.775000	1.413000e-03
-0.770000	1.445050e-03
-0.765000	1.477830e-03
-0.760000	1.511370e-03
-0.755000	1.545690e-03
-0.750000	1.580790e-03
-0.745000	1.616740e-03
-0.740000	1.653510e-03
-0.735000	1.691110e-03
-0.730000	1.729580e-03
-0.725000	1.768910e-03
-0.720000	1.809150e-03
-0.715000	1.850310e-03
-0.710000	1.892410e-03
-0.705000	1.935470e-03
-0.700000	1.979530e-03
-0.695000	2.023490e-03
-0.690000	2.068720e-03
-0.685000	2.115240e-03
-0.680000	2.163080e-03
-0.675000	2.212290e-03
-0.670000	2.262900e-03
-0.665000	2.314940e-03
-0.660000	2.368450e-03
-0.655000	2.423470e-03
-0.650000	2.480030e-03
-0.645000	2.539010e-03
-0.640000	2.599460e-03
-0.635000	2.661400e-03
-0.630000	2.724870e-03
-0.625000	2.789920e-03
-0.620000	2.856590e-03
-0.615000	2.924910e-03
-0.610000	2.994940e-03
-0.605000	3.066710e-03
-0.600000	3.140280e-03
-0.595000	3.214140e-03
-0.590000	3.290210e-03
-0.585000	3.368540e-03
-0.580000	3.449210e-03
-0.575000	3.532280e-03
-0.570000	3.617820e-03
-0.565000	3.705890e-03
-0.560000	3.796580e-03
-0.555000	3.889950e-03
-0.550000	3.986080e-03
-0.545000	4.084430e-03
-0.540000	4.185820e-03
-0.535000	4.290350e-03
-0.530000	4.398120e-03
-0.525000	4.509230e-03
-0.520000	4.623770e-03
-0.515000	4.741860e-03
-0.510000	4.863600e-03
-0.505000	4.989120e-03
-0.500000	5.118520e-03
-0.495000	5.237800e-03
-0.490000	5.364050e-03
-0.485000	5.497510e-03
-0.480000	5.638450e-03
-0.475000	5.787110e-03
-0.470000	5.943770e-03
-0.465000	6.108700e-03
-0.460000	6.282200e-03
-0.455000	6.464550e-03
-0.450000	6.656080e-03
-0.445000	6.907060e-03
-0.440000	7.157960e-03
-0.435000	7.408720e-03
-0.430000	7.659250e-03
-0.425000	7.909490e-03
-0.420000	8.159340e-03
-0.415000	8.408710e-03
-0.410000	8.657520e-03
-0.405000	8.905660e-03
-0.400000	9.153030e-03
-0.395000	9.338860e-03
-0.390000	9.535540e-03
-0.385000	9.743510e-03
-0.380000	9.963210e-03
-0.375000	1.019510e-02
-0.370000	1.043980e-02
-0.365000	1.069770e-02
-0.360000	1.096940e-02
-0.355000	1.125540e-02
-0.350000	1.155640e-02
-0.345000	1.189630e-02
-0.340000	1.224810e-02
-0.335000	1.261210e-02
-0.330000	1.298880e-02
-0.325000	1.337880e-02
-0.320000	1.378260e-02
-0.315000	1.420070e-02
-0.310000	1.463360e-02
-0.305000	1.508190e-02
-0.300000	1.554630e-02
-0.295000	1.601810e-02
-0.290000	1.650900e-02
-0.285000	1.701980e-02
-0.280000	1.755150e-02
-0.275000	1.810490e-02
-0.270000	1.868090e-02
-0.265000	1.928070e-02
-0.260000	1.990510e-02
-0.255000	2.055550e-02
-0.250000	2.123280e-02
-0.245000	2.193710e-02
-0.240000	2.267120e-02
-0.235000	2.343650e-02
-0.230000	2.423460e-02
-0.225000	2.506680e-02
-0.220000	2.593500e-02
-0.215000	2.684090e-02
-0.210000	2.778620e-02
-0.205000	2.877280e-02
-0.200000	2.980300e-02
-0.195000	3.086540e-02
-0.190000	3.197820e-02
-0.185000	3.314400e-02
-0.180000	3.436550e-02
-0.175000	3.564560e-02
-0.170000	3.698770e-02
-0.165000	3.839500e-02
-0.160000	3.987100e-02
-0.155000	4.141970e-02
-0.150000	4.304500e-02
-0.145000	4.474230e-02
-0.140000	4.652690e-02
-0.135000	4.840390e-02
-0.130000	5.037860e-02
-0.125000	5.245690e-02
-0.120000	5.464480e-02
-0.115000	5.694910e-02
-0.110000	5.937680e-02
-0.105000	6.193550e-02
-0.100000	6.463350e-02
-0.095000	6.742440e-02
-0.090000	7.038190e-02
-0.085000	7.351720e-02
-0.080000	7.684220e-02
-0.075000	8.037010e-02
-0.070000	8.411480e-02
-0.065000	8.809150e-02
-0.060000	9.231680e-02
-0.055000	9.680830e-02
-0.050000	1.015860e-01
-0.045000	1.066240e-01
-0.040000	1.120000e-01
-0.035000	1.177400e-01
-0.030000	1.238720e-01
-0.025000	1.304250e-01
-0.020000	1.374330e-01
-0.015000	1.449320e-01
-0.010000	1.529620e-01
-0.005000	1.615660e-01
0.000000	1.707900e-01
0.005000	1.805700e-01
0.010000	1.911010e-01
0.015000	2.024480e-01
0.020000	2.146800e-01
0.025000	2.278750e-01
0.030000	2.421170e-01
0.035000	2.574980e-01
0.040000	2.741200e-01
0.045000	2.920940e-01
0.050000	3.115410e-01
0.055000	3.327780e-01
0.060000	3.557540e-01
0.065000	3.806200e-01
0.070000	4.075430e-01
0.075000	4.367030e-01
0.080000	4.682930e-01
0.085000	5.025210e-01
0.090000	5.396110e-01
0.095000	5.797990e-01
0.100000	6.233350e-01
0.105000	6.710010e-01
0.110000	7.224950e-01
0.115000	7.780650e-01
0.120000	8.379570e-01
0.125000	9.023990e-01
0.130000	9.715930e-01
0.135000	1.045700e+00
0.140000	1.124830e+00
0.145000	1.209010e+00
0.150000	1.298180e+00
0.155000	1.392890e+00
0.160000	1.491870e+00
0.165000	1.594570e+00
0.170000	1.700270e+00
0.175000	1.808040e+00
0.180000	1.916730e+00
0.185000	2.024980e+00
0.190000	2.131290e+00
0.195000	2.234000e+00
0.200000	2.331360e+00
0.205000	2.420830e+00
0.210000	2.501530e+00
0.215000	2.572100e+00
0.220000	2.631400e+00
0.225000	2.678620e+00
0.230000	2.713300e+00
0.235000	2.735310e+00
0.240000	2.744900e+00
0.245000	2.742630e+00
0.250000	2.729290e+00
0.255000	2.705200e+00
0.260000	2.672420e+00
0.265000	2.632170e+00
0.270000	2.585670e+00
0.275000	2.534100e+00
0.280000	2.478580e+00
0.285000	2.420110e+00
0.290000	2.359610e+00
0.295000	2.297880e+00
0.300000	2.235590e+00
0.305000	2.173120e+00
0.310000	2.111270e+00
0.315000	2.050380e+00
0.320000	1.990740e+00
0.325000	1.932550e+00
0.330000	1.875970e+00
0.335000	1.821130e+00
0.340000	1.768080e+00
0.345000	1.716880e+00
0.350000	1.667530e+00
0.355000	1.620100e+00
0.360000	1.574510e+00
0.365000	1.530710e+00
0.370000	1.488650e+00
0.375000	1.448280e+00
0.380000	1.409550e+00
0.385000	1.372390e+00
0.390000	1.336740e+00
0.395000	1.302540e+00
0.400000	1.269730e+00
0.405000	1.238370e+00
0.410000	1.208250e+00
0.415000	1.179310e+00
0.420000	1.151500e+00
0.425000	1.124770e+00
0.430000	1.099070e+00
0.435000	1.074340e+00
0.440000	1.050550e+00
0.445000	1.027640e+00
0.450000	1.005580e+00
0.455000	9.844860e-01
0.460000	9.641190e-01
0.465000	9.444490e-01
0.470000	9.254430e-01
0.475000	9.070700e-01
0.480000	8.893010e-01
0.485000	8.721100e-01
0.490000	8.554690e-01
0.495000	8.393550e-01
0.500000	8.237430e-01
0.505000	8.087170e-01
0.510000	7.941230e-01
0.515000	7.799410e-01
0.520000	7.661560e-01
0.525000	7.527510e-01
0.530000	7.397130e-01
0.535000	7.270260e-01
0.540000	7.146770e-01
0.545000	7.026520e-01
0.550000	6.909400e-01
0.555000	6.795410e-01
0.560000	6.684280e-01
0.565000	6.575890e-01
0.570000	6.470160e-01
0.575000	6.366990e-01
0.580000	6.266290e-01
0.585000	6.167960e-01
0.590000	6.071920e-01
0.595000	5.978100e-01
0.600000	5.886420e-01
0.605000	5.797350e-01
0.610000	5.710130e-01
0.615000	5.624710e-01
0.620000	5.541030e-01
0.625000	5.459030e-01
0.630000	5.378650e-01
0.635000	5.299860e-01
0.640000	5.222590e-01
0.645000	5.146810e-01
0.650000	5.072460e-01
0.655000	4.999660e-01
0.660000	4.928160e-01
0.665000	4.857940e-01
0.670000	4.788950e-01
0.675000	4.721180e-01
0.680000	4.654580e-01
0.685000	4.589120e-01
0.690000	4.524770e-01
0.695000	4.461510e-01
0.700000	4.399300e-01
0.705000	4.338300e-01
0.710000	4.278260e-01
0.715000	4.219150e-01
0.720000	4.160940e-01
0.725000	4.103630e-01
0.730000	4.047180e-01
0.735000	3.991590e-01
0.740000	3.936820e-01
0.745000	3.882860e-01
0.750000	3.829710e-01
0.755000	3.777280e-01
0.760000	3.725630e-01
0.765000	3.674720e-01
0.770000	3.624560e-01
0.775000	3.575120e-01
0.780000	3.526390e-01
0.785000	3.478350e-01
0.790000	3.431000e-01
0.795000	3.384320e-01
0.800000	3.338290e-01
0.805000	3.292910e-01
0.810000	3.248150e-01
0.815000	3.204020e-01
0.820000	3.160490e-01
0.825000	3.117570e-01
0.830000	3.075230e-01
0.835000	3.033470e-01
0.840000	2.992270e-01
0.845000	2.951640e-01
0.850000	2.911550e-01
0.855000	2.871980e-01
0.860000	2.832940e-01
0.865000	2.794430e-01
0.870000	2.756420e-01
0.875000	2.718920e-01
0.880000	2.681920e-01
0.885000	2.645410e-01
0.890000	2.609380e-01
0.895000	2.573820e-01
0.900000	2.538730e-01
0.905000	2.504040e-01
0.910000	2.469820e-01
0.915000	2.436050e-01
0.920000	2.402740e-01
0.925000	2.369870e-01
0.930000	2.337440e-01
0.935000	2.305440e-01
0.940000	2.273870e-01
0.945000	2.242720e-01
0.950000	2.211970e-01
0.955000	2.181600e-01
0.960000	2.151640e-01
0.965000	2.122070e-01
0.970000	2.092910e-01
0.975000	2.064130e-01
0.980000	2.035730e-01
0.985000	2.007710e-01
0.990000	1.980070e-01
0.995000	1.952790e-01
1.000000	1.925870e-01
1.005000	1.899300e-01
1.010000	1.873080e-01
1.015000	1.847200e-01
1.020000	1.821670e-01
1.025000	1.796480e-01
1.030000	1.771610e-01
1.035000	1.747080e-01
1.040000	1.722860e-01
1.045000	1.698970e-01
1.050000	1.675390e-01
1.055000	1.652050e-01
1.060000	1.629030e-01
1.065000	1.606330e-01
1.070000	1.583940e-01
1.075000	1.561860e-01
1.080000	1.540070e-01
1.090000	1.497400e-01
1.095000	1.476500e-01
1.100000	1.455880e-01
1.105000	1.435520e-01
1.110000	1.415440e-01
1.115000	1.395640e-01
1.120000	1.376120e-01
1.125000	1.356860e-01
1.130000	1.337870e-01
1.135000	1.319140e-01
1.140000	1.300680e-01
1.145000	1.282460e-01
1.150000	1.264500e-01
1.155000	1.246760e-01
1.160000	1.229270e-01
1.165000	1.212030e-01
1.170000	1.195020e-01
1.175000	1.178260e-01
1.180000	1.161720e-01
1.185000	1.145420e-01
1.190000	1.129340e-01
1.195000	1.113490e-01
1.200000	1.097850e-01
1.205000	1.082410e-01
1.210000	1.067190e-01
1.215000	1.052180e-01
1.220000	1.037380e-01
1.225000	1.022800e-01
1.230000	1.008410e-01
1.235000	9.942300e-02
1.240000	9.802460e-02
1.245000	9.664580e-02
1.250000	9.528620e-02
1.255000	9.394340e-02
1.260000	9.261980e-02
1.265000	9.131500e-02
1.270000	9.002880e-02
1.275000	8.876090e-02
1.280000	8.751090e-02
1.285000	8.627870e-02
1.290000	8.506400e-02
1.295000	8.386640e-02
1.300000	8.268580e-02
1.305000	8.151970e-02
1.310000	8.037050e-02
1.315000	7.923800e-02
1.320000	7.812180e-02
1.325000	7.702180e-02
1.330000	7.593770e-02
1.335000	7.486910e-02
1.340000	7.381600e-02
1.345000	7.277800e-02
1.350000	7.175480e-02
1.355000	7.074590e-02
1.360000	6.975160e-02
1.365000	6.877150e-02
1.370000	6.780540e-02
1.375000	6.685320e-02
1.380000	6.591460e-02
1.385000	6.498940e-02
1.390000	6.407730e-02
1.395000	6.317830e-02
1.400000	6.229200e-02
1.405000	6.141620e-02
1.410000	6.055330e-02
1.415000	5.970300e-02
1.420000	5.886510e-02
1.425000	5.803950e-02
1.430000	5.722580e-02
1.435000	5.642400e-02
1.440000	5.563380e-02
1.445000	5.485510e-02
1.450000	5.408770e-02
1.455000	5.333100e-02
1.460000	5.258520e-02
1.465000	5.185030e-02
1.470000	5.112600e-02
1.475000	5.041220e-02
1.480000	4.970870e-02
1.485000	4.901530e-02
1.490000	4.833180e-02
1.495000	4.765820e-02
1.500000	4.699420e-02
1.505000	4.633860e-02
1.510000	4.569260e-02
1.515000	4.505600e-02
1.520000	4.442880e-02
1.525000	4.381070e-02
1.530000	4.320160e-02
1.535000	4.260140e-02
1.540000	4.200990e-02
1.545000	4.142700e-02
1.550000	4.085250e-02
1.555000	4.028610e-02
1.560000	3.972800e-02
1.565000	3.917790e-02
1.570000	3.863580e-02
1.575000	3.810150e-02
1.580000	3.757500e-02
1.585000	3.705600e-02
1.590000	3.654450e-02
1.595000	3.604040e-02
1.600000	3.554350e-02
1.605000	3.505310e-02
1.610000	3.456990e-02
1.615000	3.409370e-02
1.620000	3.362440e-02
1.625000	3.316190e-02
1.630000	3.270600e-02
1.635000	3.225680e-02
1.640000	3.181400e-02
1.645000	3.137750e-02
1.650000	3.094730e-02
1.655000	3.052300e-02
1.660000	3.010480e-02
1.665000	2.969270e-02
1.670000	2.928650e-02
1.675000	2.888620e-02
1.680000	2.849160e-02
1.685000	2.810270e-02
1.690000	2.771940e-02
1.695000	2.734170e-02
1.700000	2.696930e-02
1.705000	2.660210e-02
1.710000	2.624020e-02
1.715000	2.588340e-02
1.720000	2.553180e-02
1.725000	2.518520e-02
1.730000	2.484350e-02
1.735000	2.450680e-02
1.740000	2.417480e-02
1.745000	2.384750e-02
1.750000	2.352480e-02
1.755000	2.320640e-02
1.760000	2.289250e-02
1.765000	2.258320e-02
1.770000	2.227830e-02
1.775000	2.197780e-02
1.780000	2.168160e-02
1.785000	2.138970e-02
1.790000	2.110190e-02
1.795000	2.081830e-02
1.800000	2.053870e-02
1.805000	2.026310e-02
1.810000	1.999150e-02
1.815000	1.972370e-02
1.820000	1.945980e-02
1.825000	1.919950e-02
1.830000	1.894290e-02
1.835000	1.868990e-02
1.840000	1.844050e-02
1.845000	1.819460e-02
1.850000	1.795210e-02
1.855000	1.771200e-02
1.860000	1.747560e-02
1.865000	1.724260e-02
1.870000	1.701310e-02
1.875000	1.678710e-02
1.880000	1.656440e-02
1.885000	1.634500e-02
1.890000	1.612880e-02
1.895000	1.591590e-02
1.900000	1.570620e-02
1.905000	1.550060e-02
1.910000	1.529790e-02
1.915000	1.509790e-02
1.920000	1.490070e-02
1.925000	1.470610e-02
1.930000	1.451410e-02
1.935000	1.432470e-02
1.940000	1.413790e-02
1.945000	1.395350e-02
1.950000	1.377170e-02
1.955000	1.359180e-02
1.960000	1.341440e-02
1.965000	1.323950e-02
1.970000	1.306700e-02
1.975000	1.289690e-02
1.980000	1.272920e-02
1.985000	1.256380e-02
1.990000	1.240070e-02
1.995000	1.223990e-02
2.000000	1.208130e-02
2.005000	1.192480e-02
2.010000	1.177050e-02
2.015000	1.161830e-02
2.020000	1.146830e-02
2.025000	1.132030e-02
2.030000	1.117440e-02
2.035000	1.103050e-02
2.040000	1.088860e-02
2.045000	1.074870e-02
2.050000	1.061070e-02
2.055000	1.047470e-02
2.060000	1.034050e-02
2.065000	1.020820e-02
2.070000	1.007770e-02
2.075000	9.948990e-03
2.080000	9.822040e-03
2.085000	9.696830e-03
2.090000	9.573330e-03
2.095000	9.451520e-03
2.100000	9.331390e-03
2.105000	9.212870e-03
2.110000	9.095980e-03
2.115000	8.980690e-03
2.120000	8.866980e-03
2.125000	8.754820e-03
2.130000	8.644200e-03
2.135000	8.535090e-03
2.140000	8.427470e-03
2.145000	8.321320e-03
2.150000	8.216620e-03
2.155000	8.113460e-03
2.160000	8.011680e-03
2.165000	7.911260e-03
2.170000	7.812190e-03
2.175000	7.714440e-03
2.180000	7.618000e-03
2.185000	7.522850e-03
2.190000	7.428980e-03
2.195000	7.336360e-03
2.200000	7.244970e-03
2.205000	7.154830e-03
2.210000	7.065880e-03
2.215000	6.978110e-03
2.220000	6.891520e-03
2.225000	6.806070e-03
2.230000	6.721770e-03
2.235000	6.638580e-03
2.240000	6.556500e-03
2.245000	6.475510e-03
2.250000	6.395600e-03
2.255000	6.316580e-03
2.260000	6.238650e-03
2.265000	6.161790e-03
2.270000	6.085990e-03
2.275000	6.011230e-03
2.280000	5.937500e-03
2.285000	5.864790e-03
2.290000	5.793070e-03
2.295000	5.722350e-03
2.300000	5.652600e-03
2.305000	5.583970e-03
2.310000	5.516260e-03
2.315000	5.449440e-03
2.320000	5.383510e-03
2.325000	5.318460e-03
2.330000	5.254270e-03
2.335000	5.190940e-03
2.340000	5.128450e-03
2.345000	5.066780e-03
2.350000	5.005940e-03
2.355000	4.945940e-03
2.360000	4.886730e-03
2.365000	4.828300e-03
2.370000	4.770640e-03
2.375000	4.713740e-03
2.380000	4.657590e-03
2.385000	4.602190e-03
2.390000	4.547520e-03
2.395000	4.493570e-03
2.400000	4.440340e-03
2.405000	4.387890e-03
2.410000	4.336110e-03
2.415000	4.285000e-03
2.420000	4.234560e-03
2.425000	4.184760e-03
2.430000	4.135610e-03
2.435000	4.087100e-03
2.440000	4.039210e-03
2.445000	3.991940e-03
2.450000	3.945290e-03
2.455000	3.899230e-03
2.460000	3.853780e-03
2.465000	3.808910e-03
2.470000	3.764630e-03
2.475000	3.720920e-03
2.480000	3.677780e-03
2.485000	3.635200e-03
2.490000	3.593170e-03
2.495000	3.551690e-03
2.500000	3.510760e-03
2.505000	3.470420e-03
2.510000	3.430600e-03
2.515000	3.391290e-03
2.520000	3.352470e-03
2.525000	3.314140e-03
2.530000	3.276300e-03
2.535000	3.238940e-03
2.540000	3.202050e-03
2.545000	3.165630e-03
2.550000	3.129670e-03
2.555000	3.094180e-03
2.560000	3.059130e-03
2.565000	3.024530e-03
2.570000	2.990370e-03
2.575000	2.956640e-03
2.580000	2.923350e-03
2.585000	2.890470e-03
2.590000	2.858010e-03
2.595000	2.825970e-03
2.600000	2.794340e-03
2.605000	2.763140e-03
2.610000	2.732330e-03
2.615000	2.701910e-03
2.620000	2.671870e-03
2.625000	2.642210e-03
2.630000	2.612920e-03
2.635000	2.584010e-03
2.640000	2.555460e-03
2.645000	2.527270e-03
2.650000	2.499430e-03
2.655000	2.471980e-03
2.660000	2.444870e-03
2.665000	2.418100e-03
2.670000	2.391660e-03
2.675000	2.365550e-03
2.680000	2.339770e-03
2.685000	2.314310e-03
2.690000	2.289170e-03
2.695000	2.264340e-03
2.700000	2.239820e-03
2.705000	2.215630e-03
2.710000	2.191740e-03
2.715000	2.168150e-03
2.720000	2.144850e-03
2.725000	2.121840e-03
2.730000	2.099110e-03
2.735000	2.076670e-03
2.740000	2.054520e-03
2.745000	2.032630e-03
2.750000	2.011030e-03
2.755000	1.989810e-03
2.760000	1.968830e-03
2.765000	1.948090e-03
2.770000	1.927580e-03
2.775000	1.907310e-03
2.780000	1.887270e-03
2.785000	1.867460e-03
2.790000	1.847880e-03
2.795000	1.828510e-03
2.800000	1.809370e-03
2.805000	1.790340e-03
2.810000	1.771550e-03
2.815000	1.753000e-03
2.820000	1.734690e-03
2.825000	1.716600e-03
2.830000	1.698750e-03
2.835000	1.681130e-03
2.840000	1.663730e-03
2.845000	1.646550e-03
2.850000	1.629590e-03
2.855000	1.612960e-03
2.860000	1.596530e-03
2.865000	1.580270e-03
2.870000	1.564210e-03
2.875000	1.548330e-03
2.880000	1.532630e-03
2.885000	1.517120e-03
2.890000	1.501780e-03
2.895000	1.486620e-03
2.900000	1.471640e-03
2.905000	1.456820e-03
2.910000	1.442180e-03
2.915000	1.427710e-03
2.920000	1.413400e-03
2.925000	1.399270e-03
2.930000	1.385290e-03
2.935000	1.371490e-03
2.940000	1.357840e-03
2.945000	1.344350e-03
2.950000	1.331020e-03
2.955000	1.317860e-03
2.960000	1.304850e-03
2.965000	1.291990e-03
2.970000	1.279280e-03
2.975000	1.266710e-03
2.980000	1.254290e-03
2.985000	1.242020e-03
2.990000	1.229890e-03
2.995000	1.217900e-03
3.000000	1.206050e-03
3.005000	1.194360e-03
3.010000	1.182800e-03
3.015000	1.171380e-03
3.020000	1.160080e-03
3.025000	1.148910e-03
3.030000	1.137870e-03
3.035000	1.126960e-03
3.040000	1.116170e-03
3.045000	1.105500e-03
3.050000	1.094950e-03
3.055000	1.084600e-03
3.060000	1.074340e-03
3.065000	1.064190e-03
3.070000	1.054150e-03
3.075000	1.044200e-03
3.080000	1.034360e-03
3.085000	1.024610e-03
3.090000	1.014960e-03
3.095000	1.005410e-03
3.100000	9.959590e-04
3.105000	9.865070e-04
3.110000	9.771710e-04
3.115000	9.679500e-04
3.120000	9.588430e-04
3.125000	9.498490e-04
3.130000	9.409670e-04
3.135000	9.321950e-04
3.140000	9.235330e-04
3.145000	9.149800e-04
3.150000	9.065340e-04
3.155000	8.982550e-04
3.160000	8.900680e-04
3.165000	8.819710e-04
3.170000	8.739640e-04
3.175000	8.660460e-04
3.180000	8.582160e-04
3.185000	8.504730e-04
3.190000	8.428170e-04
3.195000	8.352460e-04
3.200000	8.277590e-04
3.205000	8.203760e-04
3.210000	8.130720e-04
3.215000	8.058460e-04
3.220000	7.986960e-04
3.225000	7.916240e-04
3.230000	7.846270e-04
3.235000	7.777050e-04
3.240000	7.708570e-04
3.245000	7.640830e-04
3.250000	7.573820e-04
3.255000	7.507550e-04
3.260000	7.441990e-04
3.265000	7.377140e-04
3.270000	7.312990e-04
3.275000	7.249530e-04
3.280000	7.186750e-04
3.285000	7.124660e-04
3.290000	7.063230e-04
3.295000	7.002480e-04
3.300000	6.942380e-04
3.305000	6.883160e-04
3.310000	6.824540e-04
3.315000	6.766510e-04
3.320000	6.709060e-04
3.325000	6.652190e-04
3.330000	6.595900e-04
3.335000	6.540180e-04
3.340000	6.485020e-04
3.345000	6.430430e-04
3.350000	6.376390e-04
3.355000	6.322830e-04
3.360000	6.269830e-04
3.365000	6.217400e-04
3.370000	6.165520e-04
3.375000	6.114190e-04
3.380000	6.063400e-04
3.385000	6.013160e-04
3.390000	5.963450e-04
3.395000	5.914270e-04
3.400000	5.865620e-04
3.405000	5.817640e-04
3.410000	5.770140e-04
3.415000	5.723110e-04
3.420000	5.676560e-04
3.425000	5.630480e-04
3.430000	5.584860e-04
3.435000	5.539700e-04
3.440000	5.495000e-04
3.445000	5.450750e-04
3.450000	5.406950e-04
3.455000	5.363670e-04
3.460000	5.320820e-04
3.465000	5.278380e-04
3.470000	5.236360e-04
3.475000	5.194760e-04
3.480000	5.153560e-04
3.485000	5.112770e-04
3.490000	5.072390e-04
3.495000	5.032400e-04
3.500000	4.992810e-04
3.505000	4.952950e-04
3.510000	4.913630e-04
3.515000	4.874850e-04
3.520000	4.836590e-04
3.525000	4.798870e-04
3.530000	4.761660e-04
3.535000	4.724970e-04
3.540000	4.688790e-04
3.545000	4.653120e-04
3.550000	4.617960e-04
3.555000	4.584710e-04
3.560000	4.551630e-04
3.565000	4.518720e-04
3.570000	4.485970e-04
3.575000	4.453400e-04
3.580000	4.420990e-04
3.585000	4.388740e-04
3.590000	4.356660e-04
3.595000	4.324740e-04
3.600000	4.292980e-04
3.605000	4.260770e-04
3.610000	4.228860e-04
3.615000	4.197240e-04
3.620000	4.165920e-04
3.625000	4.134900e-04
3.630000	4.104160e-04
3.635000	4.073710e-04
3.640000	4.043540e-04
3.645000	4.013660e-04
3.650000	3.984050e-04
3.655000	3.954740e-04
3.660000	3.925690e-04
3.665000	3.896920e-04
3.670000	3.868420e-04
3.675000	3.840190e-04
3.680000	3.812220e-04
3.685000	3.784520e-04
3.690000	3.757080e-04
3.695000	3.729900e-04
3.700000	3.702970e-04
3.705000	3.676360e-04
3.710000	3.649990e-04
3.715000	3.623860e-04
3.720000	3.597960e-04
3.725000	3.572300e-04
3.730000	3.546870e-04
3.735000	3.521670e-04
3.740000	3.496700e-04
3.745000	3.471960e-04
3.750000	3.447440e-04
3.755000	3.423190e-04
3.760000	3.399150e-04
3.765000	3.375320e-04
3.770000	3.351700e-04
3.775000	3.328290e-04
3.780000	3.305090e-04
3.785000	3.282090e-04
3.790000	3.259300e-04
3.795000	3.236710e-04
3.800000	3.214320e-04
3.805000	3.192150e-04
3.810000	3.170180e-04
3.815000	3.148390e-04
3.820000	3.126800e-04
3.825000	3.105390e-04
3.830000	3.084160e-04
3.835000	3.063120e-04
3.840000	3.042270e-04
3.845000	3.021590e-04
3.850000	3.001100e-04
3.855000	2.980350e-04
3.860000	2.959890e-04
3.865000	2.939690e-04
3.870000	2.919760e-04
3.875000	2.900110e-04
3.880000	2.880720e-04
3.885000	2.861590e-04
3.890000	2.842720e-04
3.895000	2.824120e-04
3.900000	2.805770e-04
3.905000	2.788580e-04
3.910000	2.771450e-04
3.915000	2.754360e-04
3.920000	2.737310e-04
3.925000	2.720310e-04
3.930000	2.703360e-04
3.935000	2.686450e-04
3.940000	2.669590e-04
3.945000	2.652770e-04
3.950000	2.636000e-04
3.955000	2.618810e-04
3.960000	2.601780e-04
3.965000	2.584890e-04
3.970000	2.568150e-04
3.975000	2.551550e-04
3.980000	2.535090e-04
3.985000	2.518780e-04
3.990000	2.502610e-04
3.995000	2.486580e-04
4.000000	2.470690e-04
4.005000	2.458470e-04
4.010000	2.445580e-04
4.015000	2.432030e-04
4.020000	2.417830e-04
4.025000	2.402980e-04
4.030000	2.387490e-04
4.035000	2.371360e-04
4.040000	2.354600e-04
4.045000	2.337210e-04
4.050000	2.319200e-04
4.055000	2.293740e-04
4.060000	2.269230e-04
4.065000	2.245650e-04
4.070000	2.223000e-04
4.075000	2.201270e-04
4.080000	2.180460e-04
4.085000	2.160550e-04
4.090000	2.141540e-04
4.095000	2.123430e-04
4.100000	2.106200e-04
4.105000	2.093230e-04
4.110000	2.080360e-04
4.115000	2.067590e-04
4.120000	2.054930e-04
4.125000	2.042360e-04
4.130000	2.029900e-04
4.135000	2.017530e-04
4.140000	2.005270e-04
4.145000	1.993100e-04
4.150000	1.981020e-04
4.155000	1.969050e-04
4.160000	1.957180e-04
4.165000	1.945390e-04
4.170000	1.933700e-04
4.175000	1.922100e-04
4.180000	1.910600e-04
4.185000	1.899180e-04
4.190000	1.887850e-04
4.195000	1.876610e-04
4.200000	1.865470e-04
4.205000	1.854440e-04
4.210000	1.843490e-04
4.215000	1.832620e-04
4.220000	1.821820e-04
4.225000	1.811110e-04
4.230000	1.800480e-04
4.235000	1.789930e-04
4.240000	1.779450e-04
4.245000	1.769050e-04
4.250000	1.758730e-04
4.255000	1.748470e-04
4.260000	1.738300e-04
4.265000	1.728190e-04
4.270000	1.718170e-04
4.275000	1.708220e-04
4.280000	1.698350e-04
4.285000	1.688550e-04
4.290000	1.678820e-04
4.295000	1.669160e-04
4.300000	1.659580e-04
4.305000	1.650090e-04
4.310000	1.640670e-04
4.315000	1.631310e-04
4.320000	1.622020e-04
4.325000	1.612800e-04
4.330000	1.603640e-04
4.335000	1.594550e-04
4.340000	1.585530e-04
4.345000	1.576570e-04
4.350000	1.567680e-04
4.355000	1.558840e-04
4.360000	1.550070e-04
4.365000	1.541370e-04
4.370000	1.532720e-04
4.375000	1.524150e-04
4.380000	1.515630e-04
4.385000	1.507180e-04
4.390000	1.498790e-04
4.395000	1.490460e-04
4.400000	1.482200e-04
4.405000	1.474020e-04
4.410000	1.465890e-04
4.415000	1.457820e-04
4.420000	1.449810e-04
4.425000	1.441840e-04
4.430000	1.433940e-04
4.435000	1.426080e-04
4.440000	1.418280e-04
4.445000	1.410530e-04
4.450000	1.402830e-04
4.455000	1.395180e-04
4.460000	1.387580e-04
4.465000	1.380030e-04
4.470000	1.372530e-04
4.475000	1.365090e-04
4.480000	1.357700e-04
4.485000	1.350370e-04
4.490000	1.343080e-04
4.495000	1.335850e-04
4.500000	1.328670e-04
4.505000	1.321540e-04
4.510000	1.314470e-04
4.515000	1.307450e-04
4.520000	1.300470e-04
4.525000	1.293540e-04
4.530000	1.286650e-04
4.535000	1.279820e-04
4.540000	1.273030e-04
4.545000	1.266280e-04
4.550000	1.259580e-04
4.555000	1.252940e-04
4.560000	1.246350e-04
4.565000	1.239790e-04
4.570000	1.233280e-04
4.575000	1.226810e-04
4.580000	1.220380e-04
4.585000	1.213990e-04
4.590000	1.207640e-04
4.595000	1.201330e-04
4.600000	1.195060e-04
4.605000	1.188810e-04
4.610000	1.182610e-04
4.615000	1.176450e-04
4.620000	1.170330e-04
4.625000	1.164260e-04
4.630000	1.158230e-04
4.635000	1.152250e-04
4.640000	1.146310e-04
4.645000	1.140420e-04
4.650000	1.134560e-04
4.655000	1.128800e-04
4.660000	1.123060e-04
4.665000	1.117360e-04
4.670000	1.111700e-04
4.675000	1.106060e-04
4.680000	1.100460e-04
4.685000	1.094890e-04
4.690000	1.089360e-04
4.695000	1.083850e-04
4.700000	1.078380e-04
4.705000	1.072920e-04
4.710000	1.067490e-04
4.715000	1.062110e-04
4.720000	1.056750e-04
4.725000	1.051440e-04
4.730000	1.046160e-04
4.735000	1.040910e-04
4.740000	1.035700e-04
4.745000	1.030530e-04
4.750000	1.025390e-04
4.755000	1.020030e-04
4.760000	1.014760e-04
4.765000	1.009580e-04
4.770000	1.004500e-04
4.775000	9.995060e-05
4.780000	9.946030e-05
4.785000	9.897900e-05
4.790000	9.850660e-05
4.795000	9.804310e-05
4.800000	9.758840e-05
4.805000	9.719710e-05
4.810000	9.680210e-05
4.815000	9.640340e-05
4.820000	9.600120e-05
4.825000	9.559540e-05
4.830000	9.518600e-05
4.835000	9.477310e-05
4.840000	9.435680e-05
4.845000	9.393690e-05
4.850000	9.351370e-05
4.855000	9.305970e-05
4.860000	9.260850e-05
4.865000	9.216000e-05
4.870000	9.171440e-05
4.875000	9.127150e-05
4.880000	9.083130e-05
4.885000	9.039390e-05
4.890000	8.995920e-05
4.895000	8.952720e-05
4.900000	8.909780e-05
4.905000	8.867020e-05
4.910000	8.824550e-05
4.915000	8.782360e-05
4.920000	8.740450e-05
4.925000	8.698830e-05
4.930000	8.657480e-05
4.935000	8.616410e-05
4.940000	8.575620e-05
4.945000	8.535110e-05
4.950000	8.494870e-05
4.955000	8.454280e-05
4.960000	8.413850e-05
4.965000	8.373580e-05
4.970000	8.333470e-05
4.975000	8.293510e-05
4.980000	8.253720e-05
4.985000	8.214080e-05
4.990000	8.174600e-05
4.995000	8.135280e-05
5.000000	8.096110e-05
5.005000	8.003430e-05
5.010000	7.899590e-05
5.015000	7.797110e-05
5.020000	7.695970e-05
5.025000	7.596180e-05
5.030000	7.497690e-05
5.035000	7.400500e-05
5.040000	7.304590e-05
5.045000	7.209940e-05
5.050000	7.116540e-05
5.055000	7.024370e-05
5.060000	6.933400e-05
5.065000	6.843640e-05
5.070000	6.755050e-05
5.075000	6.667620e-05
5.080000	6.581350e-05
5.085000	6.496210e-05
5.090000	6.412180e-05
5.095000	6.329260e-05
5.100000	6.247430e-05
5.105000	6.166670e-05
5.110000	6.086970e-05
5.115000	6.008310e-05
5.120000	5.930690e-05
5.125000	5.854080e-05
5.130000	5.778480e-05
5.135000	5.703860e-05
5.140000	5.630230e-05
5.145000	5.557560e-05
5.150000	5.485840e-05
5.155000	5.415060e-05
5.160000	5.345210e-05
5.165000	5.276270e-05
5.170000	5.208230e-05
5.175000	5.141080e-05
5.180000	5.074810e-05
5.185000	5.009410e-05
5.190000	4.944860e-05
5.195000	4.881160e-05
5.200000	4.818280e-05
5.205000	4.756230e-05
5.210000	4.694990e-05
5.215000	4.634550e-05
5.220000	4.574900e-05
5.225000	4.516030e-05
5.230000	4.457920e-05
5.235000	4.400570e-05
5.240000	4.343970e-05
5.245000	4.288110e-05
5.250000	4.232980e-05
5.255000	4.178570e-05
5.260000	4.124860e-05
5.265000	4.071860e-05
5.270000	4.019540e-05
5.275000	3.967910e-05
5.280000	3.916950e-05
5.285000	3.866650e-05
5.290000	3.817010e-05
5.295000	3.768010e-05
5.300000	3.719650e-05
5.305000	3.671920e-05
5.310000	3.624810e-05
5.315000	3.578310e-05
5.320000	3.532420e-05
5.325000	3.487120e-05
5.330000	3.442420e-05
5.335000	3.398290e-05
5.340000	3.354740e-05
5.345000	3.311750e-05
5.350000	3.269320e-05
5.355000	3.227440e-05
5.360000	3.186110e-05
5.365000	3.145310e-05
5.370000	3.105040e-05
5.375000	3.065290e-05
5.380000	3.026060e-05
5.385000	2.987340e-05
5.390000	2.949110e-05
5.395000	2.911390e-05
5.400000	2.874150e-05
5.405000	2.837400e-05
5.410000	2.801120e-05
5.415000	2.765310e-05
5.420000	2.729970e-05
5.425000	2.695080e-05
5.430000	2.660650e-05
5.435000	2.626660e-05
5.440000	2.593110e-05
5.445000	2.559990e-05
5.450000	2.527300e-05
5.455000	2.495040e-05
5.460000	2.463190e-05
5.465000	2.431760e-05
5.470000	2.400730e-05
5.475000	2.370100e-05
5.480000	2.339860e-05
5.485000	2.310020e-05
5.490000	2.280560e-05
5.495000	2.251490e-05
5.500000	2.222790e-05
5.505000	2.194460e-05
5.510000	2.166490e-05
5.515000	2.138890e-05
5.520000	2.111640e-05
5.525000	2.084740e-05
5.530000	2.058190e-05
5.535000	2.031980e-05
5.540000	2.006110e-05
5.545000	1.980580e-05
5.550000	1.955370e-05
5.555000	1.930490e-05
5.560000	1.905930e-05
5.565000	1.881680e-05
5.570000	1.857750e-05
5.575000	1.834120e-05
5.580000	1.810800e-05
5.585000	1.787780e-05
5.590000	1.765050e-05
5.595000	1.742620e-05
5.600000	1.720480e-05
5.605000	1.698620e-05
5.610000	1.677040e-05
5.615000	1.655740e-05
5.620000	1.634710e-05
5.625000	1.613960e-05
5.630000	1.593470e-05
5.635000	1.573240e-05
5.640000	1.553270e-05
5.645000	1.533560e-05
5.650000	1.514100e-05
5.655000	1.494900e-05
5.660000	1.475930e-05
5.665000	1.457220e-05
5.670000	1.438740e-05
5.675000	1.420500e-05
5.680000	1.402490e-05
5.685000	1.384720e-05
5.690000	1.367170e-05
5.695000	1.349850e-05
5.700000	1.332750e-05
5.705000	1.315860e-05
5.710000	1.299200e-05
5.715000	1.282750e-05
5.720000	1.266510e-05
5.725000	1.250470e-05
5.730000	1.234650e-05
5.735000	1.219020e-05
5.740000	1.203600e-05
5.745000	1.188370e-05
5.750000	1.173340e-05
5.755000	1.158500e-05
5.760000	1.143840e-05
5.765000	1.129380e-05
5.770000	1.115100e-05
5.775000	1.101010e-05
5.780000	1.087090e-05
5.785000	1.073350e-05
5.790000	1.059790e-05
5.795000	1.046400e-05
5.800000	1.033190e-05
5.805000	1.020140e-05
5.810000	1.007260e-05
5.815000	9.945380e-06
5.820000	9.819820e-06
5.825000	9.695870e-06
5.830000	9.573500e-06
5.835000	9.452700e-06
5.840000	9.333430e-06
5.845000	9.215690e-06
5.850000	9.099440e-06
5.855000	8.984680e-06
5.860000	8.871390e-06
5.865000	8.759530e-06
5.870000	8.649110e-06
5.875000	8.540090e-06
5.880000	8.432460e-06
5.885000	8.326200e-06
5.890000	8.221290e-06
5.895000	8.117720e-06
5.900000	8.015470e-06
5.905000	7.914530e-06
5.910000	7.814860e-06
5.915000	7.716470e-06
5.920000	7.619320e-06
5.925000	7.523420e-06
5.930000	7.428730e-06
5.935000	7.335250e-06
5.940000	7.242960e-06
5.945000	7.151840e-06
5.950000	7.061880e-06
5.955000	6.973060e-06
5.960000	6.885370e-06
5.965000	6.798800e-06
5.970000	6.713330e-06
5.975000	6.628940e-06
5.980000	6.545620e-06
5.985000	6.463360e-06
5.990000	6.382150e-06
5.995000	6.301970e-06
6.000000	6.222810e-06


==> anc/Fig5_WLC_b_T195.txt <==
# omega(GeV)	rho(GeV^-1)
-1.000000	8.934552e-99
-0.950000	2.869435e-97
-0.900000	9.216783e-96
-0.850000	2.960892e-94
-0.800000	9.513211e-93
-0.750000	3.056990e-91
-0.700000	9.824814e-90
-0.650000	3.158052e-88
-0.600000	1.015266e-86
-0.550000	3.264430e-85
-0.500000	1.049791e-83
-0.450000	3.376509e-82
-0.400000	1.086184e-80
-0.350000	3.494708e-79
-0.300000	1.124584e-77
-0.250000	3.619489e-76
-0.200000	1.165142e-74
-0.150000	3.751354e-73
-0.100000	1.208026e-71
-0.050000	3.890857e-70
0.000000	1.253420e-68
0.050000	4.038609e-67
0.100000	1.301526e-65
0.150000	4.195281e-64
0.200000	1.352567e-62
0.250000	4.361616e-61
0.300000	1.406790e-59
0.350000	4.538438e-58
0.400000	1.464471e-56
0.450000	4.726660e-55
0.500000	1.525912e-53
0.550000	4.927298e-52
0.600000	1.591455e-50
0.650000	5.141486e-49
0.700000	1.661477e-47
0.750000	5.370492e-46
0.800000	1.736404e-44
0.850000	5.615739e-43
0.900000	1.816711e-41
0.950000	5.878828e-40
1.000000	1.902938e-38
1.050000	6.161563e-37
1.100000	1.995690e-35
1.150000	6.465991e-34
1.200000	2.095658e-32
1.250000	6.794435e-31
1.300000	2.203626e-29
1.350000	7.149547e-28
1.400000	2.320490e-26
1.450000	7.534364e-25
1.500000	2.447282e-23
1.550000	7.952383e-22
1.600000	2.585188e-20
1.650000	8.407646e-19
1.700000	2.735586e-17
1.750000	8.904854e-16
1.800000	2.900084e-14
1.850000	9.449505e-13
1.900000	3.080565e-11
1.950000	1.004808e-09
2.000000	6.000204e-11
2.050000	9.330803e-11
2.100000	1.427475e-10
2.150000	2.175443e-10
2.200000	3.371702e-10
2.250000	5.348645e-10
2.300000	8.665439e-10
2.350000	1.408095e-09
2.450000	3.293602e-09
2.500000	4.826236e-09
2.550000	7.246684e-09
2.600000	1.122558e-08
2.650000	1.778004e-08
2.700000	2.876995e-08
2.750000	4.744706e-08
2.800000	7.856719e-08
2.850000	1.273179e-07
2.900000	1.946441e-07
2.950000	2.755192e-07
3.000000	3.978260e-07
3.050000	6.546352e-07
3.100000	1.150301e-06
3.150000	1.918780e-06
3.200000	2.940966e-06
3.250000	4.384851e-06
3.300000	6.726940e-06
3.350000	1.060970e-05
3.400000	1.687454e-05
3.450000	2.723164e-05
3.500000	4.525974e-05
3.550000	7.698675e-05
3.600000	1.263046e-04
3.650000	1.820006e-04
3.700000	2.295854e-04
3.750000	2.836471e-04
3.800000	3.736357e-04
3.850000	6.864357e-04
3.900000	1.003485e-03
3.950000	1.545076e-03
4.000000	2.310412e-03
4.050000	3.555171e-03
4.100000	5.329895e-03
4.150000	8.006080e-03
4.200000	1.201538e-02
4.250000	1.801540e-02
4.300000	2.710392e-02
4.350000	4.064219e-02
4.400000	6.091161e-02
4.450000	9.091961e-02
4.500000	1.348580e-01
4.550000	1.968403e-01
4.600000	2.791401e-01
4.650000	3.830192e-01
4.700000	5.007483e-01
4.750000	6.215041e-01
4.800000	7.343131e-01
4.850000	8.353398e-01
4.900000	9.258995e-01
4.950000	1.008235e+00
5.000000	1.086443e+00
5.050000	1.162654e+00
5.100000	1.231972e+00
5.150000	1.284872e+00
5.200000	1.306544e+00
5.250000	1.281321e+00
5.300000	1.202308e+00
5.350000	1.073325e+00
5.400000	9.144212e-01
5.450000	7.515486e-01
5.500000	6.015944e-01
5.550000	4.733757e-01
5.600000	3.688944e-01
5.650000	2.866706e-01
5.700000	2.228635e-01
5.750000	1.736875e-01
5.800000	1.359745e-01
5.850000	1.070381e-01
5.900000	8.460371e-02
5.950000	6.724206e-02
6.000000	5.379972e-02
6.050000	4.318244e-02
6.100000	3.481169e-02
6.150000	2.816227e-02
6.200000	2.287603e-02
6.250000	1.864593e-02
6.300000	1.523744e-02
6.350000	1.249441e-02
6.400000	1.023858e-02
6.450000	8.425307e-03
6.500000	6.949911e-03
6.550000	5.741631e-03
6.600000	4.752106e-03
6.650000	3.920633e-03
6.700000	3.260051e-03
6.750000	2.724192e-03
6.800000	2.279378e-03
6.850000	1.900278e-03
6.900000	1.585736e-03
6.950000	1.320685e-03
7.000000	1.104276e-03
7.050000	9.201611e-04
7.100000	7.747780e-04
7.150000	6.425796e-04
7.200000	5.389706e-04
7.250000	4.525024e-04
7.300000	3.866529e-04
7.350000	3.348184e-04
7.400000	2.822879e-04
7.450000	2.382019e-04
7.500000	2.007660e-04
7.550000	1.654389e-04
7.600000	1.335186e-04
7.650000	1.133368e-04
7.700000	9.629143e-05
7.750000	8.188116e-05
7.800000	6.971480e-05
7.850000	5.949804e-05
7.900000	5.086027e-05
7.950000	4.355155e-05
8.000000	3.738645e-05


==> anc/Fig5_WLC_b_T251.txt <==
# omega(GeV)	rho(GeV^-1)
-1.000000	1.276047e-95
-0.950000	3.647545e-94
-0.900000	1.042788e-92
-0.850000	2.981628e-91
-0.800000	8.526567e-90
-0.750000	2.438706e-88
-0.700000	6.976062e-87
-0.650000	1.995850e-85
-0.600000	5.711019e-84
-0.550000	1.634438e-82
-0.500000	4.678363e-81
-0.450000	1.339341e-79
-0.400000	3.834966e-78
-0.350000	1.098263e-76
-0.300000	3.145774e-75
-0.250000	9.012100e-74
-0.200000	2.582281e-72
-0.150000	7.400510e-71
-0.100000	2.121299e-69
-0.050000	6.081717e-68
0.000000	1.743958e-66
0.050000	5.001879e-65
0.100000	1.434893e-63
0.150000	4.117154e-62
0.200000	1.181592e-60
0.250000	3.391824e-59
0.300000	9.738593e-58
0.350000	2.796781e-56
0.400000	8.033822e-55
0.450000	2.308288e-53
0.500000	6.633824e-52
0.550000	1.906983e-50
0.600000	5.483288e-49
0.650000	1.577064e-47
0.700000	4.537061e-46
0.750000	1.305628e-44
0.800000	3.758264e-43
0.850000	1.082134e-41
0.900000	3.116762e-40
0.950000	8.979642e-39
1.000000	2.587917e-37
1.050000	7.460735e-36
1.100000	2.151575e-34
1.150000	6.206960e-33
1.200000	1.791238e-31
1.250000	5.171111e-30
1.300000	1.493397e-28
1.350000	4.314519e-27
1.400000	1.246983e-25
1.450000	3.605491e-24
1.500000	1.042918e-22
1.550000	3.018030e-21
1.600000	8.737574e-20
1.650000	2.530805e-18
1.700000	7.333879e-17
1.750000	2.126296e-15
1.800000	6.167884e-14
1.850000	1.790110e-12
1.900000	5.198318e-11
1.950000	1.510412e-09
2.000000	9.224202e-09
2.050000	1.326843e-08
2.100000	1.915908e-08
2.150000	2.764941e-08
2.200000	3.954107e-08
2.250000	5.586640e-08
2.300000	7.793385e-08
2.350000	1.082058e-07
2.450000	2.144015e-07
2.500000	3.090437e-07
2.550000	4.501227e-07
2.600000	6.593725e-07
2.650000	9.612431e-07
2.700000	1.380302e-06
2.750000	1.945656e-06
2.800000	2.712115e-06
2.850000	3.797097e-06
2.900000	5.408075e-06
2.950000	7.812340e-06
3.000000	1.126817e-05
3.050000	1.609311e-05
3.100000	2.285137e-05
3.150000	3.265039e-05
3.200000	4.730558e-05
3.250000	6.942502e-05
3.300000	1.027144e-04
3.350000	1.516170e-04
3.400000	2.203405e-04
3.450000	3.106511e-04
3.500000	3.451329e-04
3.550000	4.758735e-04
3.600000	6.540596e-04
3.650000	9.024098e-04
3.700000	1.265103e-03
3.750000	1.754205e-03
3.800000	2.558997e-03
3.850000	3.596423e-03
3.900000	5.068619e-03
3.950000	7.144991e-03
4.000000	1.007891e-02
4.050000	1.422592e-02
4.100000	2.027256e-02
4.150000	2.854005e-02
4.200000	4.063963e-02
4.250000	5.799058e-02
4.300000	8.281278e-02
4.350000	1.181872e-01
4.400000	1.679790e-01
4.450000	2.359576e-01
4.500000	3.250772e-01
4.550000	4.352387e-01
4.600000	5.586453e-01
4.650000	6.832948e-01
4.700000	7.932933e-01
4.750000	8.804573e-01
4.800000	9.414351e-01
4.850000	9.877431e-01
4.900000	1.011922e+00
4.950000	1.027885e+00
5.000000	1.036827e+00
5.050000	1.037487e+00
5.100000	1.027456e+00
5.150000	1.003694e+00
5.200000	9.637578e-01
5.250000	9.063356e-01
5.300000	8.328489e-01
5.350000	7.459562e-01
5.400000	6.530709e-01
5.450000	5.607027e-01
5.500000	4.734666e-01
5.550000	3.953886e-01
5.600000	3.272679e-01
5.650000	2.697843e-01
5.700000	2.217153e-01
5.750000	1.822829e-01
5.800000	1.496517e-01
5.850000	1.232781e-01
5.900000	1.019015e-01
5.950000	8.449240e-02
6.000000	7.028534e-02
6.050000	5.879335e-02
6.100000	4.926250e-02
6.150000	4.140351e-02
6.200000	3.489635e-02
6.250000	2.949433e-02
6.300000	2.498891e-02
6.350000	2.123358e-02
6.400000	1.798882e-02
6.450000	1.533342e-02
6.500000	1.309738e-02
6.550000	1.120836e-02
6.600000	9.567326e-03
6.650000	8.224591e-03
6.700000	7.064479e-03
6.750000	6.072502e-03
6.800000	5.225503e-03
6.850000	4.500035e-03
6.900000	3.861814e-03
6.950000	3.329018e-03
7.000000	2.880882e-03
7.050000	2.475200e-03
7.100000	2.137355e-03
7.150000	1.846582e-03
7.200000	1.596193e-03
7.250000	1.379365e-03
7.300000	1.193308e-03
7.350000	1.032735e-03
7.400000	9.005658e-04
7.450000	7.694237e-04
7.500000	6.668946e-04
7.550000	5.784551e-04
7.600000	5.020204e-04
7.650000	4.360019e-04
7.700000	3.789246e-04
7.750000	3.296141e-04
7.800000	2.869527e-04
7.850000	2.495020e-04
7.900000	2.176460e-04
7.950000	1.900534e-04
8.000000	1.678403e-04


==> anc/Fig5_WLC_b_T293.txt <==
# omega(GeV)	rho(GeV^-1)
-1.000000	3.546517e-73
-0.950000	4.407026e-72
-0.900000	5.477113e-71
-0.850000	6.808026e-70
-0.800000	8.463606e-69
-0.750000	1.052339e-67
-0.700000	1.308647e-66
-0.650000	1.627638e-65
-0.600000	2.024709e-64
-0.550000	2.519059e-63
-0.500000	3.134629e-62
-0.450000	3.901283e-61
-0.400000	4.856279e-60
-0.350000	6.046113e-59
-0.300000	7.528818e-58
-0.250000	9.376845e-57
-0.200000	1.168067e-55
-0.150000	1.455330e-54
-0.100000	1.813591e-53
-0.050000	2.260495e-52
0.000000	2.818095e-51
0.050000	3.513967e-50
0.100000	4.382595e-49
0.150000	5.467121e-48
0.200000	6.821532e-47
0.250000	8.513402e-46
0.300000	1.062734e-44
0.350000	1.326931e-43
0.400000	1.657207e-42
0.450000	2.070202e-41
0.500000	2.586775e-40
0.550000	3.233083e-39
0.600000	4.041945e-38
0.650000	5.054545e-37
0.700000	6.322587e-36
0.750000	7.911008e-35
0.800000	9.901391e-34
0.850000	1.239628e-32
0.900000	1.552462e-31
0.950000	1.944860e-30
1.000000	2.437235e-29
1.050000	3.055290e-28
1.100000	3.831398e-27
1.150000	4.806362e-26
1.200000	6.031627e-25
1.250000	7.572098e-24
1.300000	9.509696e-23
1.350000	1.194789e-21
1.400000	1.501741e-20
1.450000	1.888359e-19
1.500000	2.375558e-18
1.550000	2.989820e-17
1.600000	3.764692e-16
1.650000	4.742707e-15
1.700000	5.977828e-14
1.750000	7.538569e-13
1.800000	9.511997e-12
1.850000	1.200884e-10
1.900000	1.517006e-09
1.950000	1.917523e-08
2.000000	2.066621e-07
2.050000	2.768431e-07
2.100000	3.685323e-07
2.150000	4.895153e-07
2.200000	6.517671e-07
2.250000	8.741904e-07
2.300000	1.183071e-06
2.350000	1.613225e-06
2.450000	3.014036e-06
2.500000	4.092726e-06
2.550000	5.518910e-06
2.600000	7.406252e-06
2.650000	9.926894e-06
2.700000	1.332581e-05
2.750000	1.791627e-05
2.800000	2.408923e-05
2.850000	3.236006e-05
2.900000	4.349925e-05
2.950000	5.871936e-05
3.000000	7.978816e-05
3.050000	1.091302e-04
3.100000	1.497369e-04
3.150000	2.048963e-04
3.200000	2.776257e-04
3.250000	3.125610e-04
3.300000	4.171413e-04
3.350000	5.650661e-04
3.400000	7.540240e-04
3.450000	9.979863e-04
3.500000	1.354741e-03
3.550000	1.786752e-03
3.600000	2.406998e-03
3.650000	3.234209e-03
3.700000	4.382452e-03
3.750000	5.941390e-03
3.800000	8.074931e-03
3.850000	1.100618e-02
3.900000	1.497425e-02
3.950000	2.053442e-02
4.000000	2.827094e-02
4.050000	3.894705e-02
4.100000	5.378404e-02
4.150000	7.442275e-02
4.200000	1.029456e-01
4.250000	1.420965e-01
4.300000	1.950556e-01
4.350000	2.641258e-01
4.400000	3.501630e-01
4.450000	4.503441e-01
4.500000	5.553941e-01
4.550000	6.542993e-01
4.600000	7.362381e-01
4.650000	7.924328e-01
4.700000	8.249535e-01
4.750000	8.439045e-01
4.800000	8.495573e-01
4.850000	8.482485e-01
4.900000	8.433425e-01
4.950000	8.344196e-01
5.000000	8.261774e-01
5.050000	8.124120e-01
5.100000	7.965645e-01
5.150000	7.757152e-01
5.200000	7.491633e-01
5.250000	7.136128e-01
5.300000	6.719117e-01
5.350000	6.232478e-01
5.400000	5.700582e-01
5.450000	5.141208e-01
5.500000	4.576167e-01
5.550000	4.025495e-01
5.600000	3.508493e-01
5.650000	3.034433e-01
5.700000	2.610635e-01
5.750000	2.236178e-01
5.800000	1.915319e-01
5.850000	1.635473e-01
5.900000	1.396526e-01
5.950000	1.194109e-01
6.000000	1.021906e-01
6.050000	8.763098e-02
6.100000	7.538362e-02
6.150000	6.496370e-02
6.200000	5.596937e-02
6.250000	4.843661e-02
6.300000	4.190806e-02
6.350000	3.637985e-02
6.400000	3.165201e-02
6.450000	2.759463e-02
6.500000	2.409420e-02
6.550000	2.107149e-02
6.600000	1.845793e-02
6.650000	1.618987e-02
6.700000	1.421679e-02
6.750000	1.249799e-02
6.800000	1.099780e-02
6.850000	9.686983e-03
6.900000	8.538729e-03
6.950000	7.531400e-03
7.000000	6.647103e-03
7.050000	5.869814e-03
7.100000	5.185755e-03
7.150000	4.583434e-03
7.200000	4.052787e-03
7.250000	3.568212e-03
7.300000	3.155809e-03
7.350000	2.792211e-03
7.400000	2.471002e-03
7.450000	2.185392e-03
7.500000	1.934667e-03
7.550000	1.713156e-03
7.600000	1.517212e-03
7.650000	1.343942e-03
7.700000	1.190179e-03
7.750000	1.054701e-03
7.800000	9.349237e-04
7.850000	8.289831e-04
7.900000	7.352895e-04
7.950000	6.523748e-04
8.000000	5.790228e-04


==> anc/Fig5_WLC_b_T352.txt <==
# omega(GeV)	rho(GeV^-1)
-1.000000	1.268593e-44
-0.950000	5.467346e-44
-0.900000	2.356645e-43
-0.850000	1.015960e-42
-0.800000	4.380508e-42
-0.750000	1.889033e-41
-0.700000	8.147473e-41
-0.650000	3.514599e-40
-0.600000	1.516350e-39
-0.550000	6.543275e-39
-0.500000	2.823999e-38
-0.450000	1.219014e-37
-0.400000	5.262954e-37
-0.350000	2.272628e-36
-0.300000	9.815366e-36
-0.250000	4.240000e-35
-0.200000	1.831926e-34
-0.150000	7.916525e-34
-0.100000	3.421744e-33
-0.050000	1.479274e-32
0.000000	6.396457e-32
0.050000	2.766447e-31
0.100000	1.196739e-30
0.150000	5.178122e-30
0.200000	2.241008e-29
0.250000	9.700970e-29
0.300000	4.200390e-28
0.350000	1.819153e-27
0.400000	7.880553e-27
0.450000	3.414715e-26
0.500000	1.480012e-25
0.550000	6.416403e-25
0.600000	2.782511e-24
0.650000	1.206991e-23
0.700000	5.237159e-23
0.750000	2.273086e-22
0.800000	9.868876e-22
0.850000	4.286025e-21
0.900000	1.862004e-20
0.950000	8.091880e-20
1.000000	3.517752e-19
1.050000	1.529791e-18
1.100000	6.655105e-18
1.150000	2.896263e-17
1.200000	1.260917e-16
1.250000	5.491684e-16
1.300000	2.392768e-15
1.350000	1.042983e-14
1.400000	4.548225e-14
1.450000	1.984270e-13
1.500000	8.660851e-13
1.550000	3.782061e-12
1.600000	1.652389e-11
1.650000	7.223038e-11
1.700000	3.159075e-10
1.750000	1.382425e-09
1.800000	6.053053e-09
1.850000	2.651974e-08
1.900000	1.162618e-07
1.950000	5.100234e-07
2.000000	2.202056e-06
2.050000	2.801680e-06
2.100000	3.579212e-06
2.150000	4.597631e-06
2.200000	5.929384e-06
2.250000	7.655327e-06
2.300000	9.874326e-06
2.350000	1.269325e-05
2.450000	2.077501e-05
2.500000	2.754681e-05
2.550000	3.499713e-05
2.600000	4.439058e-05
2.650000	5.632836e-05
2.700000	7.164774e-05
2.750000	9.138105e-05
2.800000	1.168208e-04
2.850000	1.493375e-04
2.900000	1.873750e-04
2.950000	2.375411e-04
3.000000	2.996691e-04
3.050000	3.817692e-04
3.100000	4.875042e-04
3.150000	6.255023e-04
3.200000	8.030487e-04
3.250000	1.022941e-03
3.300000	1.314455e-03
3.350000	1.682643e-03
3.400000	2.189865e-03
3.450000	2.817827e-03
3.500000	3.673168e-03
3.550000	4.791121e-03
3.600000	6.271809e-03
3.650000	8.239692e-03
3.700000	1.085613e-02
3.750000	1.435607e-02
3.800000	1.903405e-02
3.850000	2.529402e-02
3.900000	3.370734e-02
3.950000	4.505879e-02
4.000000	6.033402e-02
4.050000	8.089697e-02
4.100000	1.084166e-01
4.150000	1.450024e-01
4.200000	1.927216e-01
4.250000	2.530181e-01
4.300000	3.261421e-01
4.350000	4.095819e-01
4.400000	4.977583e-01
4.450000	5.796098e-01
4.500000	6.486111e-01
4.550000	7.012936e-01
4.600000	7.344210e-01
4.650000	7.520523e-01
4.700000	7.580942e-01
4.750000	7.567464e-01
4.800000	7.507628e-01
4.850000	7.421492e-01
4.900000	7.351031e-01
4.950000	7.233652e-01
5.000000	7.079882e-01
5.050000	6.937166e-01
5.100000	6.769953e-01
5.150000	6.573311e-01
5.200000	6.341583e-01
5.250000	6.071626e-01
5.300000	5.769896e-01
5.350000	5.431505e-01
5.400000	5.062229e-01
5.450000	4.672502e-01
5.500000	4.272527e-01
5.550000	3.870454e-01
5.600000	3.478241e-01
5.650000	3.104199e-01
5.700000	2.753778e-01
5.750000	2.431959e-01
5.800000	2.139827e-01
5.850000	1.878132e-01
5.900000	1.645886e-01
5.950000	1.440826e-01
6.000000	1.261105e-01
6.050000	1.104339e-01
6.100000	9.677729e-02
6.150000	8.488911e-02
6.200000	7.455377e-02
6.250000	6.557715e-02
6.300000	5.776630e-02
6.350000	5.096519e-02
6.400000	4.503352e-02
6.450000	3.985964e-02
6.500000	3.533292e-02
6.550000	3.136795e-02
6.600000	2.788936e-02
6.650000	2.482829e-02
6.700000	2.213256e-02
6.750000	1.975384e-02
6.800000	1.764768e-02
6.850000	1.578317e-02
6.900000	1.412768e-02
6.950000	1.265950e-02
7.000000	1.135149e-02
7.050000	1.018539e-02
7.100000	9.145693e-03
7.150000	8.215911e-03
7.200000	7.384913e-03
7.250000	6.640810e-03
7.300000	5.957159e-03
7.350000	5.341788e-03
7.400000	4.807086e-03
7.450000	4.327471e-03
7.500000	3.897029e-03
7.550000	3.510190e-03
7.600000	3.162170e-03
7.650000	2.849276e-03
7.700000	2.566319e-03
7.750000	2.313105e-03
7.800000	2.085100e-03
7.850000	1.879761e-03
7.900000	1.695012e-03
7.950000	1.528462e-03
8.000000	1.378491e-03


==> anc/Fig5_WLC_c_T195.txt <==
# omega(GeV)	rho(GeV^-1)
-1.000000	7.971896e-08
-0.950000	6.343421e-08
-0.900000	5.637795e-08
-0.850000	5.630468e-08
-0.800000	6.223261e-08
-0.750000	7.392586e-08
-0.700000	9.221613e-08
-0.650000	1.177173e-07
-0.600000	1.504290e-07
-0.550000	1.908095e-07
-0.500000	2.428362e-07
-0.450000	3.122543e-07
-0.400000	4.040979e-07
-0.350000	5.253428e-07
-0.300000	6.933967e-07
-0.250000	9.406594e-07
-0.200000	1.323791e-06
-0.150000	1.919756e-06
-0.100000	2.792223e-06
-0.050000	3.874508e-06
0.000000	5.050079e-06
0.050000	6.512147e-06
0.100000	8.808167e-06
0.150000	1.258326e-05
0.200000	1.886262e-05
0.250000	2.977186e-05
0.300000	4.931506e-05
0.350000	7.556505e-05
0.400000	1.118057e-04
0.450000	2.124660e-04
0.500000	2.693685e-04
0.550000	4.132326e-04
0.600000	5.943616e-04
0.650000	9.031838e-04
0.700000	1.638680e-03
0.750000	2.619174e-03
0.800000	4.163506e-03
0.850000	6.650938e-03
0.900000	1.067002e-02
0.950000	1.714730e-02
1.000000	2.763803e-02
1.050000	4.453533e-02
1.100000	7.173705e-02
1.150000	1.147601e-01
1.200000	1.815366e-01
1.250000	2.795807e-01
1.300000	4.120351e-01
1.350000	5.681807e-01
1.400000	7.212004e-01
1.450000	8.451532e-01
1.500000	9.313973e-01
1.550000	9.868740e-01
1.600000	1.027602e+00
1.650000	1.062716e+00
1.700000	1.097369e+00
1.750000	1.129700e+00
1.800000	1.156574e+00
1.850000	1.167572e+00
1.900000	1.154949e+00
1.950000	1.108190e+00
2.000000	1.023887e+00
2.050000	9.078116e-01
2.100000	7.744667e-01
2.150000	6.403793e-01
2.200000	5.170725e-01
2.250000	4.112946e-01
2.300000	3.245315e-01
2.350000	2.551917e-01
2.450000	1.583336e-01
2.500000	1.253122e-01
2.550000	9.954231e-02
2.600000	7.953017e-02
2.650000	6.377891e-02
2.700000	5.135276e-02
2.750000	4.147437e-02
2.800000	3.364381e-02
2.850000	2.738832e-02
2.900000	2.236858e-02
2.950000	1.832246e-02
3.000000	1.505122e-02
3.050000	1.239440e-02
3.100000	1.020236e-02
3.150000	8.430156e-03
3.200000	6.978904e-03
3.250000	5.786380e-03
3.300000	4.806649e-03
3.350000	3.994978e-03
3.400000	3.317912e-03
3.450000	2.771317e-03
3.500000	2.326484e-03
3.550000	1.954559e-03
3.600000	1.654510e-03
3.650000	1.385992e-03
3.700000	1.179292e-03
3.750000	9.911124e-04
3.800000	8.336513e-04
3.850000	7.020010e-04
3.900000	5.917446e-04
3.950000	4.901223e-04
4.000000	4.141258e-04
4.050000	3.503510e-04
4.100000	2.967807e-04
4.150000	2.517450e-04
4.200000	2.138216e-04
4.250000	1.765572e-04
4.300000	1.541585e-04
4.350000	1.294335e-04
4.400000	1.105322e-04
4.450000	9.455395e-05
4.500000	8.102122e-05
4.550000	6.954649e-05
4.600000	5.987653e-05
4.650000	5.167908e-05
4.700000	4.473405e-05
4.750000	3.884605e-05
4.800000	3.382349e-05
4.850000	2.954890e-05
4.900000	2.589931e-05
4.950000	2.278989e-05
5.000000	2.012553e-05
5.050000	1.784203e-05
5.100000	1.588269e-05
5.150000	1.419510e-05
5.200000	1.273895e-05
5.250000	1.147436e-05
5.300000	1.038300e-05
5.350000	9.432135e-06
5.400000	8.601462e-06
5.450000	7.873359e-06
5.500000	7.233615e-06
5.550000	6.668578e-06
5.600000	6.167867e-06
5.650000	5.723361e-06
5.700000	5.326096e-06
5.750000	4.970538e-06
5.800000	4.651312e-06
5.850000	4.363278e-06
5.900000	4.101117e-06
5.950000	3.862133e-06
6.000000	3.633468e-06
6.050000	1.448304e-06
6.100000	5.731538e-07
6.150000	2.268899e-07
6.200000	8.984369e-08
6.250000	3.558647e-08
6.300000	1.409950e-08
6.350000	5.587794e-09
6.400000	2.215093e-09
6.450000	8.783256e-10
6.500000	3.483599e-10
6.550000	1.381997e-10
6.600000	5.483901e-11
6.650000	2.176574e-11
6.700000	8.640841e-12
6.750000	3.431114e-12
6.800000	1.362726e-12
6.850000	5.413452e-13
6.900000	2.150949e-13
6.950000	8.548190e-14
7.000000	3.397853e-14
7.050000	1.350888e-14
7.100000	5.371765e-15
7.150000	2.136464e-15
7.200000	8.498724e-16
7.250000	3.381346e-16
7.300000	1.345556e-16
7.350000	5.355359e-17
7.400000	2.131812e-17
7.450000	8.487525e-18
7.500000	3.379744e-18
7.550000	1.346034e-18
7.600000	5.361620e-19
7.650000	2.136008e-19
7.700000	8.510895e-20
7.750000	3.391658e-20
7.800000	1.351799e-20
7.850000	5.388579e-21
7.900000	2.148313e-21
7.950000	8.566056e-22
8.000000	3.416042e-22


==> anc/Fig5_WLC_c_T251.txt <==
# omega(GeV)	rho(GeV^-1)
-1.000000	7.853605e-07
-0.950000	9.189151e-07
-0.900000	1.114950e-06
-0.850000	1.370679e-06
-0.800000	1.687100e-06
-0.750000	2.071805e-06
-0.700000	2.528660e-06
-0.650000	3.091670e-06
-0.600000	3.812192e-06
-0.550000	4.796374e-06
-0.500000	6.134232e-06
-0.450000	7.984504e-06
-0.400000	1.054116e-05
-0.350000	1.394077e-05
-0.300000	1.823695e-05
-0.250000	2.335628e-05
-0.200000	2.906245e-05
-0.150000	3.532423e-05
-0.100000	4.268571e-05
-0.050000	5.242650e-05
0.000000	7.200142e-05
0.050000	9.421727e-05
0.100000	1.248748e-04
0.150000	1.668469e-04
0.200000	2.235793e-04
0.250000	3.010706e-04
0.300000	4.094716e-04
0.350000	5.759678e-04
0.400000	7.822492e-04
0.450000	1.110813e-03
0.500000	1.582082e-03
0.550000	2.272033e-03
0.600000	3.285322e-03
0.650000	4.836383e-03
0.700000	7.185470e-03
0.750000	1.089502e-02
0.800000	1.641150e-02
0.850000	2.508269e-02
0.900000	3.877879e-02
0.950000	6.021197e-02
1.000000	9.389165e-02
1.050000	1.465473e-01
1.100000	2.276288e-01
1.150000	3.437925e-01
1.200000	5.025272e-01
1.250000	7.052150e-01
1.300000	8.773056e-01
1.350000	1.004710e+00
1.400000	1.062981e+00
1.450000	1.071173e+00
1.500000	1.050021e+00
1.550000	1.020998e+00
1.600000	9.880248e-01
1.650000	9.561695e-01
1.700000	9.277791e-01
1.750000	8.991247e-01
1.800000	8.664421e-01
1.850000	8.279560e-01
1.900000	7.820036e-01
1.950000	7.273902e-01
2.000000	6.657812e-01
2.050000	5.981955e-01
2.100000	5.283697e-01
2.150000	4.596195e-01
2.200000	3.943131e-01
2.250000	3.349250e-01
2.300000	2.820853e-01
2.350000	2.364036e-01
2.450000	1.647891e-01
2.500000	1.374985e-01
2.550000	1.147829e-01
2.600000	9.595501e-02
2.650000	8.037789e-02
2.700000	6.747302e-02
2.750000	5.681819e-02
2.800000	4.794216e-02
2.850000	4.055462e-02
2.900000	3.439714e-02
2.950000	2.922891e-02
3.000000	2.484008e-02
3.050000	2.119140e-02
3.100000	1.811504e-02
3.150000	1.551739e-02
3.200000	1.331071e-02
3.250000	1.143172e-02
3.300000	9.831559e-03
3.350000	8.466816e-03
3.400000	7.268351e-03
3.450000	6.268985e-03
3.500000	5.413450e-03
3.550000	4.677938e-03
3.600000	4.029634e-03
3.650000	3.486144e-03
3.700000	3.017966e-03
3.750000	2.614163e-03
3.800000	2.267474e-03
3.850000	1.965961e-03
3.900000	1.705621e-03
3.950000	1.480364e-03
4.000000	1.285718e-03
4.050000	1.117231e-03
4.100000	9.712946e-04
4.150000	8.451012e-04
4.200000	7.357644e-04
4.250000	6.409897e-04
4.300000	5.588295e-04
4.350000	4.876753e-04
4.400000	4.214531e-04
4.450000	3.684802e-04
4.500000	3.225380e-04
4.550000	2.826253e-04
4.600000	2.479700e-04
4.650000	2.178213e-04
4.700000	1.924584e-04
4.750000	1.691848e-04
4.800000	1.493048e-04
4.850000	1.319944e-04
4.900000	1.169065e-04
4.950000	1.014150e-04
5.000000	9.022079e-05
5.050000	8.044448e-05
5.100000	6.815167e-05
5.150000	6.099446e-05
5.200000	5.472026e-05
5.250000	4.920752e-05
5.300000	4.436349e-05
5.350000	4.010979e-05
5.400000	3.636566e-05
5.450000	3.305056e-05
5.500000	3.011916e-05
5.550000	2.752041e-05
5.600000	2.520650e-05
5.650000	2.315436e-05
5.700000	2.132633e-05
5.750000	1.969406e-05
5.800000	1.823080e-05
5.850000	1.691492e-05
5.900000	1.572891e-05
5.950000	1.465477e-05
6.000000	1.362731e-05
6.050000	8.658224e-06
6.100000	5.472796e-06
6.150000	3.460357e-06
6.200000	2.188567e-06
6.250000	1.384594e-06
6.300000	8.762037e-07
6.350000	5.546315e-07
6.400000	3.511701e-07
6.450000	2.224033e-07
6.500000	1.408875e-07
6.550000	8.927069e-08
6.600000	5.657800e-08
6.650000	3.586627e-08
6.700000	2.274167e-08
6.750000	1.442294e-08
6.800000	9.149094e-09
6.850000	5.804882e-09
6.900000	3.683812e-09
6.950000	2.338237e-09
7.000000	1.484447e-09
7.050000	9.425922e-10
7.100000	5.986384e-10
7.150000	3.802639e-10
7.200000	2.415927e-10
7.250000	1.535179e-10
7.300000	9.756843e-11
7.350000	6.202020e-11
7.400000	3.943022e-11
7.450000	2.507240e-11
7.500000	1.594528e-11
7.550000	1.014230e-11
7.600000	6.452196e-12
7.650000	4.105295e-12
7.700000	2.612435e-12
7.750000	1.662686e-12
7.800000	1.058368e-12
7.850000	6.737901e-13
7.900000	4.290150e-13
7.950000	2.731991e-13
8.000000	1.739979e-13


==> anc/Fig5_WLC_c_T293.txt <==
# omega(GeV)	rho(GeV^-1)
-1.000000	9.170374e-06
-0.950000	1.025515e-05
-0.900000	1.164533e-05
-0.850000	1.336652e-05
-0.800000	1.562517e-05
-0.750000	1.873255e-05
-0.700000	2.299939e-05
-0.650000	2.889063e-05
-0.600000	3.679416e-05
-0.550000	4.714865e-05
-0.500000	5.954118e-05
-0.450000	7.341936e-05
-0.400000	8.820173e-05
-0.350000	9.462502e-05
-0.300000	1.046482e-04
-0.250000	1.373003e-04
-0.200000	1.651922e-04
-0.150000	1.995650e-04
-0.100000	2.425868e-04
-0.050000	2.966381e-04
0.000000	3.651511e-04
0.050000	4.535764e-04
0.100000	5.691834e-04
0.150000	7.280540e-04
0.200000	9.286136e-04
0.250000	1.189520e-03
0.300000	1.550049e-03
0.350000	2.046328e-03
0.400000	2.732845e-03
0.450000	3.685838e-03
0.500000	5.051026e-03
0.550000	7.174265e-03
0.600000	1.015560e-02
0.650000	1.471282e-02
0.700000	2.154671e-02
0.750000	3.197983e-02
0.800000	4.813745e-02
0.850000	7.289444e-02
0.900000	1.116060e-01
0.950000	1.712892e-01
1.000000	2.613379e-01
1.050000	3.910472e-01
1.100000	5.594596e-01
1.150000	7.425725e-01
1.200000	8.952796e-01
1.250000	9.809151e-01
1.300000	1.000793e+00
1.350000	9.756297e-01
1.400000	9.303026e-01
1.450000	8.804192e-01
1.500000	8.346364e-01
1.550000	7.955057e-01
1.600000	7.612654e-01
1.650000	7.315571e-01
1.700000	7.048524e-01
1.750000	6.796167e-01
1.800000	6.544452e-01
1.850000	6.280376e-01
1.900000	5.994177e-01
1.950000	5.678871e-01
2.000000	5.332874e-01
2.050000	4.957338e-01
2.100000	4.562527e-01
2.150000	4.155911e-01
2.200000	3.745563e-01
2.250000	3.345224e-01
2.300000	2.962233e-01
2.350000	2.605548e-01
2.450000	1.983692e-01
2.500000	1.721980e-01
2.550000	1.491536e-01
2.600000	1.290715e-01
2.650000	1.116321e-01
2.700000	9.657772e-02
2.750000	8.360691e-02
2.800000	7.246938e-02
2.850000	6.275201e-02
2.900000	5.443652e-02
2.950000	4.734715e-02
3.000000	4.124669e-02
3.050000	3.599045e-02
3.100000	3.145111e-02
3.150000	2.752621e-02
3.200000	2.412506e-02
3.250000	2.117054e-02
3.300000	1.860101e-02
3.350000	1.636303e-02
3.400000	1.440957e-02
3.450000	1.270194e-02
3.500000	1.120665e-02
3.550000	9.895983e-03
3.600000	8.745165e-03
3.650000	7.733854e-03
3.700000	6.843678e-03
3.750000	6.059222e-03
3.800000	5.367386e-03
3.850000	4.756646e-03
3.900000	4.217262e-03
3.950000	3.740460e-03
4.000000	3.318821e-03
4.050000	2.945637e-03
4.100000	2.615271e-03
4.150000	2.322640e-03
4.200000	2.063346e-03
4.250000	1.832042e-03
4.300000	1.628347e-03
4.350000	1.447757e-03
4.400000	1.289218e-03
4.450000	1.146986e-03
4.500000	1.020229e-03
4.550000	9.083409e-04
4.600000	8.090408e-04
4.650000	7.204057e-04
4.700000	6.399253e-04
4.750000	5.707888e-04
4.800000	5.094452e-04
4.850000	4.549341e-04
4.900000	4.065418e-04
4.950000	3.699150e-04
5.000000	3.310504e-04
5.050000	2.965026e-04
5.100000	2.658181e-04
5.150000	2.266378e-04
5.200000	2.036594e-04
5.250000	1.832281e-04
5.300000	1.650461e-04
5.350000	1.488519e-04
5.400000	1.344183e-04
5.450000	1.215545e-04
5.500000	1.100741e-04
5.550000	9.982439e-05
5.600000	9.066600e-05
5.650000	8.247662e-05
5.700000	7.514907e-05
5.750000	6.858548e-05
5.800000	6.270127e-05
5.850000	5.742186e-05
5.900000	5.267764e-05
5.950000	4.645666e-05
6.000000	4.051808e-05
6.050000	3.314851e-05
6.100000	2.570831e-05
6.150000	1.994422e-05
6.200000	1.547714e-05
6.250000	1.201408e-05
6.300000	9.328529e-06
6.350000	7.245275e-06
6.400000	5.628756e-06
6.450000	4.374040e-06
6.500000	3.399875e-06
6.550000	2.643322e-06
6.600000	2.055613e-06
6.650000	1.598949e-06
6.700000	1.244018e-06
6.750000	9.680902e-07
6.800000	7.535281e-07
6.850000	5.866450e-07
6.900000	4.568162e-07
6.950000	3.557917e-07
7.000000	2.771638e-07
7.050000	2.159541e-07
7.100000	1.682941e-07
7.150000	1.311769e-07
7.200000	1.022645e-07
7.250000	7.973881e-08
7.300000	6.218571e-08
7.350000	4.850493e-08
7.400000	3.784026e-08
7.450000	2.952526e-08
7.500000	2.304112e-08
7.550000	1.798383e-08
7.600000	1.403874e-08
7.650000	1.096076e-08
7.700000	8.558898e-09
7.750000	6.684347e-09
7.800000	5.221109e-09
7.850000	4.078760e-09
7.900000	3.186794e-09
7.950000	2.490228e-09
8.000000	1.946179e-09


==> anc/Fig5_WLC_c_T352.txt <==
# omega(GeV)	rho(GeV^-1)
-1.000000	4.623732e-05
-0.950000	4.890591e-05
-0.900000	5.383488e-05
-0.850000	6.174960e-05
-0.800000	7.412310e-05
-0.750000	9.211427e-05
-0.700000	1.157039e-04
-0.650000	1.445320e-04
-0.600000	1.603056e-04
-0.550000	1.872915e-04
-0.500000	2.186860e-04
-0.450000	2.552306e-04
-0.400000	2.987627e-04
-0.350000	3.498066e-04
-0.300000	4.091039e-04
-0.250000	4.789554e-04
-0.200000	5.612145e-04
-0.150000	6.571406e-04
-0.100000	7.778905e-04
-0.050000	9.282145e-04
0.000000	1.117910e-03
0.050000	1.361064e-03
0.100000	1.659540e-03
0.150000	2.027357e-03
0.200000	2.518028e-03
0.250000	3.151479e-03
0.300000	4.000525e-03
0.350000	5.160025e-03
0.400000	6.803410e-03
0.450000	9.075028e-03
0.500000	1.224965e-02
0.550000	1.688034e-02
0.600000	2.369275e-02
0.650000	3.383277e-02
0.700000	4.913998e-02
0.750000	7.251594e-02
0.800000	1.082682e-01
0.850000	1.633631e-01
0.900000	2.461779e-01
0.950000	3.656335e-01
1.000000	5.234445e-01
1.050000	7.005837e-01
1.100000	8.542997e-01
1.150000	9.456742e-01
1.200000	9.662484e-01
1.250000	9.383874e-01
1.300000	8.880441e-01
1.350000	8.326949e-01
1.400000	7.805571e-01
1.450000	7.348204e-01
1.500000	6.954584e-01
1.550000	6.617450e-01
1.600000	6.324510e-01
1.650000	6.064798e-01
1.700000	5.826582e-01
1.750000	5.601400e-01
1.800000	5.381905e-01
1.850000	5.161313e-01
1.900000	4.935757e-01
1.950000	4.700004e-01
2.000000	4.453403e-01
2.050000	4.197428e-01
2.100000	3.930854e-01
2.150000	3.656249e-01
2.200000	3.377983e-01
2.250000	3.100345e-01
2.300000	2.827415e-01
2.350000	2.563729e-01
2.450000	2.076709e-01
2.500000	1.857997e-01
2.550000	1.657136e-01
2.600000	1.474456e-01
2.650000	1.309646e-01
2.700000	1.161786e-01
2.750000	1.029861e-01
2.800000	9.125733e-02
2.850000	8.086813e-02
2.900000	7.168662e-02
2.950000	6.356494e-02
3.000000	5.640912e-02
3.050000	5.010739e-02
3.100000	4.453372e-02
3.150000	3.964205e-02
3.200000	3.531605e-02
3.250000	3.149250e-02
3.300000	2.811062e-02
3.350000	2.511632e-02
3.400000	2.246296e-02
3.450000	2.010806e-02
3.500000	1.801676e-02
3.550000	1.615607e-02
3.600000	1.449965e-02
3.650000	1.302373e-02
3.700000	1.170535e-02
3.750000	1.052717e-02
3.800000	9.472506e-03
3.850000	8.528476e-03
3.900000	7.682940e-03
3.950000	6.924479e-03
4.000000	6.244115e-03
4.050000	5.632447e-03
4.100000	5.083292e-03
4.150000	4.573369e-03
4.200000	4.129202e-03
4.250000	3.729325e-03
4.300000	3.371024e-03
4.350000	3.046462e-03
4.400000	2.753995e-03
4.450000	2.479038e-03
4.500000	2.241622e-03
4.550000	2.027686e-03
4.600000	1.834608e-03
4.650000	1.660307e-03
4.700000	1.502420e-03
4.750000	1.360396e-03
4.800000	1.232093e-03
4.850000	1.116229e-03
4.900000	1.011566e-03
4.950000	9.169988e-04
5.000000	8.315823e-04
5.050000	7.543701e-04
5.100000	6.843792e-04
5.150000	6.213502e-04
5.200000	5.643797e-04
5.250000	5.131536e-04
5.300000	4.694799e-04
5.350000	4.270887e-04
5.400000	3.904183e-04
5.450000	3.553537e-04
5.500000	3.238501e-04
5.550000	2.953446e-04
5.600000	2.695464e-04
5.650000	2.422615e-04
5.700000	2.214499e-04
5.750000	2.026029e-04
5.800000	1.855211e-04
5.850000	1.702520e-04
5.900000	1.561897e-04
5.950000	1.434261e-04
6.000000	1.312353e-04
6.050000	1.124003e-04
6.100000	9.709564e-05
6.150000	8.390235e-05
6.200000	7.252470e-05
6.250000	6.270912e-05
6.300000	5.423809e-05
6.350000	4.692486e-05
6.400000	4.060905e-05
6.450000	3.515285e-05
6.500000	3.043776e-05
6.550000	2.636186e-05
6.600000	2.283745e-05
6.650000	1.978904e-05
6.700000	1.715159e-05
6.750000	1.486909e-05
6.800000	1.289323e-05
6.850000	1.118238e-05
6.900000	9.700623e-06
6.950000	8.416969e-06
7.000000	7.304667e-06
7.050000	6.340619e-06
7.100000	5.504875e-06
7.150000	4.780200e-06
7.200000	4.151696e-06
7.250000	3.606486e-06
7.300000	3.133433e-06
7.350000	2.722905e-06
7.400000	2.366567e-06
7.450000	2.057208e-06
7.500000	1.788581e-06
7.550000	1.555282e-06
7.600000	1.352628e-06
7.650000	1.176562e-06
7.700000	1.023569e-06
7.750000	8.906033e-07
7.800000	7.750237e-07
7.850000	6.745405e-07
7.900000	5.871679e-07
7.950000	5.111835e-07
8.000000	4.450925e-07


==> anc/Fig5_WLC_g_T195.txt <==
# omega(GeV)	rho(GeV^-1)
-1.000000	4.796439e-06
-0.950000	-9.350683e-05
-0.900000	-1.708229e-04
-0.850000	-2.370190e-04
-0.800000	-2.678951e-04
-0.750000	-3.046360e-04
-0.700000	-5.733865e-05
-0.650000	-5.078724e-05
-0.600000	-5.966591e-05
-0.550000	-2.310152e-04
-0.500000	-1.213437e-04
-0.450000	-1.097655e-04
-0.400000	-1.523749e-04
-0.350000	-2.183590e-04
-0.300000	-3.101051e-04
-0.250000	-4.468369e-04
-0.200000	-3.611377e-04
-0.150000	-1.266885e-04
-0.100000	-3.576963e-04
-0.050000	-2.551143e-04
0.000000	3.091323e-18
0.050000	8.521689e-04
0.100000	2.651006e-03
0.150000	5.731702e-03
0.200000	1.112159e-02
0.250000	2.016696e-02
0.300000	3.573416e-02
0.350000	6.330764e-02
0.400000	1.123286e-01
0.450000	1.968004e-01
0.500000	3.277957e-01
0.550000	4.903906e-01
0.600000	6.332925e-01
0.650000	7.026338e-01
0.700000	7.072963e-01
0.750000	6.800317e-01
0.800000	6.460165e-01
0.850000	6.168561e-01
0.900000	5.972685e-01
0.950000	5.877128e-01
1.000000	5.846276e-01
1.050000	5.931732e-01
1.100000	5.977978e-01
1.150000	6.219835e-01
1.200000	6.476561e-01
1.250000	6.756680e-01
1.300000	7.064083e-01
1.350000	7.349693e-01
1.400000	7.576458e-01
1.450000	7.705537e-01
1.500000	7.696448e-01
1.550000	7.517569e-01
1.600000	7.177232e-01
1.650000	6.675727e-01
1.700000	6.048276e-01
1.750000	5.358349e-01
1.800000	4.652149e-01
1.850000	3.979776e-01
1.900000	3.358123e-01
1.950000	2.808225e-01
2.000000	2.332345e-01
2.050000	1.928093e-01
2.100000	1.589626e-01
2.150000	1.308393e-01
2.200000	1.074173e-01
2.250000	8.953026e-02
2.300000	7.423921e-02
2.350000	6.051371e-02
2.450000	4.118923e-02
2.500000	3.412924e-02
2.550000	2.829419e-02
2.600000	2.349698e-02
2.650000	1.954649e-02
2.700000	1.629418e-02
2.750000	1.359484e-02
2.800000	1.135621e-02
2.850000	9.496983e-03
2.900000	7.953840e-03
2.950000	6.668432e-03
3.000000	5.598355e-03
3.050000	4.714808e-03
3.100000	3.980581e-03
3.150000	3.339537e-03
3.200000	2.812762e-03
3.250000	2.372555e-03
3.300000	2.011768e-03
3.350000	1.699734e-03
3.400000	1.438099e-03
3.450000	1.218121e-03
3.500000	1.032997e-03
3.550000	8.725012e-04
3.600000	7.412991e-04
3.650000	6.306179e-04
3.700000	5.353237e-04
3.750000	4.567274e-04
3.800000	3.901822e-04
3.850000	3.326015e-04
3.900000	2.887654e-04
3.950000	2.486416e-04
4.000000	1.735977e-04
4.050000	1.496938e-04
4.100000	1.340050e-04
4.150000	1.159371e-04
4.200000	1.004865e-04
4.250000	8.728690e-05
4.300000	7.601007e-05
4.350000	6.635675e-05
4.400000	5.805768e-05
4.450000	5.096040e-05
4.500000	4.484695e-05
4.550000	3.959016e-05
4.600000	3.507739e-05
4.650000	3.117767e-05
4.700000	2.780706e-05
4.750000	2.488739e-05
4.800000	2.236023e-05
4.850000	2.016965e-05
4.900000	1.825792e-05
4.950000	1.659230e-05
5.000000	1.501173e-05
5.050000	8.974947e-06
5.100000	5.316459e-06
5.150000	3.150548e-06
5.200000	1.867745e-06
5.250000	1.107673e-06
5.300000	6.571475e-07
5.350000	3.900023e-07
5.400000	2.315368e-07
5.450000	1.375045e-07
5.500000	8.168723e-08
5.550000	4.854312e-08
5.600000	2.885584e-08
5.650000	1.715808e-08
5.700000	1.020539e-08
5.750000	6.071736e-09
5.800000	3.613395e-09
5.850000	2.150970e-09
5.900000	1.280757e-09
5.950000	7.627987e-10
6.000000	4.544239e-10
6.050000	2.707809e-10
6.100000	1.613904e-10
6.150000	9.621404e-11
6.200000	5.737167e-11
6.250000	3.421786e-11
6.300000	2.041278e-11
6.350000	1.217990e-11
6.400000	7.269012e-12
6.450000	4.339055e-12
6.500000	2.590606e-12
6.550000	1.547006e-12
6.600000	9.239865e-13
6.650000	5.519762e-13
6.700000	3.298030e-13
6.750000	1.970910e-13
6.800000	1.178028e-13
6.850000	7.042373e-14
6.900000	4.210718e-14
6.950000	2.518056e-14
7.000000	1.506071e-14
7.050000	9.009380e-15
7.100000	5.390296e-15
7.150000	3.225501e-15
7.200000	1.930401e-15
7.250000	1.155480e-15
7.300000	6.917369e-16
7.350000	4.141729e-16
7.400000	2.480182e-16
7.450000	1.485408e-16
7.500000	8.897483e-17
7.550000	5.330239e-17
7.600000	3.193622e-17
7.650000	1.913712e-17
7.700000	1.146898e-17
7.750000	6.874287e-18
7.800000	4.120824e-18
7.850000	2.470547e-18
7.900000	1.481338e-18
7.950000	8.883134e-19
8.000000	5.327562e-19


==> anc/Fig5_WLC_g_T251.txt <==
# omega(GeV)	rho(GeV^-1)
-1.000000	9.061652e-05
-0.950000	-2.152927e-04
-0.900000	-4.829234e-04
-0.850000	-7.281432e-04
-0.800000	-9.230134e-04
-0.750000	-1.133916e-03
-0.700000	-1.330476e-03
-0.650000	-1.508437e-03
-0.600000	-1.707884e-03
-0.550000	-1.895330e-03
-0.500000	-2.120273e-03
-0.450000	-2.311418e-03
-0.400000	-2.508338e-03
-0.350000	-2.726641e-03
-0.300000	-2.914877e-03
-0.250000	-3.030597e-03
-0.200000	-3.071562e-03
-0.150000	-3.014308e-03
-0.100000	-2.604567e-03
-0.050000	-1.768470e-03
0.000000	1.455707e-17
0.050000	3.490423e-03
0.100000	1.037402e-02
0.150000	2.369290e-02
0.200000	4.958563e-02
0.250000	9.877812e-02
0.300000	1.873933e-01
0.350000	3.289638e-01
0.400000	5.175462e-01
0.450000	7.018771e-01
0.500000	8.174223e-01
0.550000	8.414892e-01
0.600000	8.036640e-01
0.650000	7.431877e-01
0.700000	6.849324e-01
0.750000	6.348681e-01
0.800000	5.954857e-01
0.850000	5.663668e-01
0.900000	5.450602e-01
0.950000	5.298590e-01
1.000000	5.206241e-01
1.050000	5.144737e-01
1.100000	5.137737e-01
1.150000	5.147558e-01
1.200000	5.171947e-01
1.250000	5.211018e-01
1.300000	5.258427e-01
1.350000	5.295374e-01
1.400000	5.323982e-01
1.450000	5.321201e-01
1.500000	5.286737e-01
1.550000	5.204423e-01
1.600000	5.066969e-01
1.650000	4.872746e-01
1.700000	4.617434e-01
1.750000	4.313973e-01
1.800000	3.970692e-01
1.850000	3.603039e-01
1.900000	3.227749e-01
1.950000	2.864517e-01
2.000000	2.514139e-01
2.050000	2.189706e-01
2.100000	1.895711e-01
2.150000	1.633498e-01
2.200000	1.404146e-01
2.250000	1.204531e-01
2.300000	1.031186e-01
2.350000	8.826854e-02
2.450000	6.484529e-02
2.500000	5.560439e-02
2.550000	4.775696e-02
2.600000	4.105124e-02
2.650000	3.534367e-02
2.700000	3.046835e-02
2.750000	2.629537e-02
2.800000	2.272065e-02
2.850000	1.965620e-02
2.900000	1.701171e-02
2.950000	1.476660e-02
3.000000	1.281911e-02
3.050000	1.114412e-02
3.100000	9.690914e-03
3.150000	8.438754e-03
3.200000	7.364192e-03
3.250000	6.423165e-03
3.300000	5.593365e-03
3.350000	4.882436e-03
3.400000	4.261963e-03
3.450000	3.725086e-03
3.500000	3.256989e-03
3.550000	2.844992e-03
3.600000	2.490344e-03
3.650000	2.179121e-03
3.700000	1.909495e-03
3.750000	1.674060e-03
3.800000	1.467410e-03
3.850000	1.287721e-03
3.900000	1.136663e-03
3.950000	9.991744e-04
4.000000	8.790195e-04
4.050000	7.740366e-04
4.100000	6.819698e-04
4.150000	6.013535e-04
4.200000	5.314007e-04
4.250000	4.695549e-04
4.300000	4.151350e-04
4.350000	3.676123e-04
4.400000	3.260778e-04
4.450000	2.895234e-04
4.500000	2.574560e-04
4.550000	2.305062e-04
4.600000	2.045597e-04
4.650000	1.827911e-04
4.700000	1.636741e-04
4.750000	1.269308e-04
4.800000	1.139752e-04
4.850000	1.025651e-04
4.900000	9.247403e-05
4.950000	8.356021e-05
5.000000	7.510324e-05
5.050000	6.095568e-05
5.100000	4.910595e-05
5.150000	3.957597e-05
5.200000	3.190809e-05
5.250000	2.573570e-05
5.300000	2.076502e-05
5.350000	1.676040e-05
5.400000	1.353280e-05
5.450000	1.093045e-05
5.500000	8.831418e-06
5.550000	7.137751e-06
5.600000	5.770677e-06
5.650000	4.666841e-06
5.700000	3.775256e-06
5.750000	3.054877e-06
5.800000	2.472644e-06
5.850000	2.001921e-06
5.900000	1.621238e-06
5.950000	1.313283e-06
6.000000	1.064091e-06
6.050000	8.623930e-07
6.100000	6.990940e-07
6.150000	5.668487e-07
6.200000	4.597246e-07
6.250000	3.729280e-07
6.300000	3.025845e-07
6.350000	2.455617e-07
6.400000	1.993265e-07
6.450000	1.618296e-07
6.500000	1.314127e-07
6.550000	1.067336e-07
6.600000	8.670577e-08
6.650000	7.044920e-08
6.700000	5.725107e-08
6.750000	4.653386e-08
6.800000	3.782953e-08
6.850000	3.075868e-08
6.900000	2.501369e-08
6.950000	2.034510e-08
7.000000	1.655056e-08
7.050000	1.346588e-08
7.100000	1.095784e-08
7.150000	8.918290e-09
7.200000	7.259453e-09
7.250000	5.910042e-09
7.300000	4.812165e-09
7.350000	3.918794e-09
7.400000	3.191725e-09
7.450000	2.599910e-09
7.500000	2.118118e-09
7.550000	1.725837e-09
7.600000	1.406392e-09
7.650000	1.146223e-09
7.700000	9.343005e-10
7.750000	7.616551e-10
7.800000	6.209882e-10
7.850000	5.063616e-10
7.900000	4.129427e-10
7.950000	3.367980e-10
8.000000	2.747257e-10


==> anc/Fig5_WLC_g_T293.txt <==
# omega(GeV)	rho(GeV^-1)
-1.000000	-9.609991e-04
-0.950000	-1.215320e-03
-0.900000	-1.521727e-03
-0.850000	-1.885592e-03
-0.800000	-2.283987e-03
-0.750000	-2.674714e-03
-0.700000	-3.098018e-03
-0.650000	-3.502079e-03
-0.600000	-3.910793e-03
-0.550000	-4.327081e-03
-0.500000	-4.806257e-03
-0.450000	-5.230322e-03
-0.400000	-5.639593e-03
-0.350000	-6.038263e-03
-0.300000	-6.369914e-03
-0.250000	-6.682310e-03
-0.200000	-6.760141e-03
-0.150000	-6.749705e-03
-0.100000	-5.940616e-03
-0.050000	-4.259401e-03
0.000000	3.551793e-17
0.050000	8.834946e-03
0.100000	2.801526e-02
0.150000	7.066864e-02
0.200000	1.671585e-01
0.250000	3.707000e-01
0.300000	6.951648e-01
0.350000	9.433618e-01
0.400000	9.652599e-01
0.450000	8.658958e-01
0.500000	7.581162e-01
0.550000	6.672585e-01
0.600000	5.973613e-01
0.650000	5.446057e-01
0.700000	5.048345e-01
0.750000	4.749997e-01
0.800000	4.521459e-01
0.850000	4.356917e-01
0.900000	4.231739e-01
0.950000	4.139512e-01
1.000000	4.074564e-01
1.050000	4.034574e-01
1.100000	4.014598e-01
1.150000	4.007331e-01
1.200000	4.013570e-01
1.250000	4.017404e-01
1.300000	4.033661e-01
1.350000	4.057001e-01
1.400000	4.076625e-01
1.450000	4.095734e-01
1.500000	4.100731e-01
1.550000	4.092313e-01
1.600000	4.065971e-01
1.650000	4.017359e-01
1.700000	3.945485e-01
1.750000	3.843591e-01
1.800000	3.718692e-01
1.850000	3.564683e-01
1.900000	3.384875e-01
1.950000	3.184367e-01
2.000000	2.967441e-01
2.050000	2.739310e-01
2.100000	2.506988e-01
2.150000	2.276760e-01
2.200000	2.053161e-01
2.250000	1.841399e-01
2.300000	1.643442e-01
2.350000	1.459875e-01
2.450000	1.143493e-01
2.500000	1.008899e-01
2.550000	8.893081e-02
2.600000	7.832399e-02
2.650000	6.897768e-02
2.700000	6.075738e-02
2.750000	5.350808e-02
2.800000	4.715640e-02
2.850000	4.159160e-02
2.900000	3.671368e-02
2.950000	3.243651e-02
3.000000	2.868174e-02
3.050000	2.538641e-02
3.100000	2.248594e-02
3.150000	1.995777e-02
3.200000	1.771438e-02
3.250000	1.573267e-02
3.300000	1.398541e-02
3.350000	1.244084e-02
3.400000	1.107534e-02
3.450000	9.865337e-03
3.500000	8.793247e-03
3.550000	7.839634e-03
3.600000	6.990200e-03
3.650000	6.243645e-03
3.700000	5.576170e-03
3.750000	4.981701e-03
3.800000	4.452438e-03
3.850000	3.982276e-03
3.900000	3.562263e-03
3.950000	3.186867e-03
4.000000	2.851930e-03
4.050000	2.552969e-03
4.100000	2.285958e-03
4.150000	2.047536e-03
4.200000	1.834530e-03
4.250000	1.643768e-03
4.300000	1.473727e-03
4.350000	1.321713e-03
4.400000	1.185877e-03
4.450000	1.064233e-03
4.500000	9.558987e-04
4.550000	8.588218e-04
4.600000	7.715613e-04
4.650000	6.939335e-04
4.700000	6.244365e-04
4.750000	5.617871e-04
4.800000	5.060446e-04
4.850000	4.563836e-04
4.900000	4.094068e-04
4.950000	3.702699e-04
5.000000	3.332266e-04
5.050000	2.940496e-04
5.100000	2.583276e-04
5.150000	2.270509e-04
5.200000	1.996506e-04
5.250000	1.756329e-04
5.300000	1.545690e-04
5.350000	1.360861e-04
5.400000	1.198600e-04
5.450000	1.056083e-04
5.500000	9.308512e-05
5.550000	8.207589e-05
5.600000	7.239346e-05
5.650000	6.387443e-05
5.700000	5.637601e-05
5.750000	4.977339e-05
5.800000	4.395738e-05
5.850000	3.883241e-05
5.900000	3.431478e-05
5.950000	3.033117e-05
6.000000	2.681729e-05
6.050000	2.371676e-05
6.100000	2.098010e-05
6.150000	1.856388e-05
6.200000	1.642994e-05
6.250000	1.454477e-05
6.300000	1.287890e-05
6.350000	1.140641e-05
6.400000	1.010453e-05
6.450000	8.953170e-06
6.500000	7.934684e-06
6.550000	7.033513e-06
6.600000	6.235952e-06
6.650000	5.529924e-06
6.700000	4.904781e-06
6.750000	4.351133e-06
6.800000	3.860696e-06
6.850000	3.426161e-06
6.900000	3.041075e-06
6.950000	2.699741e-06
7.000000	2.397128e-06
7.050000	2.128790e-06
7.100000	1.890801e-06
7.150000	1.679689e-06
7.200000	1.492382e-06
7.250000	1.326169e-06
7.300000	1.178646e-06
7.350000	1.047689e-06
7.400000	9.314196e-07
7.450000	8.281720e-07
7.500000	7.364734e-07
7.550000	6.550187e-07
7.600000	5.826523e-07
7.650000	5.183503e-07
7.700000	4.612054e-07
7.750000	4.104133e-07
7.800000	3.652613e-07
7.850000	3.251174e-07
7.900000	2.894210e-07
7.950000	2.576750e-07
8.000000	2.294385e-07


==> anc/Fig5_WLC_g_T352.txt <==
# omega(GeV)	rho(GeV^-1)
-1.000000	-3.381153e-03
-0.950000	-5.625435e-03
-0.900000	-5.626518e-03
-0.850000	-5.592442e-03
-0.800000	-5.615943e-03
-0.750000	-5.743821e-03
-0.700000	-6.003442e-03
-0.650000	-6.412909e-03
-0.600000	-6.987107e-03
-0.550000	-7.533199e-03
-0.500000	-8.460453e-03
-0.450000	-9.060481e-03
-0.400000	-9.644827e-03
-0.350000	-1.030245e-02
-0.300000	-1.089211e-02
-0.250000	-1.144810e-02
-0.200000	-1.170377e-02
-0.150000	-1.161150e-02
-0.100000	-1.041630e-02
-0.050000	-7.395459e-03
0.000000	6.743247e-17
0.050000	1.761950e-02
0.100000	6.073220e-02
0.150000	1.748356e-01
0.200000	4.795383e-01
0.250000	1.043914e+00
0.300000	1.269441e+00
0.350000	1.042639e+00
0.400000	8.138564e-01
0.450000	6.635385e-01
0.500000	5.665492e-01
0.550000	5.016683e-01
0.600000	4.564671e-01
0.650000	4.238086e-01
0.700000	3.994090e-01
0.750000	3.810659e-01
0.800000	3.669078e-01
0.850000	3.556140e-01
0.900000	3.474932e-01
0.950000	3.412971e-01
1.000000	3.371092e-01
1.050000	3.337508e-01
1.100000	3.316142e-01
1.150000	3.301955e-01
1.200000	3.300905e-01
1.250000	3.298365e-01
1.300000	3.308122e-01
1.350000	3.313102e-01
1.400000	3.325158e-01
1.450000	3.333144e-01
1.500000	3.341680e-01
1.550000	3.346357e-01
1.600000	3.348168e-01
1.650000	3.343173e-01
1.700000	3.329058e-01
1.750000	3.301669e-01
1.800000	3.261878e-01
1.850000	3.207826e-01
1.900000	3.141604e-01
1.950000	3.056913e-01
2.000000	2.957979e-01
2.050000	2.843133e-01
2.100000	2.714919e-01
2.150000	2.574871e-01
2.200000	2.424023e-01
2.250000	2.267696e-01
2.300000	2.108173e-01
2.350000	1.949195e-01
2.450000	1.639218e-01
2.500000	1.493879e-01
2.550000	1.356010e-01
2.600000	1.227469e-01
2.650000	1.108866e-01
2.700000	9.996401e-02
2.750000	8.997572e-02
2.800000	8.088790e-02
2.850000	7.267321e-02
2.900000	6.543406e-02
2.950000	5.859326e-02
3.000000	5.261077e-02
3.050000	4.724410e-02
3.100000	4.244617e-02
3.150000	3.815399e-02
3.200000	3.431509e-02
3.250000	3.088395e-02
3.300000	2.781321e-02
3.350000	2.505780e-02
3.400000	2.259643e-02
3.450000	2.039265e-02
3.500000	1.841744e-02
3.550000	1.664614e-02
3.600000	1.505533e-02
3.650000	1.362606e-02
3.700000	1.233966e-02
3.750000	1.118115e-02
3.800000	1.013729e-02
3.850000	9.195730e-03
3.900000	8.345589e-03
3.950000	7.577651e-03
4.000000	6.883981e-03
4.050000	6.257684e-03
4.100000	5.689853e-03
4.150000	5.174969e-03
4.200000	4.708172e-03
4.250000	4.284712e-03
4.300000	3.900262e-03
4.350000	3.553058e-03
4.400000	3.236019e-03
4.450000	2.947936e-03
4.500000	2.686248e-03
4.550000	2.448329e-03
4.600000	2.232673e-03
4.650000	2.035918e-03
4.700000	1.856587e-03
4.750000	1.693795e-03
4.800000	1.546002e-03
4.850000	1.411262e-03
4.900000	1.288650e-03
4.950000	1.177541e-03
5.000000	1.072551e-03
5.050000	9.737069e-04
5.100000	8.815281e-04
5.150000	7.984776e-04
5.200000	7.236026e-04
5.250000	6.560559e-04
5.300000	5.950833e-04
5.350000	5.400129e-04
5.400000	4.902456e-04
5.450000	4.452464e-04
5.500000	4.045372e-04
5.550000	3.676905e-04
5.600000	3.343237e-04
5.650000	3.040939e-04
5.700000	2.766938e-04
5.750000	2.518476e-04
5.800000	2.293077e-04
5.850000	2.088515e-04
5.900000	1.902790e-04
5.950000	1.734104e-04
6.000000	1.580834e-04
6.050000	1.441521e-04
6.100000	1.314850e-04
6.150000	1.199634e-04
6.200000	1.094801e-04
6.250000	9.993863e-05
6.300000	9.125150e-05
6.350000	8.333981e-05
6.400000	7.613219e-05
6.450000	6.956407e-05
6.500000	6.357701e-05
6.550000	5.811810e-05
6.600000	5.313941e-05
6.650000	4.859749e-05
6.700000	4.445297e-05
6.750000	4.067012e-05
6.800000	3.721654e-05
6.850000	3.406282e-05
6.900000	3.118225e-05
6.950000	2.855057e-05
7.000000	2.614574e-05
7.050000	2.394773e-05
7.100000	2.193833e-05
7.150000	2.010095e-05
7.200000	1.842055e-05
7.250000	1.688339e-05
7.300000	1.547699e-05
7.350000	1.418999e-05
7.400000	1.301202e-05
7.450000	1.193365e-05
7.500000	1.094628e-05
7.550000	1.004208e-05
7.600000	9.213886e-06
7.650000	8.455190e-06
7.700000	7.760041e-06
7.750000	7.123014e-06
7.800000	6.539155e-06
7.850000	6.003943e-06
7.900000	5.513248e-06
7.950000	5.063300e-06
8.000000	4.650654e-06


==> anc/Fig5_WLC_lq_T195.txt <==
# omega(GeV)	rho(GeV^-1)
-1.000000	-2.504984e-03
-0.950000	-2.255040e-03
-0.900000	-1.384453e-03
-0.850000	-5.805970e-04
-0.800000	2.545166e-04
-0.750000	7.829663e-04
-0.700000	1.069775e-03
-0.650000	1.553049e-03
-0.600000	1.822824e-03
-0.550000	2.217924e-03
-0.500000	2.670435e-03
-0.450000	3.414608e-03
-0.400000	4.454756e-03
-0.350000	5.868008e-03
-0.300000	8.108200e-03
-0.250000	1.125929e-02
-0.200000	1.601962e-02
-0.150000	2.344204e-02
-0.100000	3.594427e-02
-0.050000	5.837640e-02
0.000000	9.965224e-02
0.050000	1.822857e-01
0.100000	3.580957e-01
0.150000	7.269022e-01
0.200000	1.337255e+00
0.250000	1.817062e+00
0.300000	1.791906e+00
0.350000	1.541084e+00
0.400000	1.324709e+00
0.450000	1.172620e+00
0.500000	1.067855e+00
0.550000	9.957329e-01
0.600000	9.378998e-01
0.650000	8.840051e-01
0.700000	8.275704e-01
0.750000	7.620369e-01
0.800000	6.842091e-01
0.850000	5.998057e-01
0.900000	5.124504e-01
0.950000	4.279464e-01
1.000000	3.497643e-01
1.050000	2.822461e-01
1.100000	2.258556e-01
1.150000	1.798588e-01
1.200000	1.432672e-01
1.250000	1.139868e-01
1.300000	9.104156e-02
1.350000	7.298070e-02
1.400000	5.863947e-02
1.450000	4.734611e-02
1.500000	3.837179e-02
1.550000	3.126491e-02
1.600000	2.553561e-02
1.650000	2.090901e-02
1.700000	1.717833e-02
1.750000	1.414813e-02
1.800000	1.169041e-02
1.850000	9.682876e-03
1.900000	8.034853e-03
1.950000	6.676088e-03
2.000000	5.567107e-03
2.050000	4.644897e-03
2.100000	3.884583e-03
2.150000	3.247529e-03
2.200000	2.730912e-03
2.250000	2.287399e-03
2.300000	1.918064e-03
2.350000	1.611529e-03
2.450000	1.136062e-03
2.500000	9.577060e-04
2.550000	8.073499e-04
2.600000	6.841072e-04
2.650000	5.796142e-04
2.700000	4.880607e-04
2.750000	4.155998e-04
2.800000	3.587973e-04
2.850000	2.464891e-04
2.900000	2.106416e-04
2.950000	1.879386e-04
3.000000	1.609240e-04
3.050000	1.380353e-04
3.100000	1.186221e-04
3.150000	1.021337e-04
3.200000	8.811523e-05
3.250000	7.617266e-05
3.300000	6.599798e-05
3.350000	5.733033e-05
3.400000	4.993554e-05
3.450000	4.361263e-05
3.500000	3.820249e-05
3.550000	3.357123e-05
3.600000	2.959416e-05
3.650000	2.618397e-05
3.700000	2.324709e-05
3.750000	2.071352e-05
3.800000	1.852934e-05
3.850000	1.663933e-05
3.900000	1.499688e-05
3.950000	1.357090e-05
4.000000	1.232818e-05
4.050000	1.123926e-05
4.100000	1.028301e-05
4.150000	9.441467e-06
4.200000	8.696021e-06
4.250000	8.036916e-06
4.300000	7.448851e-06
4.350000	6.925068e-06
4.400000	6.455777e-06
4.450000	6.030278e-06
4.500000	5.648198e-06
4.550000	5.299031e-06
4.600000	4.982940e-06
4.650000	4.694819e-06
4.700000	4.430902e-06
4.750000	4.189593e-06
4.800000	3.964378e-06
4.850000	3.757974e-06
4.900000	3.567502e-06
4.950000	3.387418e-06
5.000000	3.214528e-06
5.050000	1.291787e-06
5.100000	5.153015e-07
5.150000	2.056120e-07
5.200000	8.206320e-08
5.250000	3.276109e-08
5.300000	1.308202e-08
5.350000	5.225112e-09
5.400000	2.087457e-09
5.450000	8.341389e-10
5.500000	3.333923e-10
5.550000	1.332805e-10
5.600000	5.329296e-11
5.650000	2.131388e-11
5.700000	8.525957e-12
5.750000	3.411217e-12
5.800000	1.365085e-12
5.850000	5.463764e-13
5.900000	2.187281e-13
5.950000	8.757820e-14
6.000000	3.507233e-14
6.050000	1.404781e-14
6.100000	5.627647e-15
6.150000	2.254850e-15
6.200000	9.036072e-16
6.250000	3.621693e-16
6.300000	1.451818e-16
6.350000	5.820762e-17
6.400000	2.334069e-17
6.450000	9.360785e-18
6.500000	3.754695e-18
6.550000	1.506259e-18
6.600000	6.043464e-19
6.650000	2.425117e-19
6.700000	9.732823e-20
6.750000	3.906640e-20
6.800000	1.568286e-20
6.850000	6.296563e-21
6.900000	2.528351e-21
6.950000	1.015373e-21
7.000000	4.078193e-22
7.050000	1.638184e-22
7.100000	6.581269e-23
7.150000	2.644282e-23
7.200000	1.062567e-23
7.250000	4.270261e-24
7.300000	1.716332e-24
7.350000	6.899163e-25
7.400000	2.773568e-25
7.450000	1.115136e-25
7.500000	4.483974e-26
7.550000	1.803198e-26
7.600000	7.252180e-27
7.650000	2.917008e-27
7.700000	1.173411e-27
7.750000	4.720687e-28
7.800000	1.899339e-28
7.850000	7.642605e-29
7.900000	3.075539e-29
7.950000	1.237775e-29
8.000000	4.981976e-30


==> anc/Fig5_WLC_lq_T251.txt <==
# omega(GeV)	rho(GeV^-1)
-1.000000	-7.945473e-04
-0.950000	-3.264247e-04
-0.900000	2.012393e-04
-0.850000	9.274484e-04
-0.800000	1.199538e-03
-0.750000	1.747218e-03
-0.700000	2.259219e-03
-0.650000	2.866665e-03
-0.600000	3.398719e-03
-0.550000	4.124082e-03
-0.500000	4.999258e-03
-0.450000	6.331248e-03
-0.400000	7.975325e-03
-0.350000	1.041958e-02
-0.300000	1.395740e-02
-0.250000	1.885774e-02
-0.200000	2.598776e-02
-0.150000	3.777718e-02
-0.100000	5.853900e-02
-0.050000	9.666995e-02
0.000000	1.721440e-01
0.050000	3.408730e-01
0.100000	7.603918e-01
0.150000	1.730971e+00
0.200000	2.677210e+00
0.250000	2.310851e+00
0.300000	1.661195e+00
0.350000	1.248023e+00
0.400000	1.003362e+00
0.450000	8.485944e-01
0.500000	7.446251e-01
0.550000	6.683468e-01
0.600000	6.031768e-01
0.650000	5.519951e-01
0.700000	5.084965e-01
0.750000	4.661699e-01
0.800000	4.255945e-01
0.850000	3.858681e-01
0.900000	3.472248e-01
0.950000	3.086330e-01
1.000000	2.718862e-01
1.050000	2.375554e-01
1.100000	2.064945e-01
1.150000	1.784634e-01
1.200000	1.530735e-01
1.250000	1.307913e-01
1.300000	1.114107e-01
1.350000	9.471101e-02
1.400000	8.049885e-02
1.450000	6.839349e-02
1.500000	5.808523e-02
1.550000	4.936625e-02
1.600000	4.199180e-02
1.650000	3.577912e-02
1.700000	3.051328e-02
1.750000	2.606532e-02
1.800000	2.229322e-02
1.850000	1.910168e-02
1.900000	1.637922e-02
1.950000	1.407187e-02
2.000000	1.210203e-02
2.050000	1.042708e-02
2.100000	8.996274e-03
2.150000	7.772641e-03
2.200000	6.721942e-03
2.250000	5.818222e-03
2.300000	5.031966e-03
2.350000	4.360583e-03
2.450000	3.285818e-03
2.500000	2.854611e-03
2.550000	2.483076e-03
2.600000	2.167946e-03
2.650000	1.880075e-03
2.700000	1.645806e-03
2.750000	1.436233e-03
2.800000	1.255018e-03
2.850000	1.096744e-03
2.900000	9.590905e-04
2.950000	8.391978e-04
3.000000	7.356476e-04
3.050000	6.445703e-04
3.100000	5.652957e-04
3.150000	4.963899e-04
3.200000	4.362632e-04
3.250000	3.838065e-04
3.300000	3.399130e-04
3.350000	2.998440e-04
3.400000	2.648926e-04
3.450000	2.331905e-04
3.500000	2.064386e-04
3.550000	1.588492e-04
3.600000	1.411516e-04
3.650000	1.256718e-04
3.700000	1.121024e-04
3.750000	1.002002e-04
3.800000	8.973988e-05
3.850000	8.055107e-05
3.900000	7.245813e-05
3.950000	6.533789e-05
4.000000	5.904855e-05
4.050000	5.349953e-05
4.100000	4.858101e-05
4.150000	4.423351e-05
4.200000	4.039135e-05
4.250000	3.696143e-05
4.300000	3.391028e-05
4.350000	3.118816e-05
4.400000	2.875749e-05
4.450000	2.657666e-05
4.500000	2.462165e-05
4.550000	2.286447e-05
4.600000	2.127872e-05
4.650000	1.984677e-05
4.700000	1.854879e-05
4.750000	1.737171e-05
4.800000	1.629944e-05
4.850000	1.532105e-05
4.900000	1.442768e-05
4.950000	1.360790e-05
5.000000	1.282105e-05
5.050000	8.320540e-06
5.100000	5.380185e-06
5.150000	3.479820e-06
5.200000	2.251267e-06
5.250000	1.456817e-06
5.300000	9.429486e-07
5.350000	6.104826e-07
5.400000	3.953286e-07
5.450000	2.560592e-07
5.500000	1.658890e-07
5.550000	1.074948e-07
5.600000	6.967035e-08
5.650000	4.516448e-08
5.700000	2.928415e-08
5.750000	1.899122e-08
5.800000	1.231845e-08
5.850000	7.991718e-09
5.900000	5.185657e-09
5.950000	3.365465e-09
6.000000	2.184553e-09
6.050000	1.418257e-09
6.100000	9.209165e-10
6.150000	5.980774e-10
6.200000	3.884766e-10
6.250000	2.523722e-10
6.300000	1.639781e-10
6.350000	1.065606e-10
6.400000	6.925844e-11
6.450000	4.502076e-11
6.500000	2.926955e-11
6.550000	1.903185e-11
6.600000	1.237675e-11
6.650000	8.049928e-12
6.700000	5.236439e-12
6.750000	3.406730e-12
6.800000	2.216645e-12
6.850000	1.442482e-12
6.900000	9.388136e-13
6.950000	6.110860e-13
7.000000	3.978124e-13
7.050000	2.590041e-13
7.100000	1.686500e-13
7.150000	1.098289e-13
7.200000	7.153135e-14
7.250000	4.659352e-14
7.300000	3.035308e-14
7.350000	1.977551e-14
7.400000	1.288544e-14
7.450000	8.396863e-15
7.500000	5.472431e-15
7.550000	3.566878e-15
7.600000	2.325094e-15
7.650000	1.515780e-15
7.700000	9.882675e-16
7.750000	6.443995e-16
7.800000	4.202208e-16
7.850000	2.740571e-16
7.900000	1.787495e-16
7.950000	1.165974e-16
8.000000	7.606275e-17


==> anc/Fig5_WLC_lq_T293.txt <==
# omega(GeV)	rho(GeV^-1)
-1.000000	1.230550e-03
-0.950000	1.753139e-03
-0.900000	2.200855e-03
-0.850000	2.597310e-03
-0.800000	3.235320e-03
-0.750000	3.710581e-03
-0.700000	4.465059e-03
-0.650000	5.557965e-03
-0.600000	6.522977e-03
-0.550000	7.738155e-03
-0.500000	9.321788e-03
-0.450000	1.146828e-02
-0.400000	1.433339e-02
-0.350000	1.845075e-02
-0.300000	2.440429e-02
-0.250000	3.318778e-02
-0.200000	4.684477e-02
-0.150000	6.943198e-02
-0.100000	1.093908e-01
-0.050000	1.872431e-01
0.000000	3.606626e-01
0.050000	7.997820e-01
0.100000	1.952992e+00
0.150000	3.170197e+00
0.200000	2.323383e+00
0.250000	1.471068e+00
0.300000	1.041185e+00
0.350000	8.143299e-01
0.400000	6.805247e-01
0.450000	5.940284e-01
0.500000	5.337661e-01
0.550000	4.881148e-01
0.600000	4.513928e-01
0.650000	4.207455e-01
0.700000	3.934492e-01
0.750000	3.683002e-01
0.800000	3.444357e-01
0.850000	3.211062e-01
0.900000	2.981218e-01
0.950000	2.754876e-01
1.000000	2.530449e-01
1.050000	2.308923e-01
1.100000	2.095060e-01
1.150000	1.889811e-01
1.200000	1.695192e-01
1.250000	1.513168e-01
1.300000	1.345561e-01
1.350000	1.191388e-01
1.400000	1.052736e-01
1.450000	9.276474e-02
1.500000	8.156269e-02
1.550000	7.161622e-02
1.600000	6.281202e-02
1.650000	5.508119e-02
1.700000	4.828957e-02
1.750000	4.233519e-02
1.800000	3.712759e-02
1.850000	3.259319e-02
1.900000	2.862868e-02
1.950000	2.515497e-02
2.000000	2.211942e-02
2.050000	1.946793e-02
2.100000	1.714948e-02
2.150000	1.511649e-02
2.200000	1.335334e-02
2.250000	1.179062e-02
2.300000	1.042104e-02
2.350000	9.222101e-03
2.450000	7.230142e-03
2.500000	6.408735e-03
2.550000	5.683171e-03
2.600000	5.043368e-03
2.650000	4.479238e-03
2.700000	3.978486e-03
2.750000	3.535523e-03
2.800000	3.139795e-03
2.850000	2.792665e-03
2.900000	2.486072e-03
2.950000	2.213014e-03
3.000000	1.970659e-03
3.050000	1.756037e-03
3.100000	1.565070e-03
3.150000	1.395223e-03
3.200000	1.244598e-03
3.250000	1.110162e-03
3.300000	9.904036e-04
3.350000	8.855457e-04
3.400000	7.908643e-04
3.450000	7.072049e-04
3.500000	6.329826e-04
3.550000	5.633331e-04
3.600000	5.049593e-04
3.650000	4.530187e-04
3.700000	4.072910e-04
3.750000	3.660705e-04
3.800000	3.292922e-04
3.850000	2.965727e-04
3.900000	2.674155e-04
3.950000	2.416065e-04
4.000000	2.186231e-04
4.050000	1.978803e-04
4.100000	1.788121e-04
4.150000	1.622838e-04
4.200000	1.475061e-04
4.250000	1.342737e-04
4.300000	1.224411e-04
4.350000	1.035351e-04
4.400000	9.475952e-05
4.450000	8.688192e-05
4.500000	7.980761e-05
4.550000	6.885909e-05
4.600000	6.333519e-05
4.650000	5.836609e-05
4.700000	5.387966e-05
4.750000	4.983069e-05
4.800000	4.616589e-05
4.850000	4.284566e-05
4.900000	3.983433e-05
4.950000	3.710342e-05
5.000000	3.448478e-05
5.050000	2.720360e-05
5.100000	2.137429e-05
5.150000	1.679860e-05
5.200000	1.320588e-05
5.250000	1.038415e-05
5.300000	8.167361e-06
5.350000	6.425346e-06
5.400000	5.056065e-06
5.450000	3.979493e-06
5.500000	3.132848e-06
5.550000	2.466863e-06
5.600000	1.942866e-06
5.650000	1.530490e-06
5.700000	1.205885e-06
5.750000	9.503140e-07
5.800000	7.490527e-07
5.850000	5.905271e-07
5.900000	4.656372e-07
5.950000	3.672267e-07
6.000000	2.896663e-07
6.050000	2.285268e-07
6.100000	1.803227e-07
6.150000	1.423102e-07
6.200000	1.123293e-07
6.250000	8.867876e-08
6.300000	7.001879e-08
6.350000	5.529384e-08
6.400000	4.367217e-08
6.450000	3.449828e-08
6.500000	2.725546e-08
6.550000	2.153635e-08
6.600000	1.701969e-08
6.650000	1.345215e-08
6.700000	1.063385e-08
6.750000	8.407125e-09
6.800000	6.647549e-09
6.850000	5.256925e-09
6.900000	4.157739e-09
6.950000	3.288795e-09
7.000000	2.601776e-09
7.050000	2.058522e-09
7.100000	1.628893e-09
7.150000	1.289082e-09
7.200000	1.020279e-09
7.250000	8.076183e-10
7.300000	6.393549e-10
7.350000	5.062040e-10
7.400000	4.008263e-10
7.450000	3.174192e-10
7.500000	2.513944e-10
7.550000	1.991238e-10
7.600000	1.577375e-10
7.650000	1.249655e-10
7.700000	9.901219e-11
7.750000	7.845658e-11
7.800000	6.217445e-11
7.850000	4.927602e-11
7.900000	3.905710e-11
7.950000	3.096024e-11
8.000000	2.454416e-11


==> anc/Fig5_WLC_lq_T352.txt <==
# omega(GeV)	rho(GeV^-1)
-1.000000	4.924216e-03
-0.950000	4.866346e-03
-0.900000	5.121060e-03
-0.850000	5.190677e-03
-0.800000	6.015648e-03
-0.750000	6.318726e-03
-0.700000	7.509127e-03
-0.650000	8.567734e-03
-0.600000	9.926111e-03
-0.550000	1.166340e-02
-0.500000	1.401937e-02
-0.450000	1.725141e-02
-0.400000	2.151333e-02
-0.350000	2.777098e-02
-0.300000	3.684643e-02
-0.250000	5.040746e-02
-0.200000	7.204499e-02
-0.150000	1.086157e-01
-0.100000	1.757490e-01
-0.050000	3.191614e-01
0.000000	6.604806e-01
0.050000	1.608376e+00
0.100000	3.383044e+00
0.150000	2.754313e+00
0.200000	1.554424e+00
0.250000	9.898950e-01
0.300000	7.303956e-01
0.350000	5.913363e-01
0.400000	5.086567e-01
0.450000	4.532247e-01
0.500000	4.142458e-01
0.550000	3.843668e-01
0.600000	3.597580e-01
0.650000	3.391901e-01
0.700000	3.205648e-01
0.750000	3.035347e-01
0.800000	2.872178e-01
0.850000	2.715443e-01
0.900000	2.559497e-01
0.950000	2.407093e-01
1.000000	2.257443e-01
1.050000	2.110048e-01
1.100000	1.965788e-01
1.150000	1.820443e-01
1.200000	1.680384e-01
1.250000	1.545004e-01
1.300000	1.416213e-01
1.350000	1.292584e-01
1.400000	1.177212e-01
1.450000	1.069726e-01
1.500000	9.688655e-02
1.550000	8.754646e-02
1.600000	7.898749e-02
1.650000	7.115860e-02
1.700000	6.399322e-02
1.750000	5.751423e-02
1.800000	5.162940e-02
1.850000	4.642433e-02
1.900000	4.167964e-02
1.950000	3.736852e-02
2.000000	3.352941e-02
2.050000	3.012278e-02
2.100000	2.703311e-02
2.150000	2.427002e-02
2.200000	2.179757e-02
2.250000	1.958911e-02
2.300000	1.761189e-02
2.350000	1.584029e-02
2.450000	1.283011e-02
2.500000	1.155880e-02
2.550000	1.041784e-02
2.600000	9.385336e-03
2.650000	8.465342e-03
2.700000	7.639193e-03
2.750000	6.895739e-03
2.800000	6.228751e-03
2.850000	5.627076e-03
2.900000	5.086566e-03
2.950000	4.599227e-03
3.000000	4.163001e-03
3.050000	3.767265e-03
3.100000	3.414099e-03
3.150000	3.091906e-03
3.200000	2.800722e-03
3.250000	2.538137e-03
3.300000	2.301118e-03
3.350000	2.086726e-03
3.400000	1.892975e-03
3.450000	1.717814e-03
3.500000	1.559581e-03
3.550000	1.416352e-03
3.600000	1.286851e-03
3.650000	1.170219e-03
3.700000	1.064110e-03
3.750000	9.681288e-04
3.800000	8.793062e-04
3.850000	8.007629e-04
3.900000	7.296234e-04
3.950000	6.659582e-04
4.000000	6.075536e-04
4.050000	5.545659e-04
4.100000	5.067869e-04
4.150000	4.632241e-04
4.200000	4.216457e-04
4.250000	3.859338e-04
4.300000	3.576877e-04
4.350000	3.263784e-04
4.400000	2.993312e-04
4.450000	2.749160e-04
4.500000	2.527266e-04
4.550000	2.324753e-04
4.600000	2.141228e-04
4.650000	1.974262e-04
4.700000	1.822214e-04
4.750000	1.682389e-04
4.800000	1.540481e-04
4.850000	1.426645e-04
4.900000	1.322785e-04
4.950000	1.227908e-04
5.000000	1.136979e-04
5.050000	1.000056e-04
5.100000	8.767323e-05
5.150000	7.688281e-05
5.200000	6.743845e-05
5.250000	5.916964e-05
5.300000	5.192782e-05
5.350000	4.558356e-05
5.400000	4.002401e-05
5.450000	3.515074e-05
5.500000	3.087787e-05
5.550000	2.713044e-05
5.600000	2.384298e-05
5.650000	2.095831e-05
5.700000	1.842646e-05
5.750000	1.620374e-05
5.800000	1.425196e-05
5.850000	1.253770e-05
5.900000	1.103171e-05
5.950000	9.708422e-06
6.000000	8.545410e-06
6.050000	7.523054e-06
6.100000	6.624160e-06
6.150000	5.833663e-06
6.200000	5.138356e-06
6.250000	4.526662e-06
6.300000	3.988425e-06
6.350000	3.514739e-06
6.400000	3.097787e-06
6.450000	2.730711e-06
6.500000	2.407490e-06
6.550000	2.122835e-06
6.600000	1.872105e-06
6.650000	1.651221e-06
6.700000	1.456599e-06
6.750000	1.285091e-06
6.800000	1.133927e-06
6.850000	1.000676e-06
6.900000	8.831974e-07
6.950000	7.796090e-07
7.000000	6.882559e-07
7.050000	6.076816e-07
7.100000	5.366048e-07
7.150000	4.738974e-07
7.200000	4.185667e-07
7.250000	3.697386e-07
7.300000	3.266434e-07
7.350000	2.886032e-07
7.400000	2.550209e-07
7.450000	2.253706e-07
7.500000	1.991887e-07
7.550000	1.760668e-07
7.600000	1.556449e-07
7.650000	1.376057e-07
7.700000	1.216694e-07
7.750000	1.075892e-07
7.800000	9.514769e-08
7.850000	8.415294e-08
7.900000	7.443569e-08
7.950000	6.584662e-08
8.000000	5.825397e-08


==> anc/Fig6_SCS_b.txt <==
# T(MeV)	m_b_quark(GeV)
0.0	5.290170
180.0	5.290170
194.0	5.241616
258.0	5.092238
320.0	4.992636
400.0	4.877250
500.0	4.819019
700.0	4.710217


==> anc/Fig6_SCS_c.txt <==
# T(MeV)	m_c_quark(GeV)
194.0	1.843616
258.0	1.694238
320.0	1.594636
400.0	1.479250
500.0	1.515819
700.0	1.407017


==> anc/Fig6_SCS_g.txt <==
# T(MeV)	m_gluon(GeV)
194.0	1.353916
258.0	1.139602
320.0	1.018253
400.0	0.914210
500.0	0.918489
700.0	0.851977


==> anc/Fig6_SCS_lq.txt <==
# T(MeV)	m_light_quark(GeV)
194.0	0.541000
258.0	0.483101
320.0	0.469357
400.0	0.484228
500.0	0.528181
700.0	0.560000


==> anc/Fig6_Upot_b.txt <==
# T(MeV)	m_b_quark(GeV)
0.0	5.280000
180.0	5.280000
193.0	5.175500
216.0	5.071000
243.0	4.976500
270.0	4.924000
315.0	4.864000
360.0	4.829000
540.0	4.780500
720.0	4.768500


==> anc/Fig6_Upot_c.txt <==
# T(MeV)	m_c_quark(GeV)
194.0	1.785944
258.0	1.670556
320.0	1.576111
400.0	1.425889
500.0	1.425889
700.0	1.425889


==> anc/Fig6_Upot_g.txt <==
# T(MeV)	m_gluon(GeV)
194.0	0.375616
258.0	0.503996
320.0	0.632076
400.0	0.799864
500.0	1.011590
700.0	1.437960


==> anc/Fig6_Upot_lq.txt <==
# T(MeV)	m_light_quark(GeV)
194.0	0.257678
258.0	0.346155
320.0	0.434743
400.0	0.550999
500.0	0.697848
700.0	0.993775


==> anc/Fig6_WLC_b.txt <==
# T(MeV)	m_b_quark(GeV)
195.0	5.152365
251.0	5.077474
293.0	5.048852
352.0	5.029555
500.0	4.956693
700.0	4.902105


==> anc/Fig6_WLC_c.txt <==
# T(MeV)	m_c_quark(GeV)
195.0	1.808204
251.0	1.718561
293.0	1.681579
352.0	1.653385
500.0	1.551562
700.0	1.467949


==> anc/Fig6_WLC_g.txt <==
# T(MeV)	m_gluon(GeV)
195.0	1.246387
251.0	1.126182
293.0	1.082062
352.0	1.045704
500.0	1.078788
700.0	1.049929


==> anc/Fig6_WLC_lq.txt <==
# T(MeV)	m_light_quark(GeV)
195.0	0.553939
251.0	0.498866
293.0	0.481575
352.0	0.468738
500.0	0.541344
700.0	0.568429


==> anc/Fig7_bb_SCS_1P.txt <==
# T(MeV)	Gamma(GeV)	Eb(GeV)
194.0	7.000000e-02	5.833255e-01
258.0	2.000000e-01	3.303560e-01
320.0	2.800000e-01	1.660706e-01
378.3	3.248255e-01	0.000000e+00
400.0	3.340000e-01	0.000000e+00
500.0	6.460000e-01	0.000000e+00
700.0	1.431955e+00	0.000000e+00


==> anc/Fig7_bb_SCS_1S.txt <==
# T(MeV)	Gamma(GeV)	Eb(GeV)
194.0	1.200000e-02	9.763255e-01
258.0	5.000000e-02	7.103560e-01
320.0	7.600000e-02	5.360706e-01
400.0	9.400000e-02	3.562344e-01
500.0	2.800000e-01	2.948439e-01
700.0	5.320000e-01	1.623198e-01


==> anc/Fig7_bb_SCS_2Gb.txt <==
# T(MeV)	Gamma(GeV)	Eb(GeV)
194.0	1.123296e+00	0.000000e+00
258.0	1.288698e+00	0.000000e+00
320.0	1.261986e+00	0.000000e+00
400.0	1.032529e+00	0.000000e+00
500.0	1.332879e+00	0.000000e+00
700.0	1.431955e+00	0.000000e+00


==> anc/Fig7_bb_SCS_2P.txt <==
# T(MeV)	Gamma(GeV)	Eb(GeV)
194.0	2.700000e-01	2.263255e-01
258.0	5.300000e-01	1.355979e-03
320.0	7.300000e-01	0.000000e+00
400.0	1.032529e+00	0.000000e+00
500.0	1.332879e+00	0.000000e+00
700.0	1.431955e+00	0.000000e+00


==> anc/Fig7_bb_SCS_2S.txt <==
# T(MeV)	Gamma(GeV)	Eb(GeV)
194.0	1.340000e-01	4.753255e-01
258.0	3.180000e-01	2.333560e-01
320.0	4.420000e-01	7.507064e-02
358.5	5.013513e-01	0.000000e+00
400.0	5.500000e-01	0.000000e+00
500.0	9.000000e-01	0.000000e+00
700.0	1.431955e+00	0.000000e+00


==> anc/Fig7_bb_SCS_3P.txt <==
# T(MeV)	Gamma(GeV)	Eb(GeV)
194.0	5.100000e-01	0.000000e+00
258.0	1.288698e+00	0.000000e+00
320.0	1.261986e+00	0.000000e+00
400.0	1.032529e+00	0.000000e+00
500.0	1.332879e+00	0.000000e+00
700.0	1.431955e+00	0.000000e+00


==> anc/Fig7_bb_SCS_3S.txt <==
# T(MeV)	Gamma(GeV)	Eb(GeV)
194.0	3.560000e-01	1.453255e-01
241.0	5.383331e-01	0.000000e+00
258.0	6.500000e-01	0.000000e+00
320.0	1.261986e+00	0.000000e+00
400.0	1.032529e+00	0.000000e+00
500.0	1.332879e+00	0.000000e+00
700.0	1.431955e+00	0.000000e+00


==> anc/Fig7_bb_SCS_4S.txt <==
# T(MeV)	Gamma(GeV)	Eb(GeV)
194.0	6.060000e-01	0.000000e+00
258.0	1.288698e+00	0.000000e+00
320.0	1.261986e+00	0.000000e+00
400.0	1.032529e+00	0.000000e+00
500.0	1.332879e+00	0.000000e+00
700.0	1.431955e+00	0.000000e+00


==> anc/Fig7_bb_WLC_1P.txt <==
# T(MeV)	Gamma(GeV)	Eb(GeV)
195.0	6.000000e-02	4.547296e-01
251.0	1.400000e-01	2.869474e-01
293.0	2.400000e-01	2.177039e-01
352.0	3.800000e-01	1.391094e-01
500.0	7.100000e-01	0.000000e+00
700.0	1.200000e+00	0.000000e+00


==> anc/Fig7_bb_WLC_1S.txt <==
# T(MeV)	Gamma(GeV)	Eb(GeV)
195.0	8.000000e-03	8.437296e-01
251.0	3.100000e-02	6.929474e-01
293.0	6.000000e-02	6.467039e-01
352.0	1.400000e-01	5.971094e-01
500.0	3.000000e-01	4.523866e-01
700.0	5.800000e-01	3.272110e-01


==> anc/Fig7_bb_WLC_2Gb.txt <==
# T(MeV)	Gamma(GeV)	Eb(GeV)
195.0	1.020000e+00	0.000000e+00
251.0	1.222770e+00	0.000000e+00
293.0	1.538190e+00	0.000000e+00
352.0	1.769180e+00	0.000000e+00
500.0	2.155390e+00	0.000000e+00
700.0	2.411909e+00	0.000000e+00


==> anc/Fig7_bb_WLC_2P.txt <==
# T(MeV)	Gamma(GeV)	Eb(GeV)
195.0	2.600000e-01	1.247296e-01
251.0	4.600000e-01	0.000000e+00
293.0	7.000000e-01	0.000000e+00
352.0	1.000000e+00	0.000000e+00
500.0	2.155390e+00	0.000000e+00
700.0	2.411909e+00	0.000000e+00


==> anc/Fig7_bb_WLC_2S.txt <==
# T(MeV)	Gamma(GeV)	Eb(GeV)
195.0	1.200000e-01	3.637296e-01
251.0	2.400000e-01	1.729474e-01
293.0	4.080000e-01	9.570390e-02
352.0	6.000000e-01	0.000000e+00
500.0	1.060000e+00	0.000000e+00
700.0	2.411909e+00	0.000000e+00


==> anc/Fig7_bb_WLC_3P.txt <==
# T(MeV)	Gamma(GeV)	Eb(GeV)
195.0	5.200000e-01	0.000000e+00
251.0	1.222770e+00	0.000000e+00
293.0	1.538190e+00	0.000000e+00
352.0	1.769180e+00	0.000000e+00
500.0	2.155390e+00	0.000000e+00
700.0	2.411909e+00	0.000000e+00


==> anc/Fig7_bb_WLC_3S.txt <==
# T(MeV)	Gamma(GeV)	Eb(GeV)
195.0	3.600000e-01	5.372958e-02
251.0	6.200000e-01	0.000000e+00
293.0	9.200000e-01	0.000000e+00
352.0	1.769180e+00	0.000000e+00
500.0	2.155390e+00	0.000000e+00
700.0	2.411909e+00	0.000000e+00


==> anc/Fig7_bb_WLC_4S.txt <==
# T(MeV)	Gamma(GeV)	Eb(GeV)
195.0	6.400000e-01	0.000000e+00
251.0	1.222770e+00	0.000000e+00
293.0	1.538190e+00	0.000000e+00
352.0	1.769180e+00	0.000000e+00
500.0	2.155390e+00	0.000000e+00
700.0	2.411909e+00	0.000000e+00


==> anc/Fig7_cc_WLC_1P.txt <==
# T(MeV)	Gamma(GeV)	Eb(GeV)
195.0	2.600000e-01	1.179581e-01
223.0	3.550000e-01	0.000000e+00
251.0	4.500000e-01	0.000000e+00
293.0	7.100000e-01	0.000000e+00
352.0	9.950000e-01	0.000000e+00
500.0	2.192992e+00	0.000000e+00
700.0	2.344217e+00	0.000000e+00


==> anc/Fig7_cc_WLC_1S.txt <==
# T(MeV)	Gamma(GeV)	Eb(GeV)
195.0	8.000000e-02	5.129581e-01
251.0	1.600000e-01	3.342461e-01
293.0	2.900000e-01	2.513259e-01
352.0	4.500000e-01	1.482054e-01
424.0	6.710000e-01	0.000000e+00
500.0	9.050000e-01	0.000000e+00
700.0	2.344217e+00	0.000000e+00


==> anc/Fig7_cc_WLC_2Gc.txt <==
# T(MeV)	Gamma(GeV)
195.0	1.097669e+00
251.0	1.336785e+00
293.0	1.657141e+00
352.0	1.882219e+00
500.0	2.192992e+00
700.0	2.344217e+00


==> anc/Fig7_cc_WLC_2S.txt <==
# T(MeV)	Gamma(GeV)	Eb(GeV)
195.0	4.100000e-01	1.195808e-02
198.0	4.280000e-01	0.000000e+00
251.0	7.500000e-01	0.000000e+00
293.0	1.657141e+00	0.000000e+00
352.0	1.882219e+00	0.000000e+00
500.0	2.192992e+00	0.000000e+00
700.0	2.344217e+00	0.000000e+00


==> anc/Fig8_bb_SCS_1P.txt <==
# T(MeV)	Eb(GeV)
194.0	5.833255e-01
258.0	3.303560e-01
320.0	1.660706e-01
378.3	0.000000e+00
400.0	0.000000e+00
500.0	0.000000e+00
700.0	0.000000e+00


==> anc/Fig8_bb_SCS_1S.txt <==
# T(MeV)	Eb(GeV)
194.0	9.763255e-01
258.0	7.103560e-01
320.0	5.360706e-01
400.0	3.562344e-01
500.0	2.948439e-01
700.0	1.623198e-01


==> anc/Fig8_bb_SCS_2P.txt <==
# T(MeV)	Eb(GeV)
194.0	2.263255e-01
258.0	1.355979e-03
320.0	0.000000e+00
400.0	0.000000e+00
500.0	0.000000e+00
700.0	0.000000e+00


==> anc/Fig8_bb_SCS_2S.txt <==
# T(MeV)	Eb(GeV)
194.0	4.753255e-01
258.0	2.333560e-01
320.0	7.507064e-02
358.5	0.000000e+00
400.0	0.000000e+00
500.0	0.000000e+00
700.0	0.000000e+00


==> anc/Fig8_bb_SCS_3P.txt <==
# T(MeV)	Eb(GeV)
194.0	0.000000e+00
258.0	0.000000e+00
320.0	0.000000e+00
400.0	0.000000e+00
500.0	0.000000e+00
700.0	0.000000e+00


==> anc/Fig8_bb_SCS_3S.txt <==
# T(MeV)	Eb(GeV)
194.0	1.453255e-01
241.0	0.000000e+00
258.0	0.000000e+00
320.0	0.000000e+00
400.0	0.000000e+00
500.0	0.000000e+00
700.0	0.000000e+00


==> anc/Fig8_bb_SCS_4S.txt <==
# T(MeV)	Eb(GeV)
194.0	0.000000e+00
258.0	0.000000e+00
320.0	0.000000e+00
400.0	0.000000e+00
500.0	0.000000e+00
700.0	0.000000e+00


==> anc/Fig8_bb_Upot_1P.txt <==
# T(MeV)	Eb(GeV)
0.0	6.600000e-01
170.0	6.600000e-01
193.0	4.510000e-01
216.0	2.420000e-01
243.0	5.300000e-02
270.0	0.000000e+00
315.0	0.000000e+00
360.0	0.000000e+00
540.0	0.000000e+00
720.0	0.000000e+00


==> anc/Fig8_bb_Upot_1S.txt <==
# T(MeV)	Eb(GeV)
0.0	1.101000e+00
170.0	1.101000e+00
193.0	8.920000e-01
216.0	6.830000e-01
243.0	4.940000e-01
270.0	3.890000e-01
315.0	2.690000e-01
360.0	1.990000e-01
540.0	1.010000e-01
720.0	7.700000e-02


==> anc/Fig8_bb_Upot_2S.txt <==
# T(MeV)	Eb(GeV)
0.0	5.400000e-01
170.0	5.400000e-01
193.0	3.310000e-01
216.0	1.220000e-01
243.0	0.000000e+00
270.0	0.000000e+00
315.0	0.000000e+00
360.0	0.000000e+00
540.0	0.000000e+00
720.0	0.000000e+00


==> anc/Fig8_bb_Upot_3S.txt <==
# T(MeV)	Eb(GeV)
0.0	2.000000e-01
170.0	2.000000e-01
193.0	0.000000e+00
216.0	0.000000e+00
243.0	0.000000e+00
270.0	0.000000e+00
315.0	0.000000e+00
360.0	0.000000e+00
540.0	0.000000e+00
720.0	0.000000e+00


==> anc/Fig8_bb_WLC_1P.txt <==
# T(MeV)	Eb(GeV)
195.0	4.607102e-01
251.0	2.963964e-01
293.0	2.263928e-01
352.0	1.403313e-01
450.0	0.000000e+00
500.0	0.000000e+00
700.0	0.000000e+00


==> anc/Fig8_bb_WLC_1S.txt <==
# T(MeV)	Eb(GeV)
195.0	8.467102e-01
251.0	7.043964e-01
293.0	6.503928e-01
352.0	5.983313e-01
500.0	4.486236e-01
700.0	3.057570e-01


==> anc/Fig8_bb_WLC_2P.txt <==
# T(MeV)	Eb(GeV)
195.0	1.347102e-01
233.0	0.000000e+00
251.0	0.000000e+00
293.0	0.000000e+00
352.0	0.000000e+00
500.0	0.000000e+00
700.0	0.000000e+00


==> anc/Fig8_bb_WLC_2S.txt <==
# T(MeV)	Eb(GeV)
195.0	3.677102e-01
251.0	1.853964e-01
293.0	1.063928e-01
352.0	4.331288e-03
500.0	0.000000e+00
700.0	0.000000e+00


==> anc/Fig8_bb_WLC_3P.txt <==
# T(MeV)	Eb(GeV)
195.0	0.000000e+00
251.0	0.000000e+00
293.0	0.000000e+00
352.0	0.000000e+00
500.0	0.000000e+00
700.0	0.000000e+00


==> anc/Fig8_bb_WLC_3S.txt <==
# T(MeV)	Eb(GeV)
195.0	6.371016e-02
214.0	0.000000e+00
251.0	0.000000e+00
293.0	0.000000e+00
330.0	0.000000e+00
352.0	0.000000e+00
500.0	0.000000e+00
700.0	0.000000e+00


==> anc/Fig8_bb_WLC_4S.txt <==
# T(MeV)	Eb(GeV)
195.0	0.000000e+00
251.0	0.000000e+00
293.0	0.000000e+00
352.0	0.000000e+00
500.0	0.000000e+00
700.0	0.000000e+00


==> anc/Fig8_cc_SCS_1P.txt <==
# T(MeV)	Eb(GeV)
0.0	1.900000e-01
180.0	1.900000e-01
194.0	8.723255e-02
258.0	-2.115237e-01
320.0	-4.107271e-01
400.0	-6.414998e-01


==> anc/Fig8_cc_SCS_1S.txt <==
# T(MeV)	Eb(GeV)
0.0	6.330000e-01
180.0	6.330000e-01
194.0	5.872325e-01
258.0	3.084763e-01
320.0	8.927291e-02
400.0	-1.814998e-01


==> anc/Fig8_cc_SCS_2S.txt <==
# T(MeV)	Eb(GeV)
0.0	4.400000e-02
180.0	4.400000e-02
194.0	-1.827675e-01
258.0	-4.815237e-01
320.0	-6.807271e-01
400.0	-9.114998e-01


==> anc/Fig8_cc_Upot_1P.txt <==
# T(MeV)	Eb(GeV)
0.0	1.900000e-01
180.0	1.900000e-01
180.0	2.020000e-01
216.0	4.600000e-02
243.0	0.000000e+00
270.0	0.000000e+00
315.0	0.000000e+00
360.0	0.000000e+00


==> anc/Fig8_cc_Upot_1S.txt <==
# T(MeV)	Eb(GeV)
0.0	6.330000e-01
180.0	6.330000e-01
180.0	6.150000e-01
216.0	4.590000e-01
243.0	2.880000e-01
270.0	2.090000e-01
315.0	8.600000e-02
360.0	2.700000e-02


==> anc/Fig8_cc_Upot_2S.txt <==
# T(MeV)	Eb(GeV)
0.0	4.400000e-02
180.0	4.400000e-02
180.0	2.600000e-02
216.0	0.000000e+00
243.0	0.000000e+00
270.0	0.000000e+00
315.0	0.000000e+00
360.0	0.000000e+00


==> anc/Fig8_cc_WLC_1P.txt <==
# T(MeV)	Eb(GeV)
195.0	1.179581e-01
223.0	0.000000e+00
251.0	0.000000e+00
293.0	0.000000e+00
352.0	0.000000e+00
500.0	0.000000e+00
700.0	0.000000e+00


==> anc/Fig8_cc_WLC_1S.txt <==
# T(MeV)	Eb(GeV)
195.0	5.129581e-01
251.0	3.342461e-01
293.0	2.513259e-01
352.0	1.482054e-01
424.0	0.000000e+00
500.0	0.000000e+00
700.0	0.000000e+00


==> anc/Fig8_cc_WLC_2S.txt <==
# T(MeV)	Eb(GeV)
195.0	1.195808e-02
198.0	0.000000e+00
251.0	0.000000e+00
293.0	0.000000e+00
352.0	0.000000e+00
500.0	0.000000e+00
700.0	0.000000e+00

